A Unitarity Approach to Two-Loop All-Plus Rational Terms

We present a calculation of the rational terms in two-loop all-plus gluon amplitudes using $D$-dimensional unitarity. We use a conjecture of separability of the two loops, and then a simple generalization of one-loop $D$-dimensional unitarity to perform calculations. We compute the four- and five-point rational terms analytically, and the six- and seven-point ones numerically. We find agreement with previous calculations of Dalgleish, Dunbar, Godwin, Jehu, Perkins, and Strong. For a special subleading-color amplitude, we compute the eight- and nine-point results numerically, and find agreement with an all-$n$ conjecture of Dunbar, Perkins, and Strong.

==> auxiliary_files/analytic_expressions/RTilde251BFromTwistors.m <==
(S[1, 2]*(-S[1, 2] + 5*(S[1, 3] + S[2, 3]))*SpinorAngleBracket[1, 3]^3*
   SpinorAngleBracket[1, 4]*SpinorAngleBracket[2, 4]^2*
   SpinorAngleBracket[2, 5]^2*SpinorAngleBracket[3, 5] - 
  (S[1, 2]^2 - 2*S[1, 3]^2 + 3*S[1, 3]*S[2, 3] + 5*S[2, 3]^2 + 
    S[1, 2]*(11*S[1, 3] + 6*S[2, 3]))*SpinorAngleBracket[1, 2]*
   SpinorAngleBracket[1, 3]^2*SpinorAngleBracket[1, 4]*
   SpinorAngleBracket[2, 4]^2*SpinorAngleBracket[2, 5]*
   SpinorAngleBracket[3, 5]^2 + 2*(S[1, 2] + S[2, 3])*
   (S[1, 2] + 4*S[1, 3] + S[2, 3])*SpinorAngleBracket[1, 2]^2*
   SpinorAngleBracket[1, 3]*SpinorAngleBracket[1, 4]*
   SpinorAngleBracket[2, 4]^2*SpinorAngleBracket[3, 5]^3 - 
  2*S[1, 3]*(S[1, 2] + S[1, 3] + S[2, 3])*SpinorAngleBracket[1, 2]^3*
   SpinorAngleBracket[1, 4]*SpinorAngleBracket[2, 4]*SpinorAngleBracket[3, 4]*
   SpinorAngleBracket[3, 5]^3 + S[1, 2]*(S[1, 2] - 2*(S[1, 3] + S[2, 3]))*
   SpinorAngleBracket[1, 3]^4*SpinorAngleBracket[2, 4]^2*
   SpinorAngleBracket[2, 5]^2*SpinorAngleBracket[4, 5] + 
  (-2*S[1, 3]^2 + S[1, 2]*(4*S[1, 3] - 3*S[2, 3]) + 3*S[1, 3]*S[2, 3] + 
    5*S[2, 3]^2)*SpinorAngleBracket[1, 2]*SpinorAngleBracket[1, 3]^3*
   SpinorAngleBracket[2, 4]^2*SpinorAngleBracket[2, 5]*
   SpinorAngleBracket[3, 5]*SpinorAngleBracket[4, 5] - 
  (3*S[1, 2]^2 + 2*S[1, 3]^2 + 17*S[1, 3]*S[2, 3] + 4*S[2, 3]^2 + 
    S[1, 2]*(4*S[1, 3] + S[2, 3]))*SpinorAngleBracket[1, 2]^2*
   SpinorAngleBracket[1, 3]^2*SpinorAngleBracket[2, 4]^2*
   SpinorAngleBracket[3, 5]^2*SpinorAngleBracket[4, 5] + 
  2*(S[1, 2]^2 + 4*S[1, 3]^2 + 6*S[1, 3]*S[2, 3] + S[2, 3]^2 + 
    S[1, 2]*(S[1, 3] + 2*S[2, 3]))*SpinorAngleBracket[1, 2]^3*
   SpinorAngleBracket[1, 3]*SpinorAngleBracket[2, 4]*SpinorAngleBracket[3, 4]*
   SpinorAngleBracket[3, 5]^2*SpinorAngleBracket[4, 5] - 
  4*S[1, 3]^2*SpinorAngleBracket[1, 2]^4*SpinorAngleBracket[3, 4]^2*
   SpinorAngleBracket[3, 5]^2*SpinorAngleBracket[4, 5] + 
  S[1, 2]*(S[1, 2] - 2*S[1, 3] + 4*S[2, 3])*SpinorAngleBracket[1, 2]*
   SpinorAngleBracket[1, 3]^3*SpinorAngleBracket[2, 3]*
   SpinorAngleBracket[2, 4]*SpinorAngleBracket[2, 5]*
   SpinorAngleBracket[4, 5]^2 + (S[1, 2]^2 + 2*S[1, 3]^2 + 
    S[1, 2]*(2*S[1, 3] - 3*S[2, 3]) + 9*S[1, 3]*S[2, 3] + 2*S[2, 3]^2)*
   SpinorAngleBracket[1, 2]^2*SpinorAngleBracket[1, 3]^2*
   SpinorAngleBracket[2, 3]*SpinorAngleBracket[2, 4]*SpinorAngleBracket[3, 5]*
   SpinorAngleBracket[4, 5]^2 - 4*S[1, 3]*(S[1, 3] + S[2, 3])*
   SpinorAngleBracket[1, 2]^3*SpinorAngleBracket[1, 3]*
   SpinorAngleBracket[2, 3]*SpinorAngleBracket[3, 4]*SpinorAngleBracket[3, 5]*
   SpinorAngleBracket[4, 5]^2)/(2*SpinorAngleBracket[1, 2]^2*
  SpinorAngleBracket[1, 3]^2*SpinorAngleBracket[1, 4]*
  SpinorAngleBracket[1, 5]*SpinorAngleBracket[2, 3]^2*
  SpinorAngleBracket[2, 4]*SpinorAngleBracket[2, 5]*SpinorAngleBracket[3, 4]*
  SpinorAngleBracket[3, 5]*SpinorAngleBracket[4, 5]^2)


==> auxiliary_files/analytic_expressions/RTilde251FromTwistors.m <==
(2*S[2, 3]*(S[2, 3] - 3*S[4, 5])*(S[2, 3] - S[4, 5])*(-S[1, 2] + S[4, 5])*
   SpinorAngleBracket[1, 2]^5*SpinorAngleBracket[1, 5]*
   SpinorAngleBracket[3, 4]^3*SpinorAngleBracket[3, 5]^5 + 
  (-S[1, 2] + S[4, 5])*(-S[2, 3] + S[4, 5])*SpinorAngleBracket[1, 2]^4*
   SpinorAngleBracket[2, 3]*SpinorAngleBracket[3, 4]*
   SpinorAngleBracket[3, 5]^4*
   ((4*S[1, 2]*S[2, 3] - 4*S[2, 3]^2 + 9*S[2, 3]*S[4, 5] + 14*S[4, 5]^2)*
     SpinorAngleBracket[1, 5]^2*SpinorAngleBracket[3, 4]^2 + 
    2*(S[1, 2]*S[2, 3] + S[4, 5]*(-3*S[2, 3] + 8*S[4, 5]))*
     SpinorAngleBracket[1, 3]*SpinorAngleBracket[1, 5]*
     SpinorAngleBracket[3, 4]*SpinorAngleBracket[4, 5] - 
    3*S[1, 2]*S[2, 3]*SpinorAngleBracket[1, 3]^2*SpinorAngleBracket[4, 5]^
      2) + SpinorAngleBracket[1, 2]^3*SpinorAngleBracket[2, 3]^2*
   SpinorAngleBracket[3, 5]^3*(2*(S[1, 2] - S[4, 5])*
     (-S[2, 3]^3 + S[2, 3]^2*S[4, 5] + 14*S[2, 3]*S[4, 5]^2 - 14*S[4, 5]^3 + 
      S[1, 2]^2*(-S[2, 3] + S[4, 5]) + S[1, 2]*(4*S[2, 3]^2 + 
        9*S[2, 3]*S[4, 5] - 15*S[4, 5]^2))*SpinorAngleBracket[1, 5]^3*
     SpinorAngleBracket[3, 4]^3 + 2*(S[1, 2] - S[4, 5])*
     (S[1, 2]^2*(-S[2, 3] + S[4, 5]) + S[1, 2]*(2*S[2, 3]^2 + 
        17*S[2, 3]*S[4, 5] - 21*S[4, 5]^2) - 
      2*S[4, 5]*(3*S[2, 3]^2 - 11*S[2, 3]*S[4, 5] + 8*S[4, 5]^2))*
     SpinorAngleBracket[1, 3]*SpinorAngleBracket[1, 5]^2*
     SpinorAngleBracket[3, 4]^2*SpinorAngleBracket[4, 5] - 
    S[1, 2]*(S[2, 3] - S[4, 5])*(3*S[1, 2]^2 + 
      S[1, 2]*(33*S[2, 3] - 9*S[4, 5]) + S[4, 5]*(-29*S[2, 3] + 6*S[4, 5]))*
     SpinorAngleBracket[1, 3]^2*SpinorAngleBracket[1, 5]*
     SpinorAngleBracket[3, 4]*SpinorAngleBracket[4, 5]^2 - 
    6*S[1, 2]*S[2, 3]*(S[1, 2] - S[4, 5])*(S[2, 3] - S[4, 5])*
     SpinorAngleBracket[1, 3]^3*SpinorAngleBracket[4, 5]^3) + 
  S[1, 2]*SpinorAngleBracket[1, 2]*SpinorAngleBracket[1, 5]^2*
   SpinorAngleBracket[2, 3]^4*SpinorAngleBracket[3, 5]*
   (2*(S[1, 2] - S[4, 5])*((27*S[2, 3] - 29*S[4, 5])*S[4, 5] + 
      S[1, 2]*(-S[2, 3] + S[4, 5]))*SpinorAngleBracket[1, 5]^3*
     SpinorAngleBracket[3, 4]^3 + 2*(S[1, 2] - S[4, 5])*
     ((43*S[2, 3] - 45*S[4, 5])*S[4, 5] + S[1, 2]*(-S[2, 3] + S[4, 5]))*
     SpinorAngleBracket[1, 3]*SpinorAngleBracket[1, 5]^2*
     SpinorAngleBracket[3, 4]^2*SpinorAngleBracket[4, 5] + 
    (S[2, 3] - S[4, 5])*(24*S[1, 2]^2 + S[4, 5]*(20*S[2, 3] + 19*S[4, 5]) - 
      S[1, 2]*(24*S[2, 3] + 43*S[4, 5]))*SpinorAngleBracket[1, 3]^2*
     SpinorAngleBracket[1, 5]*SpinorAngleBracket[3, 4]*
     SpinorAngleBracket[4, 5]^2 + 12*(2*S[1, 2] - S[2, 3] - 2*S[4, 5])*
     (S[1, 2] - S[4, 5])*(S[2, 3] - S[4, 5])*SpinorAngleBracket[1, 3]^3*
     SpinorAngleBracket[4, 5]^3) + SpinorAngleBracket[1, 2]^2*
   SpinorAngleBracket[1, 5]*SpinorAngleBracket[2, 3]^3*
   SpinorAngleBracket[3, 5]^2*
   ((S[1, 2] - S[4, 5])*(-4*S[1, 2]^2*(S[2, 3] - S[4, 5]) + 
      S[1, 2]*(4*S[2, 3]^2 + 62*S[2, 3]*S[4, 5] - 74*S[4, 5]^2) + 
      S[4, 5]*(-3*S[2, 3]^2 + 17*S[2, 3]*S[4, 5] - 14*S[4, 5]^2))*
     SpinorAngleBracket[1, 5]^3*SpinorAngleBracket[3, 4]^3 + 
    2*(S[1, 2] - S[4, 5])*(-2*S[1, 2]^2*(S[2, 3] - S[4, 5]) + 
      S[1, 2]*(S[2, 3]^2 + 49*S[2, 3]*S[4, 5] - 54*S[4, 5]^2) + 
      S[4, 5]*(-3*S[2, 3]^2 + 11*S[2, 3]*S[4, 5] - 8*S[4, 5]^2))*
     SpinorAngleBracket[1, 3]*SpinorAngleBracket[1, 5]^2*
     SpinorAngleBracket[3, 4]^2*SpinorAngleBracket[4, 5] + 
    S[1, 2]*(S[2, 3] - S[4, 5])*(9*S[1, 2]^2 + 
      2*S[4, 5]*(23*S[2, 3] + S[4, 5]) - S[1, 2]*(54*S[2, 3] + 11*S[4, 5]))*
     SpinorAngleBracket[1, 3]^2*SpinorAngleBracket[1, 5]*
     SpinorAngleBracket[3, 4]*SpinorAngleBracket[4, 5]^2 + 
    6*S[1, 2]*(S[1, 2] - S[4, 5])*(S[1, 2] - 4*S[2, 3] - S[4, 5])*
     (S[2, 3] - S[4, 5])*SpinorAngleBracket[1, 3]^3*
     SpinorAngleBracket[4, 5]^3) - S[1, 2]*(S[1, 2] - S[4, 5])*
   (-S[2, 3] + S[4, 5])*SpinorAngleBracket[1, 5]^3*SpinorAngleBracket[2, 3]^5*
   (12*S[1, 2]*SpinorAngleBracket[1, 3]^2*SpinorAngleBracket[4, 5]^2*
     (SpinorAngleBracket[1, 5]*SpinorAngleBracket[3, 4] + 
      SpinorAngleBracket[1, 3]*SpinorAngleBracket[4, 5]) + 
    S[4, 5]*(14*SpinorAngleBracket[1, 5]^3*SpinorAngleBracket[3, 4]^3 + 
      24*SpinorAngleBracket[1, 3]*SpinorAngleBracket[1, 5]^2*
       SpinorAngleBracket[3, 4]^2*SpinorAngleBracket[4, 5] - 
      11*SpinorAngleBracket[1, 3]^2*SpinorAngleBracket[1, 5]*
       SpinorAngleBracket[3, 4]*SpinorAngleBracket[4, 5]^2 - 
      12*SpinorAngleBracket[1, 3]^3*SpinorAngleBracket[4, 5]^3)))/
 (18*(-S[1, 2] + S[4, 5])*(-S[2, 3] + S[4, 5])*SpinorAngleBracket[1, 2]^3*
  SpinorAngleBracket[1, 3]^4*SpinorAngleBracket[1, 5]*
  SpinorAngleBracket[2, 3]^2*SpinorAngleBracket[2, 5]^2*
  SpinorAngleBracket[3, 4]^2*SpinorAngleBracket[3, 5]^2*
  SpinorAngleBracket[4, 5]^3)


==> auxiliary_files/analytic_expressions/RTilde253FromTwistors.m <==
(3*S[2, 3]*(S[1, 3] + S[2, 3])*(S[1, 2]^2 + 5*S[1, 3]^2 + 5*S[1, 3]*S[2, 3] + 
    2*S[2, 3]^2 + S[1, 2]*(6*S[1, 3] + S[2, 3]))*SpinorAngleBracket[1, 2]^6*
   SpinorAngleBracket[1, 5]^2*SpinorAngleBracket[3, 4]^4*
   SpinorAngleBracket[3, 5]^6 + (S[1, 3] + S[2, 3])*
   SpinorAngleBracket[1, 2]^5*SpinorAngleBracket[2, 3]*
   SpinorAngleBracket[3, 4]*SpinorAngleBracket[3, 5]^5*
   (3*(5*S[1, 3]^3 + 20*S[1, 3]^2*S[2, 3] + 19*S[1, 3]*S[2, 3]^2 + 
      8*S[2, 3]^3 + S[1, 2]^2*(S[1, 3] + 7*S[2, 3]) + 
      S[1, 2]*(6*S[1, 3]^2 + 23*S[1, 3]*S[2, 3] + 12*S[2, 3]^2))*
     SpinorAngleBracket[1, 5]^3*SpinorAngleBracket[3, 4]^3 - 
    (3*S[1, 2]*(S[1, 2]^2 + 6*S[1, 2]*S[1, 3] + 5*S[1, 3]^2) - 
      3*(S[1, 2]^2 + 3*S[1, 3]^2)*S[2, 3] - (23*S[1, 2] + 5*S[1, 3])*
       S[2, 3]^2 - 12*S[2, 3]^3)*SpinorAngleBracket[1, 3]*
     SpinorAngleBracket[1, 5]^2*SpinorAngleBracket[3, 4]^2*
     SpinorAngleBracket[4, 5] - 6*(7*S[1, 2] + 6*S[1, 3])*S[2, 3]^2*
     SpinorAngleBracket[1, 3]^2*SpinorAngleBracket[1, 5]*
     SpinorAngleBracket[3, 4]*SpinorAngleBracket[4, 5]^2 - 
    9*S[1, 2]*S[2, 3]^2*SpinorAngleBracket[1, 3]^3*SpinorAngleBracket[4, 5]^
      3) + SpinorAngleBracket[1, 2]^3*SpinorAngleBracket[1, 5]*
   SpinorAngleBracket[2, 3]^3*SpinorAngleBracket[3, 5]^3*
   (3*(S[1, 3] + S[2, 3])*(10*S[1, 3]^3 + 35*S[1, 3]^2*S[2, 3] + 
      36*S[1, 3]*S[2, 3]^2 + 11*S[2, 3]^3 + 
      S[1, 2]^2*(19*S[1, 3] + 47*S[2, 3]) + 
      S[1, 2]*(34*S[1, 3]^2 + 131*S[1, 3]*S[2, 3] + 108*S[2, 3]^2))*
     SpinorAngleBracket[1, 5]^4*SpinorAngleBracket[3, 4]^4 + 
    (S[1, 3] + S[2, 3])*(-57*S[1, 2]^3 + 15*S[1, 3]^3 + 
      28*S[1, 3]^2*S[2, 3] + 42*S[1, 3]*S[2, 3]^2 + 45*S[2, 3]^3 - 
      24*S[1, 2]^2*(3*S[1, 3] + 2*S[2, 3]) + 
      S[1, 2]*(60*S[1, 3]^2 + 358*S[1, 3]*S[2, 3] + 332*S[2, 3]^2))*
     SpinorAngleBracket[1, 3]*SpinorAngleBracket[1, 5]^3*
     SpinorAngleBracket[3, 4]^3*SpinorAngleBracket[4, 5] - 
    (22*S[1, 2]^3*(S[1, 3] + S[2, 3]) + 2*S[1, 2]^2*(57*S[1, 3]^2 + 
        177*S[1, 3]*S[2, 3] + 112*S[2, 3]^2) + 
      18*S[1, 3]*(2*S[1, 3]^3 + 10*S[1, 3]^2*S[2, 3] + 15*S[1, 3]*S[2, 3]^2 + 
        7*S[2, 3]^3) + S[1, 2]*(27*S[1, 3]^3 + 120*S[1, 3]^2*S[2, 3] + 
        229*S[1, 3]*S[2, 3]^2 + 136*S[2, 3]^3))*SpinorAngleBracket[1, 3]^2*
     SpinorAngleBracket[1, 5]^2*SpinorAngleBracket[3, 4]^2*
     SpinorAngleBracket[4, 5]^2 + 
    S[1, 2]*(8*S[1, 2]^2*(4*S[1, 3] + 3*S[2, 3]) + 
      4*S[1, 2]*(3*S[1, 3]^2 + 25*S[1, 3]*S[2, 3] + 22*S[2, 3]^2) + 
      3*(9*S[1, 3]^3 + S[1, 3]^2*S[2, 3] - 47*S[1, 3]*S[2, 3]^2 - 
        39*S[2, 3]^3))*SpinorAngleBracket[1, 3]^3*SpinorAngleBracket[1, 5]*
     SpinorAngleBracket[3, 4]*SpinorAngleBracket[4, 5]^3 + 
    9*S[1, 2]^2*S[1, 3]^2*SpinorAngleBracket[1, 3]^4*
     SpinorAngleBracket[4, 5]^4 + 66*S[1, 2]^2*S[1, 3]*S[2, 3]*
     SpinorAngleBracket[1, 3]^4*SpinorAngleBracket[4, 5]^4 + 
    57*S[1, 2]^2*S[2, 3]^2*SpinorAngleBracket[1, 3]^4*
     SpinorAngleBracket[4, 5]^4) + S[1, 2]*(S[1, 3] + S[2, 3])*
   SpinorAngleBracket[1, 5]^4*SpinorAngleBracket[2, 3]^6*
   (3*(S[1, 3] + S[2, 3])*(4*S[1, 2] + 11*(S[1, 3] + S[2, 3]))*
     SpinorAngleBracket[1, 5]^4*SpinorAngleBracket[3, 4]^4 + 
    (-12*S[1, 2]^2 - 27*S[1, 2]*(S[1, 3] + S[2, 3]) + 
      47*(S[1, 3] + S[2, 3])^2)*SpinorAngleBracket[1, 3]*
     SpinorAngleBracket[1, 5]^3*SpinorAngleBracket[3, 4]^3*
     SpinorAngleBracket[4, 5] + 
    (2*S[1, 2]^2 - 68*S[1, 2]*(S[1, 3] + S[2, 3]) + 29*(S[1, 3] + S[2, 3])^2)*
     SpinorAngleBracket[1, 3]^2*SpinorAngleBracket[1, 5]^2*
     SpinorAngleBracket[3, 4]^2*SpinorAngleBracket[4, 5]^2 + 
    (29*S[1, 2]^2 - 29*S[1, 2]*(S[1, 3] + S[2, 3]) + 
      12*(S[1, 3] + S[2, 3])^2)*SpinorAngleBracket[1, 3]^3*
     SpinorAngleBracket[1, 5]*SpinorAngleBracket[3, 4]*
     SpinorAngleBracket[4, 5]^3 - 12*S[1, 2]*(S[1, 3] + S[2, 3])*
     SpinorAngleBracket[1, 3]^4*SpinorAngleBracket[4, 5]^4) + 
  SpinorAngleBracket[1, 2]*SpinorAngleBracket[1, 5]^3*
   SpinorAngleBracket[2, 3]^5*SpinorAngleBracket[3, 5]*
   (3*(S[1, 3] + S[2, 3])*((S[1, 3] + S[2, 3])^2*(5*S[1, 3] + S[2, 3]) + 
      2*S[1, 2]^2*(9*S[1, 3] + 11*S[2, 3]) + 
      14*S[1, 2]*(3*S[1, 3]^2 + 7*S[1, 3]*S[2, 3] + 4*S[2, 3]^2))*
     SpinorAngleBracket[1, 5]^4*SpinorAngleBracket[3, 4]^4 - 
    (S[1, 3] + S[2, 3])*(54*S[1, 2]^3 + 3*(S[1, 3] - S[2, 3])*
       (S[1, 3] + S[2, 3])^2 + S[1, 2]^2*(96*S[1, 3] + 99*S[2, 3]) - 
      S[1, 2]*(139*S[1, 3]^2 + 350*S[1, 3]*S[2, 3] + 211*S[2, 3]^2))*
     SpinorAngleBracket[1, 3]*SpinorAngleBracket[1, 5]^3*
     SpinorAngleBracket[3, 4]^3*SpinorAngleBracket[4, 5] - 
    (S[1, 3] + S[2, 3])*(6*S[1, 2]^3 + 18*S[1, 3]*(S[1, 3] + S[2, 3])^2 + 
      S[1, 2]^2*(220*S[1, 3] + 254*S[2, 3]) - 
      S[1, 2]*(61*S[1, 3]^2 + 141*S[1, 3]*S[2, 3] + 80*S[2, 3]^2))*
     SpinorAngleBracket[1, 3]^2*SpinorAngleBracket[1, 5]^2*
     SpinorAngleBracket[3, 4]^2*SpinorAngleBracket[4, 5]^2 + 
    2*S[1, 2]*(6*(S[1, 3] + S[2, 3])^2*(2*S[1, 3] + S[2, 3]) + 
      S[1, 2]^2*(45*S[1, 3] + 41*S[2, 3]) - 
      S[1, 2]*(29*S[1, 3]^2 + 56*S[1, 3]*S[2, 3] + 27*S[2, 3]^2))*
     SpinorAngleBracket[1, 3]^3*SpinorAngleBracket[1, 5]*
     SpinorAngleBracket[3, 4]*SpinorAngleBracket[4, 5]^3 - 
    6*S[1, 2]^2*S[1, 3]*(S[1, 3] + S[2, 3])*SpinorAngleBracket[1, 3]^4*
     SpinorAngleBracket[4, 5]^4) + SpinorAngleBracket[1, 2]^4*
   SpinorAngleBracket[2, 3]^2*SpinorAngleBracket[3, 5]^4*
   (3*(S[1, 3] + S[2, 3])*(10*S[1, 3]^3 + 32*S[1, 3]^2*S[2, 3] + 
      33*S[1, 3]*S[2, 3]^2 + 13*S[2, 3]^3 + 
      S[1, 2]^2*(6*S[1, 3] + 25*S[2, 3]) + 
      S[1, 2]*(16*S[1, 3]^2 + 61*S[1, 3]*S[2, 3] + 53*S[2, 3]^2))*
     SpinorAngleBracket[1, 5]^4*SpinorAngleBracket[3, 4]^4 + 
    (S[1, 3] + S[2, 3])*(-18*S[1, 2]^3 + 9*S[1, 3]^3 + 29*S[1, 3]^2*S[2, 3] + 
      27*S[1, 3]*S[2, 3]^2 + 39*S[2, 3]^3 + 
      S[1, 2]^2*(-42*S[1, 3] + 3*S[2, 3]) + 
      S[1, 2]*(-15*S[1, 3]^2 + 98*S[1, 3]*S[2, 3] + 142*S[2, 3]^2))*
     SpinorAngleBracket[1, 3]*SpinorAngleBracket[1, 5]^3*
     SpinorAngleBracket[3, 4]^3*SpinorAngleBracket[4, 5] - 
    (6*S[1, 2]^3*(S[1, 3] + S[2, 3]) + 36*S[1, 3]*S[2, 3]*
       (2*S[1, 3]^2 + 5*S[1, 3]*S[2, 3] + 3*S[2, 3]^2) + 
      S[1, 2]^2*(15*S[1, 3]^2 + 76*S[1, 3]*S[2, 3] + 53*S[2, 3]^2) + 
      S[1, 2]*(9*S[1, 3]^3 + 68*S[1, 3]^2*S[2, 3] + 201*S[1, 3]*S[2, 3]^2 + 
        142*S[2, 3]^3))*SpinorAngleBracket[1, 3]^2*SpinorAngleBracket[1, 5]^2*
     SpinorAngleBracket[3, 4]^2*SpinorAngleBracket[4, 5]^2 + 
    6*S[1, 2]*(7*S[1, 2] + 3*S[1, 3] - 11*S[2, 3])*S[2, 3]*
     (S[1, 3] + S[2, 3])*SpinorAngleBracket[1, 3]^3*SpinorAngleBracket[1, 5]*
     SpinorAngleBracket[3, 4]*SpinorAngleBracket[4, 5]^3 + 
    9*S[1, 2]^2*S[2, 3]*(S[1, 3] + S[2, 3])*SpinorAngleBracket[1, 3]^4*
     SpinorAngleBracket[4, 5]^4) + SpinorAngleBracket[1, 2]^2*
   SpinorAngleBracket[1, 5]^2*SpinorAngleBracket[2, 3]^4*
   SpinorAngleBracket[3, 5]^2*(3*(S[1, 3] + S[2, 3])*
     (10*S[1, 3]^3 + 29*S[1, 3]^2*S[2, 3] + 24*S[1, 3]*S[2, 3]^2 + 
      5*S[2, 3]^3 + S[1, 2]^2*(28*S[1, 3] + 46*S[2, 3]) + 
      S[1, 2]*(55*S[1, 3]^2 + 163*S[1, 3]*S[2, 3] + 111*S[2, 3]^2))*
     SpinorAngleBracket[1, 5]^4*SpinorAngleBracket[3, 4]^4 + 
    (S[1, 3] + S[2, 3])*(-84*S[1, 2]^3 + 3*S[1, 3]^3 + 5*S[1, 3]^2*S[2, 3] + 
      23*S[1, 3]*S[2, 3]^2 + 21*S[2, 3]^3 - 3*S[1, 2]^2*
       (39*S[1, 3] + 40*S[2, 3]) + S[1, 2]*(152*S[1, 3]^2 + 
        516*S[1, 3]*S[2, 3] + 377*S[2, 3]^2))*SpinorAngleBracket[1, 3]*
     SpinorAngleBracket[1, 5]^3*SpinorAngleBracket[3, 4]^3*
     SpinorAngleBracket[4, 5] - (24*S[1, 2]^3*(S[1, 3] + S[2, 3]) + 
      36*S[1, 3]*(S[1, 3] + S[2, 3])^2*(S[1, 3] + 2*S[2, 3]) + 
      S[1, 2]^2*(251*S[1, 3]^2 + 616*S[1, 3]*S[2, 3] + 357*S[2, 3]^2) - 
      S[1, 2]*(14*S[1, 3]^3 + 63*S[1, 3]^2*S[2, 3] + 64*S[1, 3]*S[2, 3]^2 + 
        15*S[2, 3]^3))*SpinorAngleBracket[1, 3]^2*SpinorAngleBracket[1, 5]^2*
     SpinorAngleBracket[3, 4]^2*SpinorAngleBracket[4, 5]^2 + 
    S[1, 2]*(S[1, 2]^2*(93*S[1, 3] + 77*S[2, 3]) + 
      S[1, 2]*(-17*S[1, 3]^2 + 4*S[1, 3]*S[2, 3] + 21*S[2, 3]^2) + 
      6*(S[1, 3]^3 - 4*S[1, 3]^2*S[2, 3] - 15*S[1, 3]*S[2, 3]^2 - 
        10*S[2, 3]^3))*SpinorAngleBracket[1, 3]^3*SpinorAngleBracket[1, 5]*
     SpinorAngleBracket[3, 4]*SpinorAngleBracket[4, 5]^3 + 
    30*S[1, 2]^2*(S[1, 3]^2 + 3*S[1, 3]*S[2, 3] + 2*S[2, 3]^2)*
     SpinorAngleBracket[1, 3]^4*SpinorAngleBracket[4, 5]^4))/
 (18*(S[1, 3] + S[2, 3])*SpinorAngleBracket[1, 2]^3*
  SpinorAngleBracket[1, 3]^4*SpinorAngleBracket[1, 5]^2*
  SpinorAngleBracket[2, 3]^2*SpinorAngleBracket[2, 5]^2*
  SpinorAngleBracket[3, 4]^2*SpinorAngleBracket[3, 5]^2*
  SpinorAngleBracket[4, 5]^3*(S[1, 3]*SpinorAngleBracket[1, 5]*
    SpinorAngleBracket[2, 3]*SpinorAngleBracket[3, 4] + 
   SpinorAngleBracket[1, 3]*(S[2, 3]*SpinorAngleBracket[2, 5]*
      SpinorAngleBracket[3, 4] - S[1, 2]*SpinorAngleBracket[2, 3]*
      SpinorAngleBracket[4, 5])))


==> auxiliary_files/generating_sets/genSet_R241.m <==
(*
	Generating set of leading color rational part R241, following the construction of eq.(3.16).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
	The keys "Left" and "Right" are always empty for leading color rational parts.
*)

{<|"Outer" -> {{{1, 2}}, {{}}, {{3, 4}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}}}|>, <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>}


==> auxiliary_files/generating_sets/genSet_R241B.m <==
(*
	Generating set of subleading single trace rational part R241B, following the construction of eq.(3.53).
	Each label is given as an association, with:
		label[[1,"Loop"]] ->  E_1
		label[[1,"Central"]] ->  E_{C,1}
		label[[2,"Loop"]] ->  E_2
		label[[2,"Central"]] ->  E_{C,2}
		label[[3,"Loop"]] ->  E_3
		label[[3,"Central"]] ->  E_{C,3}
		label[[4,"Loop"]] ->  E_4
		label[[4,"Central"]] ->  E_{C,4}
*)

{{<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>}}


==> auxiliary_files/generating_sets/genSet_R243.m <==
(*
	Generating set of subleading color rational part R243, following the construction of eq.(3.39).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
		label[["Left",1]] ->  E_{C,L}
		label[["Left",2]] ->  E_{I,L}
		label[["Right",1]] ->  E_{C,R}
		label[["Right",2]] ->  E_{I,R}
*)

{<|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{}}}|>, <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}}}|>, <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, <|"Outer" -> {{{3, 4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>}


==> auxiliary_files/generating_sets/genSet_R251.m <==
(*
	Generating set of leading color rational part R251, following the construction of eq.(3.16).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
	The keys "Left" and "Right" are always empty for leading color rational parts.
*)

{<|"Outer" -> {{{1, 2}}, {{}}, {{3, 4}}, {{5}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3}}, {{}}, {{4, 5}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{5}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{3}}, {{4, 5}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4, 5}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{}}, {{4, 5}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{}}, {{4, 5}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{5}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{}}, {{4}, {5}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{}}, {{4}, {5}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4, 5}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4}, {5}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>}


==> auxiliary_files/generating_sets/genSet_R251B.m <==
(*
	Generating set of subleading single trace rational part R251B, following the construction of eq.(3.53).
	Each label is given as an association, with:
		label[[1,"Loop"]] ->  E_1
		label[[1,"Central"]] ->  E_{C,1}
		label[[2,"Loop"]] ->  E_2
		label[[2,"Central"]] ->  E_{C,2}
		label[[3,"Loop"]] ->  E_3
		label[[3,"Central"]] ->  E_{C,3}
		label[[4,"Loop"]] ->  E_4
		label[[4,"Central"]] ->  E_{C,4}
*)

{{<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>}}


==> auxiliary_files/generating_sets/genSet_R253.m <==
(*
	Generating set of subleading color rational part R253, following the construction of eq.(3.39).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
		label[["Left",1]] ->  E_{C,L}
		label[["Left",2]] ->  E_{I,L}
		label[["Right",1]] ->  E_{C,R}
		label[["Right",2]] ->  E_{I,R}
*)

{<|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{5}, {4}, {3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{5}, {4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{5, 4}, {3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{5}, {4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{5, 4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{5}, {4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{}}, {{5, 4, 3}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, "Left" -> {{{}}, {{5, 4, 3}}}, 
  "Right" -> {{{}}, {{}}}|>, <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}, {5}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{5}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{2}}}|>, <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{5}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}, {5}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}}, {{5}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3, 4}}, {{5}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3, 4}}, {{}}, {{5}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}}, {{5}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{5}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{5}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{5}, {4}}}|>, <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{5, 4}}}|>}


==> auxiliary_files/generating_sets/genSet_R261.m <==
(*
	Generating set of leading color rational part R261, following the construction of eq.(3.16).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
	The keys "Left" and "Right" are always empty for leading color rational parts.
*)

{<|"Outer" -> {{{1, 2, 3}}, {{}}, {{4, 5}}, {{6}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3}}, {{4}}, {{5, 6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3, 4}}, {{5, 6}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}}}|>, <|"Outer" -> {{{1, 2}}, {{3}}, {{4, 5}}, {{6}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3, 4}}, {{}}, {{5, 6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3}}, {{}}, {{4, 5, 6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4, 5}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{3}}, {{4, 5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{}}, {{4, 5}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{4}}, {{5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{}}, {{4, 5}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{4}}, {{5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{5, 6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{3}}, {{4, 5}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{3, 4}}, {{5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4, 5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3}, {4}}, {{}}, {{5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{}}, {{4, 5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3, 4}}, {{}}, {{5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{}}, {{4, 5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3, 4}}, {{}}, {{5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{}}, {{4}, {5}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{4}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{}}, {{4}, {5}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{4}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{5, 6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{3}}, {{4}, {5}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2, 3}, {4}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3, 4}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3, 4}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{}}, {{4, 5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{}}, {{4}, {5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{}}, {{4}, {5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4, 5}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{4}}, {{5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4, 5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}, {4}}, {{}}, {{5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}, {4}}, {{}}, {{5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3, 4}}, {{}}, {{5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4}, {5}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{4}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}, {4}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}, {4}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3, 4}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4, 5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4}, {5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4}, {5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>}


==> auxiliary_files/generating_sets/genSet_R261B.m <==
(*
	Generating set of subleading single trace rational part R261B, following the construction of eq.(3.53).
	Each label is given as an association, with:
		label[[1,"Loop"]] ->  E_1
		label[[1,"Central"]] ->  E_{C,1}
		label[[2,"Loop"]] ->  E_2
		label[[2,"Central"]] ->  E_{C,2}
		label[[3,"Loop"]] ->  E_3
		label[[3,"Central"]] ->  E_{C,3}
		label[[4,"Loop"]] ->  E_4
		label[[4,"Central"]] ->  E_{C,4}
*)

{{<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {2, 3}|>, <|"Loop" -> {{4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1, 2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {6}|>}, {<|"Loop" -> {{}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3, 4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2, 3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1, 2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4, 5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2, 3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1, 2}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {6}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {6}}, "Central" -> {}|>}}


==> auxiliary_files/generating_sets/genSet_R2622.m <==
(*
	Generating set of subleading color rational part R2622, following the construction of eq.(3.39).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
		label[["Left",1]] ->  E_{C,L}
		label[["Left",2]] ->  E_{I,L}
		label[["Right",1]] ->  E_{C,R}
		label[["Right",2]] ->  E_{I,R}
*)

{<|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {4, 3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {}, {4}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {4, 3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {}, {4}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}, {}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}, {}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{6}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}}, {{2}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}, {}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}, {}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{6}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{6}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {6}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6, 5}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{6}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {1}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{1, 2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{3}}, {{}, {4}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {4, 3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, "Left" -> {{{4, 3}}, {{}, {}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{1}, {}}, {{2}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {4, 3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{1}, {}}, {{2}}, {{}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{1}, {}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{}, {4, 3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{1}, {}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{5}}, {{6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}}, {{}}}, "Left" -> {{{3}}, {{}, {4}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{1}, {}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{5}}, {{6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}}, {{2}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{1}, {}}, {{}}, {{}}, {{2}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}}, {{2}}}, "Left" -> {{{3}}, {{}, {4}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}}, {{}}}, "Left" -> {{{3}}, {{4}, {}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{}, {1}}, {{2}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{}, {1}}, {{2}}, {{}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4, 3}, {}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{}, {1}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{5}}, {{6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{}, {1}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}}, {{}}}, "Left" -> {{{3}}, {{4}, {}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{}, {1}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{5}}, {{6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}}, {{2}}}, "Left" -> {{{}}, {{4, 3}, {}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{}, {1}}, {{}}, {{}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}}, {{2}}}, "Left" -> {{{3}}, {{4}, {}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{}, {}}, {{1}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{6}}}|>, <|"Outer" -> {{{}, {}}, {{1}}, {{}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{6}}}|>, <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}}, {{2}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{}, {}}, {{}}, {{1}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{1, 2}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}, {2}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {6}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6, 5}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{6}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {1}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}, {}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{4, 3}}, {{}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}}, {{2}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1, 2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1, 2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1, 2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6, 5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{6}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{1, 2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6}, {5}}}|>, <|"Outer" -> {{{1, 2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{1, 2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{1}}, {{2}}, {{}}, {{}}}, 
  "Left" -> {{{3}}, {{4}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{1}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{5}}, {{6}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{1}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{3}}, {{4}}}, "Right" -> {{{5}}, {{6}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{1}}, {{}}, {{}}, {{2}}}, 
  "Left" -> {{{3}}, {{4}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{}}, {{1}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{6}}}|>, <|"Outer" -> {{{}}, {{1}}, {{}}, {{2}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{6, 5}}}|>, <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{5}}, {{6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{}}}|>, <|"Outer" -> {{{}}, {{}}, {{1}}, {{2}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{6}}}|>, <|"Outer" -> {{{}}, {{}}, {{}}, {{1, 2}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{6}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3, 4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {6}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{6}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3, 4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {6}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {6}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {6}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{6}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{6}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{6}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6, 5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6, 5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {6}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {6}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6, 5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {6}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {6}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{6}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{6}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{6}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{6}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{5}}, {{6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3, 4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{6}, {5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{5}}, {{}, {6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{6}, {5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{6}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{}}}, "Left" -> {{{6, 5}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}, {}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{4}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}, {}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, "Left" -> {{{}}, {{6}, {5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, "Left" -> {{{}}, {{}, {6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {6, 5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, "Left" -> {{{5}}, {{}, {6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {6}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}}, {{4}}}, "Left" -> {{{}}, {{6}, {5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}, {}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}}, {{4}}}, "Left" -> {{{5}}, {{}, {6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{6}, {5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}}, {{}}}, "Left" -> {{{5}}, {{6}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}, {3}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{4}}, {{}}, {{}}}, "Left" -> {{{}}, {{6}, {5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}, {3}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{6}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, "Left" -> {{{}}, {{6, 5}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, "Left" -> {{{}}, {{6}, {5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, "Left" -> {{{5}}, {{6}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{6}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}}, {{4}}}, "Left" -> {{{}}, {{6, 5}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}, {3}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}}, {{4}}}, "Left" -> {{{5}}, {{6}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3, 4}}, {{}}, {{}}}, "Left" -> {{{}}, {{6}, {5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}, {}}, {{3}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}}, {{}}}, "Left" -> {{{}}, {{6}, {5}}}, 
  "Right" -> {{{1}}, {{2}}}|>, <|"Outer" -> {{{}, {}}, {{3}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}}, {{}}}, "Left" -> {{{}}, {{6}, {5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}}, {{}}}, "Left" -> {{{}}, {{6}, {5}}}, 
  "Right" -> {{{1}}, {{2}}}|>, <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}}, {{4}}}, "Left" -> {{{}}, {{6}, {5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}, {}}, {{}}, {{3}}, {{4}}}, 
  "Left" -> {{{}}, {{6}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{3, 4}}}, "Left" -> {{{}}, {{6}, {5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}, {}}, {{}}}, "Left" -> {{{5}}, {{6}}}, 
  "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}, {}}, {{}}}, "Left" -> {{{5}}, {{6}}}, 
  "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {}, {4}}, {{}}}, "Left" -> {{{5}}, {{6}}}, 
  "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{4}, {}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {4}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3, 4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}, {}}, {{4}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}, {}}, {{4}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {3}}, {{4}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{5}}, {{6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{6, 5}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{4}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{4}}, {{}, {}}, {{}}}, "Left" -> {{{5}}, {{6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}}, {{}}}, "Left" -> {{{5}}, {{6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}}, {{}}}, "Left" -> {{{5}}, {{6}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}}, {{}}}, "Left" -> {{{5}}, {{6}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}}, {{}}}, "Left" -> {{{5}}, {{6}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}}, {{}}}, "Left" -> {{{5}}, {{6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}}, {{}}}, "Left" -> {{{5}}, {{6}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {}}, {{4}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {}}, {{4}}}, "Left" -> {{{5}}, {{6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3, 4}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{4}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{4}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{4}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {}}, {{4}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3, 4}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3, 4}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3, 4}, {}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}}, {{4}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}}, {{4}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}}, {{4}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3, 4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3, 4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3, 4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}}, {{4}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}}, {{4}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}}, {{4}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{3, 4}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, <|"Outer" -> {{{3, 4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}}, {{}}}, "Left" -> {{{5}}, {{6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3, 4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}}, {{4}}, {{}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}}, {{}}}, "Left" -> {{{5}}, {{6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{6}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}}, {{4}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{5}}, {{6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{3, 4}}, {{}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}}, {{3}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{1}}, {{2}}}|>, <|"Outer" -> {{{}}, {{3}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3, 4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3, 4}}, {{}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, <|"Outer" -> {{{}}, {{}}, {{3}}, {{4}}}, 
  "Left" -> {{{}}, {{6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}}, {{4}}}, "Left" -> {{{}}, {{6, 5}}}, 
  "Right" -> {{{1}}, {{2}}}|>, <|"Outer" -> {{{}}, {{}}, {{}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{6}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{6}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{6}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{6}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{6}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{6}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {}, {6}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {}, {6}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5, 6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {5}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {}}, {{6}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {}}, {{6}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5, 6}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{5, 6}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{}, {2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{}}}, "Left" -> {{{2, 1}}, {{}, {}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5}, {}}, {{6}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5}, {}}, {{6}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5}, {}}, {{}}, {{6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}}, {{}}}, "Left" -> {{{}}, {{}, {2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5}, {}}, {{}}, {{6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}}, {{}}}, "Left" -> {{{1}}, {{}, {2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5}, {}}, {{}}, {{6}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}}, {{6}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5}, {}}, {{}}, {{}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}}, {{6}}}, "Left" -> {{{1}}, {{}, {2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{2}, {}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{}, {5}}, {{6}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{}, {5}}, {{6}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}}, {{}}}, "Left" -> {{{}}, {{2, 1}, {}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{}, {5}}, {{}}, {{6}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{}, {5}}, {{}}, {{6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}}, {{}}}, "Left" -> {{{1}}, {{2}, {}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{}, {5}}, {{}}, {{6}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}}, {{6}}}, "Left" -> {{{}}, {{2, 1}, {}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{}, {5}}, {{}}, {{}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}}, {{6}}}, "Left" -> {{{1}}, {{2}, {}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5, 6}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{}, {}}, {{5}}, {{6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{}, {}}, {{5}}, {{}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}}, {{6}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{}, {}}, {{}}, {{5}}, {{6}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{5, 6}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {}, {6}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {6}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}, {}}, {{6}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5, 6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}, {}}, {{6}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {5}}, {{6}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {}}, {{6}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {}}, {{6}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5, 6}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {}}, {{6}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}}, {{6}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}}, {{6}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}}, {{6}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5, 6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5, 6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5, 6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}}, {{6}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}}, {{6}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}}, {{6}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{5, 6}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, <|"Outer" -> {{{5, 6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5, 6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5}}, {{6}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5}}, {{}}, {{6}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5}}, {{}}, {{6}}, {{}}}, 
  "Left" -> {{{1}}, {{2}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}}, {{6}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5}}, {{}}, {{}}, {{6}}}, 
  "Left" -> {{{1}}, {{2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{5, 6}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{}}, {{5}}, {{6}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{}}, {{5}}, {{}}, {{6}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{}}, {{}}, {{5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{}}}|>, <|"Outer" -> {{{}}, {{}}, {{5}}, {{6}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}}, {{6}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{}}, {{}}, {{}}, {{5, 6}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>}


==> auxiliary_files/generating_sets/genSet_R263.m <==
(*
	Generating set of subleading color rational part R263, following the construction of eq.(3.39).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
		label[["Left",1]] ->  E_{C,L}
		label[["Left",2]] ->  E_{I,L}
		label[["Right",1]] ->  E_{C,R}
		label[["Right",2]] ->  E_{I,R}
*)

{<|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {4}, {3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5, 4}, {3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5, 4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5}, {4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5, 4}, {3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5, 4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5}, {4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{6}, {5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{6, 5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{3}}, {{6, 5, 4}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, "Left" -> {{{}}, {{6, 5, 4, 3}}}, 
  "Right" -> {{{}}, {{}}}|>, <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, "Left" -> {{{4, 3}}, {{6, 5}}}, 
  "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}, {5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}, {5}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{5, 6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}}, {{6}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}}, {{6}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{2}}}|>, <|"Outer" -> {{{3}, {4}}, {{5}}, {{}}, {{6}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}}, {{6}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}}, {{6}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{5, 6}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {}, {6}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {}}, {{6}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {}}, {{6}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}, {5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}, {5}}, {{6}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {}}, {{6}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {}}, {{6}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}}, {{6}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}}, {{6}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}}, {{6}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}}, {{6}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}}, {{6}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}}, {{6}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}}, {{5, 6}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}}, {{6}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3, 4}}, {{5}}, {{6}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, <|"Outer" -> {{{3, 4}}, {{5}}, {{}}, {{6}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}}, {{6}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3, 4}}, {{}}, {{5}}, {{6}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}}, {{5, 6}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{6, 5}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{6}, {5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{6}, {5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{6, 5}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{6}, {5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{6}, {5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{6}, {5}}}|>, <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{6, 5, 4}}}|>, <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{4, 3}}, {{6, 5}}}|>}


==> auxiliary_files/generating_sets/genSet_R271.m <==
(*
	Generating set of leading color rational part R271, following the construction of eq.(3.16).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
	The keys "Left" and "Right" are always empty for leading color rational parts.
*)

{<|"Outer" -> {{{1, 2, 3, 4}}, {{}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3, 4}}, {{5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3}}, {{}}, {{4, 5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3}}, {{}}, {{4, 5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3}}, {{4}}, {{5, 6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3}}, {{4, 5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3, 4}}, {{5, 6, 7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{3}}, {{4, 5}}, {{6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3, 4, 5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3, 4}}, {{}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4, 5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{3}}, {{4, 5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3}, {4}}, {{}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3}, {4}}, {{5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{}}, {{4, 5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{4}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3, 4}}, {{}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3, 4}}, {{5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{}}, {{4, 5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{4}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{5, 6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{3}}, {{4, 5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{3, 4}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{3, 4, 5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4, 5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{3}}, {{4, 5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{3, 4}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3, 4}}, {{}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3, 4}}, {{5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{}}, {{4, 5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{4}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{4, 5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{}}, {{4, 5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{4}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{4, 5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4, 5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3, 4}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{}}, {{4, 5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3, 4, 5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{}}, {{4, 5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3}, {4}}, {{}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3, 4}}, {{}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3}, {4, 5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3, 4, 5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3, 4}}, {{}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3}, {4}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2, 3}, {4}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3, 4}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3, 4}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{5, 6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{3}}, {{4}, {5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3, 4}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3, 4}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{}}, {{4}, {5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{4}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{4, 5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{}}, {{4, 5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{}}, {{4}, {5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{4}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{}}, {{4}, {5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{4}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{4, 5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}}, {{}}, {{4}, {5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2, 3, 4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3, 4, 5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2, 3}, {4, 5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2, 3}, {4}}, {{}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2, 3}, {4}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3, 4, 5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}}, {{}}, {{4}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3, 4}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3, 4}}, {{}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3, 4}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4, 5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{4}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}, {4}}, {{}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}, {4}}, {{5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}, {4}}, {{}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}, {4}}, {{5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3, 4}}, {{}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3, 4}}, {{5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4, 5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{4}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{4, 5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4, 5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2, 3}, {4}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}, {4}}, {{}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3, 4}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}, {4}}, {{}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3, 4, 5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3, 4}}, {{}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3, 4}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}, {4, 5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}, {4, 5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}, {4}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}, {4}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}, {4}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}, {4}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3, 4}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3, 4}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4}, {5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{4}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{4, 5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4, 5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{4}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4}, {5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{4}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2, 3}, {4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3, 4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3, 4, 5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4, 5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3, 4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}, {4, 5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}, {4}}, {{}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}, {4}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}, {4, 5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}, {4}}, {{}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}, {4}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3, 4}}, {{}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3, 4}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4, 5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3}}, {{}}, {{4}, {5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {3}, {4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {2, 3}, {4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {3, 4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>}


==> auxiliary_files/generating_sets/genSet_R271B.m <==
(*
	Generating set of subleading single trace rational part R271B, following the construction of eq.(3.53).
	Each label is given as an association, with:
		label[[1,"Loop"]] ->  E_1
		label[[1,"Central"]] ->  E_{C,1}
		label[[2,"Loop"]] ->  E_2
		label[[2,"Central"]] ->  E_{C,2}
		label[[3,"Loop"]] ->  E_3
		label[[3,"Central"]] ->  E_{C,3}
		label[[4,"Loop"]] ->  E_4
		label[[4,"Central"]] ->  E_{C,4}
*)

{{<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {5}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3, 4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6, 7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2, 3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4, 5}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {2, 3}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1, 2}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3, 4}|>, <|"Loop" -> {{5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}}, 
   "Central" -> {7}|>}, {<|"Loop" -> {{}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}}, "Central" -> {5}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3, 4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6, 7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {3, 4, 5}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {2, 3, 4}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1, 2, 3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {4, 5, 6}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3, 4, 5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2, 3, 4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5, 6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3, 4, 5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {2, 3}|>, <|"Loop" -> {{4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1, 2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {2, 3}|>, <|"Loop" -> {{4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1, 2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {4, 5}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{}}, 
   "Central" -> {2, 3}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, 
   "Central" -> {7}|>}, {<|"Loop" -> {{}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6, 7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4, 5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3, 4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3, 4, 5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2, 3, 4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2, 3, 4}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1, 2, 3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4, 5, 6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3, 4, 5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3, 4, 5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}}, "Central" -> {2, 3, 4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5, 6, 7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4, 5, 6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5, 6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3, 4, 5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3, 4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3, 4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3, 4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4, 5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4, 5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {}}, "Central" -> {4, 5, 6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {4, 5, 6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4, 5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {5, 6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {}}, "Central" -> {5, 6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5, 6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5, 6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3, 4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2, 3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1, 2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4, 5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3, 4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2, 3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1, 2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4, 5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {4, 5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {3, 4}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5, 6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4, 5}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1, 2}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1, 2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1, 2}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3, 4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2, 3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1, 2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4, 5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4, 5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2, 3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6, 7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4, 5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3, 4}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2, 3}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1, 2}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5, 6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4, 5}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1, 2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1, 2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1, 2}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {2, 3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3, 4, 5}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2, 3, 4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2, 3, 4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1, 2, 3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4, 5, 6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3, 4, 5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3, 4, 5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2, 3, 4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4, 5, 6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3, 4, 5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3, 4, 5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2, 3, 4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5, 6, 7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4, 5, 6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4, 5, 6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4, 5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2, 3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1, 2}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2, 3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1, 2}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2, 3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3, 4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6, 7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4, 5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2, 3}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1, 2}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {6, 7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1, 2}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1, 2}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1, 2}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1, 2}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {2}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {7}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {7}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {7}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {7}|>}, {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {7}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {7}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {7}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {7}|>}, {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{}, {2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {2, 3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}}, 
   "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{7}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{7}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{7}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6, 7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6, 7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4, 5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3, 4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3, 4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2, 3}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1, 2}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5, 6}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4, 5}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4, 5}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3, 4}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6, 7}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5, 6}|>, <|"Loop" -> {{7}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5, 6}|>, <|"Loop" -> {{}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5, 6}|>, <|"Loop" -> {{}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4, 5}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{7}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6, 7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{7}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3, 4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{7}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6, 7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6, 7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5, 6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5, 6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4, 5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3, 4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3, 4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3, 4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2, 3}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2, 3}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1, 2}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2, 3}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6, 7}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5, 6}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3, 4}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3}}, 
   "Central" -> {4, 5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4, 5}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {5, 6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {6, 7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {7}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{7}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {2}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}}, "Central" -> {1}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {2}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {6}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {5}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {4}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {3}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {7}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3}}, 
   "Central" -> {4}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {5}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {6}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3, 4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2, 3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2, 3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2, 3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6, 7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3, 4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}, {7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6, 7}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4, 5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3, 4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2, 3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5, 6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2, 3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5, 6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4, 5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5, 6}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5, 6}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2, 3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4, 5}, {6}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6, 7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6, 7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3}}, 
   "Central" -> {}|>, <|"Loop" -> {{4, 5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5, 6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4, 5}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3, 4}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6, 7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{5}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {5}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {5}}, 
   "Central" -> {}|>, <|"Loop" -> {{}, {6, 7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {}}, "Central" -> {1}|>, 
  <|"Loop" -> {{2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}, {}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {2}|>, 
  <|"Loop" -> {{3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {3}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {7}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5}}, "Central" -> {6}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}, {4}}, "Central" -> {5}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {4}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2}, {3, 4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3, 4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{7}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}, {4, 5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {7}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5, 6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1, 2}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{7}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1, 2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {6}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {6, 7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{4}, {}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3, 4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3, 4}, {}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{3}, {}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{2}, {3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {2, 3}, {4}}, 
   "Central" -> {}|>, <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {7}, {}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {7}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{6}, {}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{6}, {}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2, 3}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>, <|"Loop" -> {{}, {6}, {7}}, 
   "Central" -> {}|>}, {<|"Loop" -> {{1}, {2, 3}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{5}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4, 5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{1}, {}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4, 5}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {4}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1, 2}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{4}, {}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {3}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {1}, {}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{3}, {4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {2}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>}, 
 {<|"Loop" -> {{}, {}, {1}}, "Central" -> {}|>, 
  <|"Loop" -> {{2}, {3, 4}, {5}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {6}, {7}}, "Central" -> {}|>, 
  <|"Loop" -> {{}, {}, {}}, "Central" -> {}|>}}


==> auxiliary_files/generating_sets/genSet_R2722.m <==
(*
	Generating set of subleading color rational part R2722, following the construction of eq.(3.39).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
		label[["Left",1]] ->  E_{C,L}
		label[["Left",2]] ->  E_{I,L}
		label[["Right",1]] ->  E_{C,R}
		label[["Right",2]] ->  E_{I,R}
*)

{<|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {4, 3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {}, {4}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {4, 3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {4, 3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {4, 3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {}, {4}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {}, {4}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {}, {4}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {4, 3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {4, 3}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {}, {4}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {}, {4}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}, {}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}, {}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}, {}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}, {}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{6, 5}}, {{7}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}}, {{2}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{}}, {{2}}}, 
  "Left" -> {{{}}, {{}, {4}, {3}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}, {}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}, {}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}, {}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}, {}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{6, 5}}, {{7}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {}, {3}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{6, 5}}, {{7}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}, {}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}, {}}, {{2}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}, {}}, {{2}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{}, {}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {7, 6}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{}, {7}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7, 6}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{7}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {1}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {1}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {1}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {1}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{1, 2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{3}}, {{}, {4}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{3}}, {{4}, {}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{7, 6, 5}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {1}}, {{2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{1, 2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{1, 2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{1, 2}}}, 
  "Left" -> {{{}}, {{4}, {3}}}, "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {4, 3}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{3}}, {{}, {4}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{3}}, {{}, {4}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4, 3}, {}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4, 3}, {}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, "Left" -> {{{3}}, {{4}, {}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, "Left" -> {{{3}}, {{4}, {}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {4, 3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, "Left" -> {{{3}}, {{}, {4}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, "Left" -> {{{3}}, {{}, {4}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, "Left" -> {{{4, 3}}, {{}, {}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{}}, {{}}}, "Left" -> {{{4, 3}}, {{}, {}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {4, 3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}}, {{}}}, "Left" -> {{{3}}, {{}, {4}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{}}, {{}}}, "Left" -> {{{3}}, {{}, {4}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{6, 5}}, {{7}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{}, {4, 3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{}, {4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{}, {4, 3}}}, 
  "Right" -> {{{6, 5}}, {{7}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}}, {{}}}, "Left" -> {{{3}}, {{}, {4}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}}, {{}}}, "Left" -> {{{3}}, {{}, {4}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}}, {{}}}, "Left" -> {{{3}}, {{}, {4}}}, 
  "Right" -> {{{6, 5}}, {{7}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}}, {{2}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}}, {{2}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}}, {{2}}}, "Left" -> {{{}}, {{}, {4, 3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}}, {{2}}}, "Left" -> {{{}}, {{}, {4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}}, {{2}}}, "Left" -> {{{3}}, {{}, {4}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{}}, {{2}}}, "Left" -> {{{3}}, {{}, {4}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}}, {{}}}, "Left" -> {{{3}}, {{4}, {}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{}}, {{}}}, "Left" -> {{{3}}, {{4}, {}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}}, {{}}}, "Left" -> {{{}}, {{4, 3}, {}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}}, {{}}}, "Left" -> {{{}}, {{4, 3}, {}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}}, {{}}}, "Left" -> {{{3}}, {{4}, {}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{}}, {{}}}, "Left" -> {{{3}}, {{4}, {}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4, 3}, {}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4, 3}, {}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4, 3}, {}}}, 
  "Right" -> {{{6, 5}}, {{7}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{6, 5}}, {{7}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}}, {{}}}, "Left" -> {{{3}}, {{4}, {}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}}, {{}}}, "Left" -> {{{3}}, {{4}, {}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}}, {{}}}, "Left" -> {{{3}}, {{4}, {}}}, 
  "Right" -> {{{6, 5}}, {{7}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}}, {{2}}}, "Left" -> {{{}}, {{4, 3}, {}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}}, {{2}}}, "Left" -> {{{}}, {{4, 3}, {}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}}, {{2}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}}, {{2}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}}, {{2}}}, "Left" -> {{{3}}, {{4}, {}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{}}, {{2}}}, "Left" -> {{{3}}, {{4}, {}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{6, 5}}, {{7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}}, {{2}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{}}, {{2}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{6, 5}}, {{7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{7, 6, 5}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}}, {{2}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}}, {{2}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}}, {{2}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{6, 5}}, {{7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{1, 2}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{1, 2}}}, "Left" -> {{{}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{}, {}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}, {2}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}, {2}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}, {2}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}, {2}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}, {}}, {{2}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{}, {}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {7, 6}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{}, {7}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1, 2}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{7}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {1}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {1}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {1}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {1}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{1, 2}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{4, 3}}, {{}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{4, 3}}, {{}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{4, 3}}, {{}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {2}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}}, {{2}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}}, {{2}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}, {}}, {{2}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{7, 6, 5}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1, 2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1, 2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1, 2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1, 2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1, 2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1, 2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {1}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{7}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{1, 2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{1, 2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{1, 2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, <|"Outer" -> {{{1, 2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{3}}, {{4}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, <|"Outer" -> {{{1, 2}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{}}, {{}}}, "Left" -> {{{4, 3}}, {{}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, <|"Outer" -> {{{1}}, {{2}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, <|"Outer" -> {{{1}}, {{2}}, {{}}, {{}}}, 
  "Left" -> {{{3}}, {{4}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, <|"Outer" -> {{{1}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, <|"Outer" -> {{{1}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{6, 5}}, {{7}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, <|"Outer" -> {{{1}}, {{}}, {{2}}, {{}}}, 
  "Left" -> {{{3}}, {{4}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}}, {{}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{6, 5}}, {{7}}}|>, <|"Outer" -> {{{1}}, {{}}, {{}}, {{2}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, <|"Outer" -> {{{1}}, {{}}, {{}}, {{2}}}, 
  "Left" -> {{{3}}, {{4}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{}}, {{2}}}, "Left" -> {{{3}}, {{4}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, <|"Outer" -> {{{}}, {{1, 2}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, <|"Outer" -> {{{}}, {{1}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, <|"Outer" -> {{{}}, {{1}}, {{2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{6, 5}}, {{7}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, <|"Outer" -> {{{}}, {{1}}, {{}}, {{2}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{6, 5}}, {{7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{7, 6, 5}}, {{}}}|>, <|"Outer" -> {{{}}, {{}}, {{1}}, {{2}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}}, {{2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, <|"Outer" -> {{{}}, {{}}, {{1}}, {{2}}}, 
  "Left" -> {{{}}, {{4, 3}}}, "Right" -> {{{6, 5}}, {{7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{1, 2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{1, 2}}}, "Left" -> {{{}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{3}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{3}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{3}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3, 4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {3}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {}, {7, 6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {}, {7}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3, 4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3, 4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3, 4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3, 4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{3, 4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{3}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{3}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{3}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{3}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{3}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{3}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{3}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {}, {7, 6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {}, {7}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}, {}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}, {}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{5}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3, 4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3, 4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3, 4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3, 4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {3}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{5}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{3, 4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{3}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{3}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{3}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{3}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}, {}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}, {}}, {{4}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3, 4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}, {}}, {{4}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3, 4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3, 4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3, 4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}, {}}, {{4}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}}, {{4}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}}, {{4}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}, {}}, {{4}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{}}}, "Left" -> {{{5}}, {{7}, {6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{4}}, {{}}, {{}}}, "Left" -> {{{5}}, {{7}, {6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}, {}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, "Left" -> {{{5}}, {{7}, {6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}}, {{4}}}, "Left" -> {{{5}}, {{7}, {6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}, {}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{}, {7}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3, 4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{4}}, {{}}, {{}}}, "Left" -> {{{5}}, {{7}, {6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}, {3}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, "Left" -> {{{5}}, {{7}, {6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{5}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {3}}, {{}}, {{}}, {{4}}}, "Left" -> {{{5}}, {{7}, {6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}, {3}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{7}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3, 4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3, 4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3, 4}}, {{}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{4}}, {{}}}, "Left" -> {{{5}}, {{7}, {6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}, {}}, {{3}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{3}}, {{}}, {{4}}}, "Left" -> {{{5}}, {{7}, {6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}}, {{4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{3}}, {{4}}}, "Left" -> {{{5}}, {{7}, {6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}, {}}, {{}}, {{3}}, {{4}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{7}, {6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{4}, {}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3, 4}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3, 4}, {}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}, {}}, {{4}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3, 4}, {}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}, {}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}, {}}, {{4}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{6, 5}}, {{7}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{4}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{4}}, {{}, {}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{4}}, {{}, {}}, {{}}}, "Left" -> {{{6, 5}}, {{7}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}}, {{}}}, "Left" -> {{{6, 5}}, {{7}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}}, {{}}}, "Left" -> {{{6, 5}}, {{7}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}, {}}, {{}}}, "Left" -> {{{6, 5}}, {{7}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}}, {{}}}, "Left" -> {{{6, 5}}, {{7}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}}, {{}}}, "Left" -> {{{6, 5}}, {{7}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {4}}, {{}}}, "Left" -> {{{6, 5}}, {{7}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {}}, {{4}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {}}, {{4}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}, {}}, {{4}}}, "Left" -> {{{6, 5}}, {{7}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3, 4}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3, 4}}, {{}, {}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{4}, {}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{4}, {}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{4}, {}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{4}, {}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{4}, {}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{4}, {}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {4}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {4}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {4}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {}}, {{4}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}, {}}, {{4}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3, 4}, {}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3, 4}, {}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3, 4}, {}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3, 4}, {}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}}, {{4}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}}, {{4}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}}, {{4}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}}, {{4}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}}, {{4}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}, {}}, {{4}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3, 4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3, 4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3, 4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}}, {{4}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}}, {{4}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}}, {{4}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}}, {{4}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}}, {{4}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {3}}, {{4}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{3, 4}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, <|"Outer" -> {{{3, 4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3, 4}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}}, {{}}}, "Left" -> {{{7, 6, 5}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}}, {{4}}, {{}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}}, {{4}}, {{}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{4}}, {{}}}, "Left" -> {{{6, 5}}, {{7}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}}, {{}}, {{4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{7}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}}, {{4}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{3}}, {{}}, {{}}, {{4}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}}, {{}}, {{}}, {{4}}}, "Left" -> {{{6, 5}}, {{7}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}}, {{3, 4}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{3, 4}}, {{}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}}, {{3}}, {{4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{4}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{1}}, {{2}}}|>, <|"Outer" -> {{{}}, {{3}}, {{4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{1}}, {{2}}}|>, <|"Outer" -> {{{}}, {{3}}, {{}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{3}}, {{}}, {{4}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3, 4}}, {{}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{1}}, {{2}}}|>, <|"Outer" -> {{{}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3, 4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, <|"Outer" -> {{{}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3, 4}}, {{}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, <|"Outer" -> {{{}}, {{}}, {{3}}, {{4}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}}, {{4}}}, "Left" -> {{{}}, {{7, 6, 5}}}, 
  "Right" -> {{{1}}, {{2}}}|>, <|"Outer" -> {{{}}, {{}}, {{3}}, {{4}}}, 
  "Left" -> {{{5}}, {{7, 6}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{3}}, {{4}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{1}}, {{2}}}|>, <|"Outer" -> {{{}}, {{}}, {{}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{3, 4}}}, "Left" -> {{{5}}, {{7, 6}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{6}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6, 7}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{6}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{6}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}, {}, {}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{1}}, {{}, {}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{1}}, {{}, {2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{6, 7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{6}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{4, 3}}, {{}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {}, {}}, {{}}, {{}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6, 7}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5, 6}, {}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}, {}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{6, 7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{6}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{4, 3}}, {{}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5}, {}}, {{}}, {{}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {}, {5, 6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{6, 7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{6}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{4, 3}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {}, {5}}, {{}}, {{}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5, 6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5, 6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5, 6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5, 6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5, 6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5, 6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5, 6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5, 6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5, 6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5, 6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5, 6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5, 6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5, 6}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{5, 6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}}, {{}}}, "Left" -> {{{1}}, {{2}, {}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}}, {{}}}, "Left" -> {{{1}}, {{}, {2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{1}}, {{2}, {}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{1}}, {{}, {2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{1}}, {{}, {2}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{7}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{7}}}, "Left" -> {{{1}}, {{2}, {}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{7}}}, "Left" -> {{{1}}, {{}, {2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{2, 1}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6, 7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6, 7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6, 7}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{7}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{7}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{5}, {}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{7}}, {{}}}, "Left" -> {{{1}}, {{}, {2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{7}}, {{}}}, "Left" -> {{{1}}, {{}, {2}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{5}, {}}, {{6}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{6}}, {{}}, {{7}}}, "Left" -> {{{1}}, {{}, {2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{4, 3}}, {{}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{4, 3}}, {{}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{5}, {}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}}, {{7}}}, "Left" -> {{{1}}, {{}, {2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{6}}, {{7}}}, "Left" -> {{{1}}, {{}, {2}}}, 
  "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {}}, {{}}, {{}}, {{6, 7}}}, 
  "Left" -> {{{1}}, {{}, {2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5, 6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6, 7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6, 7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6, 7}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{7}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{7}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{}, {5}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{7}}, {{}}}, "Left" -> {{{1}}, {{2}, {}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{}, {5}}, {{6}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}}, {{7}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{6}}, {{}}, {{7}}}, "Left" -> {{{1}}, {{2}, {}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{4, 3}}, {{}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{4, 3}}, {{}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{}, {5}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{6}}, {{7}}}, "Left" -> {{{1}}, {{2}, {}}}, 
  "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2, 1}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {5}}, {{}}, {{}}, {{6, 7}}}, 
  "Left" -> {{{1}}, {{2}, {}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5, 6, 7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5, 6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5, 6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5, 6}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{5}}, {{}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{5, 6, 7}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{7}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{}, {7}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{}, {}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}, {}}, {{7}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{2}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}, {}}, {{7}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {}, {6}}, {{7}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5, 6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5, 6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5, 6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{4, 3}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5, 6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5, 6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{}}}, "Left" -> {{{2, 1}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{}}}, "Left" -> {{{2, 1}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{}}}, "Left" -> {{{2, 1}}, {{}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{7}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{7}}}, "Left" -> {{{2, 1}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{6, 7}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{6, 7}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{7}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{7}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{7}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{}, {}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{}, {}}, {{7}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}}, {{7}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}}, {{7}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}, {}}, {{7}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}}, {{7}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}}, {{7}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {6}}, {{7}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {}}, {{6, 7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}, {}}, {{6, 7}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5, 6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5, 6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5, 6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{5, 6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{5, 6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5, 6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5, 6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5, 6}}, {{}, {}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{}, {}}, {{6, 7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}, {}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}}, {{6, 7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}}, {{6, 7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}, {}}, {{6, 7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5, 6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5, 6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5, 6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}}, {{6, 7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}}, {{6, 7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {5}}, {{6, 7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{5, 6, 7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}}, {{}}}, "Left" -> {{{2, 1}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5, 6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5, 6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5, 6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5, 6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{2, 1}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5, 6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5, 6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}}, {{7}}}, "Left" -> {{{2, 1}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5}}, {{6, 7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{6, 7}}, {{}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{5}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{5}}, {{6}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{6}}, {{}}, {{7}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6, 7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{4, 3}}, {{}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6, 7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{1}}, {{2}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6, 7}}, {{}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{4, 3}}, {{}}}|>, <|"Outer" -> {{{5}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{5}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{1}}, {{2}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{6}}, {{7}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{5}}, {{}}, {{}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}}, {{}}, {{}}, {{6, 7}}}, "Left" -> {{{1}}, {{2}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{5, 6, 7}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{}}, {{5, 6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{5, 6}}, {{7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{}}, {{5, 6}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6, 7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{}}, {{5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6, 7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{}}}|>, <|"Outer" -> {{{}}, {{5}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{5}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{}}, {{5}}, {{}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6, 7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6, 7}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{}}, {{}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{4, 3}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{4, 3}}}|>, <|"Outer" -> {{{}}, {{}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{3}}, {{4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5, 6}}, {{7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{}}}|>, <|"Outer" -> {{{}}, {{}}, {{5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{5}}, {{6, 7}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{4}}}|>, <|"Outer" -> {{{}}, {{}}, {{}}, {{5, 6, 7}}}, 
  "Left" -> {{{}}, {{2, 1}}}, "Right" -> {{{}}, {{4, 3}}}|>}


==> auxiliary_files/generating_sets/genSet_R273.m <==
(*
	Generating set of subleading color rational part R273, following the construction of eq.(3.39).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
		label[["Left",1]] ->  E_{C,L}
		label[["Left",2]] ->  E_{I,L}
		label[["Right",1]] ->  E_{C,R}
		label[["Right",2]] ->  E_{I,R}
*)

{<|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4}, {3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4}, {3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4}, {3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5, 4}, {3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5, 4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}, {5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}, {5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{5, 6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{5, 6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}, {5, 6}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}, {5}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {}}, {{6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}}, {{6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}}, {{6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}}, {{6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}}, {{6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}}, {{6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}}, {{6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}}, {{5, 6, 7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}}, {{6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}}, {{6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}}, {{6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}}, {{6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}}, {{5, 6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{7, 6, 5}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{7, 6}, {5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{7, 6}, {5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{7}, {6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{7}, {6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{}}, {{7}, {6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{7, 6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{7, 6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{7, 6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{7}, {6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{5, 4, 3}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{7, 6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{5, 4, 3}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{7, 6, 5}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{7, 6}, {5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{7}, {6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{7, 6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{7, 6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{7, 6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{7}, {6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{5, 4, 3}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{7, 6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{5, 4, 3}}, {{7, 6}}}|>}


==> auxiliary_files/generating_sets/genSet_R274.m <==
(*
	Generating set of subleading color rational part R274, following the construction of eq.(3.39).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
		label[["Left",1]] ->  E_{C,L}
		label[["Left",2]] ->  E_{I,L}
		label[["Right",1]] ->  E_{C,R}
		label[["Right",2]] ->  E_{I,R}
*)

{<|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7}, {}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7}, {6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5, 4}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5, 4}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{}}}, "Left" -> {{{4}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{}}}|>, <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{}}}, "Left" -> {{{6, 5, 4}}, {{7}}}, 
  "Right" -> {{{}}, {{}}}|>, <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{}}}, "Left" -> {{{4}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{}}}|>, <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3}}}, "Left" -> {{{4}}, {{7, 6, 5}}}, 
  "Right" -> {{{}}, {{}}}|>, <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}}, {{7}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}}, {{7}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}}, {{7}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}}, {{7}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}}, {{7}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}}, {{7}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}}, {{6, 7}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}}, {{6, 7}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {}}, {{7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {}}, {{6, 7}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}}, {{6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}}, {{6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}}, {{6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}}, {{7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}}, {{6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}}, {{6, 7}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{}}, {{7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{}}, {{7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{}}, {{7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{4}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{}}, {{7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{}}, {{7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{4}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{}}, {{7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{4}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{5, 4}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{}}, {{7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{4}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{5, 4}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{}}, {{7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{}}, {{7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{}}, {{7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{4}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{}}, {{7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{}}, {{7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{}}, {{7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{4}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{}}, {{7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{}}, {{7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{4}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{}}, {{7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{4}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{5, 4}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{}}, {{7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{}}, {{7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{4}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{}}, {{7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{4}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{5, 4}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{5, 4}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{4}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{5, 4}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{4}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{5, 4}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{}}, {{7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{4}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{5, 4}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{}}, {{7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{}}, {{7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{}}, {{7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{4}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{4}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{4}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{5, 4}}, {{7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{5, 4}}, {{7}, {6}}}|>, <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{}}, {{7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{4}}, {{7, 6, 5}}}|>, <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{5, 4}}, {{7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{7, 6, 5, 4}}}|>, <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{3, 2}}}, "Right" -> {{{4}}, {{7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{5, 4}}, {{7, 6}}}|>}


==> auxiliary_files/generating_sets/genSet_R281.m <==
(*
	Generating set of leading color rational part R281, following the construction of eq.(3.16).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
	The keys "Left" and "Right" are always empty for leading color rational parts.
*)

{<|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {5, 6, 7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {3}, "Bottom" -> {6, 7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {3, 4}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {6, 7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {3, 4, 5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {3}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {5, 6, 7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {3}, "Bottom" -> {6, 7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {3, 4}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {3, 4, 5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {3, 4, 5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {3}, "Bottom" -> {8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {3, 4}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {6, 7, 8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {3}, "Bottom" -> {7, 8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {3, 4}, "Bottom" -> {8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {3, 4, 5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {6, 7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {6, 7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {3, 4, 5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {5, 6, 7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {3}, "Bottom" -> {6, 7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {3, 4}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {6, 7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {6, 7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {6, 7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {6, 7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {8}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>}


==> auxiliary_files/generating_sets/genSet_R283.m <==
(*
	Generating set of subleading color rational part R283, following the construction of eq.(3.39).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
		label[["Left",1]] ->  E_{C,L}
		label[["Left",2]] ->  E_{I,L}
		label[["Right",1]] ->  E_{C,R}
		label[["Right",2]] ->  E_{I,R}
*)

{<|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4}, {3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4}, {3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4}, {3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4}, {3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5, 4}, {3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{6, 5, 4, 3}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5, 4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{6, 5, 4, 3}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{6, 5, 4, 3}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{6, 5, 4, 3}}, {{8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}, {5, 6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}, {5, 6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}, {5, 6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}, {5}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{5, 6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{5, 6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}, {5, 6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}, {5, 6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}, {5, 6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}, {5}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}}, {{5, 6, 7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7, 8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7, 8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}}, {{6, 7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7, 8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}}, {{6, 7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}}, {{6, 7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}}, {{6, 7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}}, {{5, 6, 7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{8, 7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{8, 7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{8, 7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{8}, {7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{8}, {7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7}, {6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{3}}, {{8}, {7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{4, 3}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{5, 4, 3}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{5, 4, 3}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{5, 4, 3}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{6, 5, 4, 3}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{5, 4, 3}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{6, 5, 4, 3}}, {{8, 7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{8, 7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{8, 7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{8, 7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{8}, {7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{8}, {7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{8}, {7}, {6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{8}, {7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{5, 4, 3}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{5, 4, 3}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{5, 4, 3}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{6, 5, 4, 3}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{5, 4, 3}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{6, 5, 4, 3}}, {{8, 7}}}|>}


==> auxiliary_files/generating_sets/genSet_R284.m <==
(*
	Generating set of subleading color rational part R284, following the construction of eq.(3.39).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
		label[["Left",1]] ->  E_{C,L}
		label[["Left",2]] ->  E_{I,L}
		label[["Right",1]] ->  E_{C,R}
		label[["Right",2]] ->  E_{I,R}
*)

{<|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8}, {}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8}, {7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5, 4}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{6, 5, 4}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5, 4}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{6, 5, 4}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{6, 5, 4}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{6, 5, 4}}, {{8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}}, {{6, 7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}}, {{6, 7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}}, {{6, 7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{4}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{4}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{4}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{5, 4}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{4}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{4}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{5, 4}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{4}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{5, 4}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{6, 5, 4}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{}}, {{8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{4}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{5, 4}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{6, 5, 4}}, {{8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{4}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{4}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{4}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{5, 4}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{4}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{4}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{8}, {7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{4}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{5, 4}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{8, 7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{8, 7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{8, 7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{8}, {7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{8}, {7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{8}, {7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{5, 4}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{}}, {{8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{}}, {{8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{4}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{}}, {{8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{4}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{5, 4}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{}}, {{8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{4}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{5, 4}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{6, 5, 4}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{}}, {{8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{}}, {{8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{4}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{}}, {{8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{4}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{5, 4}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{}}, {{8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{4}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{5, 4}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{6, 5, 4}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{5, 4}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{5, 4}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{6, 5, 4}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{4}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{5, 4}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{6, 5, 4}}, {{8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{4}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{5, 4}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{6, 5, 4}}, {{8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{4}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{5, 4}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{6, 5, 4}}, {{8, 7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{}}, {{8, 7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{}}, {{8, 7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{}}, {{8, 7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{4}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{}}, {{8}, {7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{}}, {{8}, {7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{4}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{}}, {{8}, {7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{4}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{5, 4}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{8, 7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{8}, {7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{8}, {7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{5, 4}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{4}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{4}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{5, 4}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{4}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{5, 4}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{6, 5, 4}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{5, 4}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{5, 4}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{6, 5, 4}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{4}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{5, 4}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{6, 5, 4}}, {{8, 7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{5, 4}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{6, 5, 4}}, {{8, 7}}}|>}


==> auxiliary_files/generating_sets/genSet_R285.m <==
(*
	Generating set of subleading color rational part R285, following the construction of eq.(3.39).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
		label[["Left",1]] ->  E_{C,L}
		label[["Left",2]] ->  E_{I,L}
		label[["Right",1]] ->  E_{C,R}
		label[["Right",2]] ->  E_{I,R}
*)

{<|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8}, {}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{6, 5}}, {{8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{3, 4}}, {{}}}, "Left" -> {{{5}}, {{8, 7, 6}}}, 
  "Right" -> {{{}}, {{}}}|>, <|"Outer" -> {{{1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{3, 4}}, {{}}}, "Left" -> {{{7, 6, 5}}, {{8}}}, 
  "Right" -> {{{}}, {{}}}|>, <|"Outer" -> {{{1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{4}}}, "Left" -> {{{5}}, {{8, 7, 6}}}, 
  "Right" -> {{{}}, {{}}}|>, <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{4}}}, "Left" -> {{{7, 6, 5}}, {{8}}}, 
  "Right" -> {{{}}, {{}}}|>, <|"Outer" -> {{{}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{4}}}, "Left" -> {{{5}}, {{8, 7, 6}}}, 
  "Right" -> {{{}}, {{}}}|>, <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{6, 5}}, {{8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{4, 3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{4, 3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{7, 8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{7, 8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{7, 8}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {}}, {{8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {}}, {{7, 8}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{4, 3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{4, 3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}}, {{8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}}, {{7, 8}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{5}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{5}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{5}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, 
  "Right" -> {{{}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, 
  "Right" -> {{{}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, 
  "Right" -> {{{}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{5}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, "Right" -> {{{5}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, "Right" -> {{{5}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, "Right" -> {{{6, 5}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, "Right" -> {{{5}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, "Right" -> {{{5}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, "Right" -> {{{6, 5}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, "Right" -> {{{5}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, "Right" -> {{{5}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, "Right" -> {{{6, 5}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{5}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{5}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{6, 5}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, "Right" -> {{{}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, "Right" -> {{{5}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, "Right" -> {{{6, 5}}, {{8, 7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, "Right" -> {{{}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, "Right" -> {{{5}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, "Right" -> {{{6, 5}}, {{8, 7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, "Right" -> {{{}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, "Right" -> {{{5}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, "Right" -> {{{6, 5}}, {{8, 7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{5}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{6, 5}}, {{8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, 
  "Right" -> {{{}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{5}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, 
  "Right" -> {{{}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{5}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{5}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, 
  "Right" -> {{{}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{5}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{5}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{5}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{5}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{5}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{6, 5}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{5}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{5}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{6, 5}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{5}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{5}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{6, 5}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{5}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{5}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{6, 5}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{5}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{5}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{6, 5}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{5}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{5}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{5}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{6, 5}}, {{8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{5}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{6, 5}}, {{8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4, 3}, {2}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4, 3}, {2}}}, 
  "Right" -> {{{5}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4, 3}, {2}}}, 
  "Right" -> {{{6, 5}}, {{8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{5}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{6, 5}}, {{8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4}, {3, 2}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4}, {3, 2}}}, 
  "Right" -> {{{5}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4}, {3, 2}}}, 
  "Right" -> {{{6, 5}}, {{8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{2, 1}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{2, 1}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{2, 1}}, {{4}, {3}}}, 
  "Right" -> {{{6, 5}}, {{8, 7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2, 1}}}, "Right" -> {{{}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2, 1}}}, "Right" -> {{{}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2, 1}}}, "Right" -> {{{}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2, 1}}}, "Right" -> {{{5}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3, 2}}}, "Right" -> {{{}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3, 2}}}, "Right" -> {{{}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3, 2}}}, "Right" -> {{{}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3, 2}}}, "Right" -> {{{5}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4, 3}}}, "Right" -> {{{}}, {{8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4, 3}}}, "Right" -> {{{}}, {{8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4, 3}}}, "Right" -> {{{}}, {{8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4, 3}}}, "Right" -> {{{5}}, {{8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{5}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{5}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{6, 5}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{5}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{5}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{6, 5}}, {{8}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{8}, {7}}}|>, <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2, 1}}}, "Right" -> {{{}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{5}}, {{8, 7, 6}}}|>, <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2, 1}}}, "Right" -> {{{6, 5}}, {{8, 7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{}}, {{8, 7, 6, 5}}}|>, <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3, 2}}}, "Right" -> {{{5}}, {{8, 7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{6, 5}}, {{8, 7}}}|>, <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4, 3}}}, "Right" -> {{{}}, {{8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{8, 7, 6}}}|>, <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4, 3}}}, "Right" -> {{{6, 5}}, {{8, 7}}}|>}


==> auxiliary_files/generating_sets/genSet_R291.m <==
(*
	Generating set of leading color rational part R291, following the construction of eq.(3.16).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
	The keys "Left" and "Right" are always empty for leading color rational parts.
*)

{<|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {5, 6, 7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {3}, "Bottom" -> {6, 7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {3, 4}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {6, 7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {3, 4, 5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {3}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {5, 6, 7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {3}, "Bottom" -> {6, 7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {3, 4}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {3, 4, 5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {3, 4, 5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {3, 4, 5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {3, 4, 5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {3}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {3, 4}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {6}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, 
    "Bottom" -> {6, 7, 8, 9}, "FirstInner" -> {}, "SecondInner" -> {}, 
    "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {3}, 
    "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, "SecondInner" -> {}, 
    "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {3, 4}, 
    "Bottom" -> {8, 9}, "FirstInner" -> {}, "SecondInner" -> {}, 
    "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {3, 4, 5}, 
    "Bottom" -> {9}, "FirstInner" -> {}, "SecondInner" -> {}, 
    "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {3, 4, 5, 6}, 
    "Bottom" -> {}, "FirstInner" -> {}, "SecondInner" -> {}, 
    "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {3}, "Bottom" -> {8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {3, 4}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {3, 4, 5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {6, 7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {6, 7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {6}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {3, 4, 5, 6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6, 7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {5, 6, 7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {3}, "Bottom" -> {6, 7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {3, 4}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {6, 7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {6, 7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6, 7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {6, 7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {6}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {6}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {6}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {6}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {6}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {6, 7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {9}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {4}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6, 7}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4, 5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6, 7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4, 5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {7, 8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6, 7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7, 8}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6, 7}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {8, 9}, "Inner" -> {}, 
     "Properties" -> {}|>}, "Center" -> <|"Top" -> {}, "Bottom" -> {}, 
    "FirstInner" -> {}, "SecondInner" -> {}, "Twisted" -> Null, 
    "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {7, 8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {4}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {8, 9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {5, 6}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {9}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3, 4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4, 5}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5, 6}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2, 3}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {4}, "Inner" -> {}, 
     "Properties" -> {}|>, <|"Outer" -> {5}, "Inner" -> {}, 
     "Properties" -> {}|>}, "SecondLoop" -> 
   {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5, 6}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3, 4}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1, 2}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {5}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {6, 7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7, 8}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>, 
 <|"FirstLoop" -> {<|"Outer" -> {1}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {2, 3}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {4, 5}, "Inner" -> {}, "Properties" -> {}|>}, 
  "SecondLoop" -> {<|"Outer" -> {6}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {7}, "Inner" -> {}, "Properties" -> {}|>, 
    <|"Outer" -> {8, 9}, "Inner" -> {}, "Properties" -> {}|>}, 
  "Center" -> <|"Top" -> {}, "Bottom" -> {}, "FirstInner" -> {}, 
    "SecondInner" -> {}, "Twisted" -> Null, "Properties" -> {}|>|>}


==> auxiliary_files/generating_sets/genSet_R293.m <==
(*
	Generating set of subleading color rational part R293, following the construction of eq.(3.39).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
		label[["Left",1]] ->  E_{C,L}
		label[["Left",2]] ->  E_{I,L}
		label[["Right",1]] ->  E_{C,R}
		label[["Right",2]] ->  E_{I,R}
*)

{<|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4}, {3}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4}, {3}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {4, 3}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4}, {3}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {4, 3}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5, 4, 3}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4}, {3}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {4, 3}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5, 4, 3}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5, 4, 3}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4}, {3}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {4, 3}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{9}, {8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5, 4, 3}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{9}, {8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5, 4, 3}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{9}, {8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5, 4, 3}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{9}, {8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{6, 5, 4, 3}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{9}, {8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{9}, {8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{9}, {8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{9}, {8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{6, 5, 4, 3}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5, 4}, {3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{6, 5, 4, 3}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{9}, {8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{6, 5, 4, 3}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4, 3}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5, 4}, {3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{6, 5, 4, 3}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{9}, {8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{6, 5, 4, 3}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4, 3}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5, 4, 3}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{6, 5, 4, 3}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4, 3}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5, 4, 3}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{3}}, {{9, 8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{4, 3}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{5, 4, 3}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{6, 5, 4, 3}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4, 3}}, {{9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}, {7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}, {7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6, 7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}, {6}}, {{}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}, {7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6, 7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}, {6}}, {{}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6, 7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5, 6}}, {{}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6, 7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{6}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}, {5}}, {{}}, {{}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}, {5, 6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}, {5, 6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}, {5, 6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}, {5, 6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}, {5}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5, 6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {5}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}, {}}, {{5, 6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}, {7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6, 7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}, {6}}, {{}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6, 7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5, 6}}, {{}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6, 7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{6}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}, {5}}, {{}}, {{}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6, 7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5, 6}}, {{}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6, 7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{6}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4, 5}}, {{}}, {{}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6, 7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5, 6}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{5}}, {{}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5, 6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{5}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3}, {4}}, {{}}, {{}}, {{5, 6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}, {5, 6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}, {5, 6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}, {5, 6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}, {5, 6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}, {5}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5, 6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {5}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}, {}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}, {}}, {{5, 6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2}, {1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6, 7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5, 6}}, {{}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6, 7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{6}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4, 5}}, {{}}, {{}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6, 7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5, 6}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6, 7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}}, {{7, 8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{6}}, {{7, 8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{5}}, {{}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5, 6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{5}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{2}}}|>, 
 <|"Outer" -> {{{3, 4}}, {{}}, {{}}, {{5, 6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{2, 1}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{9, 8, 7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{9, 8, 7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{9, 8, 7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{9, 8}, {7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{9, 8}, {7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{9, 8}, {7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{5, 4, 3}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{9}, {8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{9}, {8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{9}, {8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{5, 4, 3}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{9}, {8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{5, 4, 3}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, "Right" -> {{{6, 5, 4, 3}}, 
    {{9}, {8}, {7}}}|>, <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{9, 8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{9, 8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{9, 8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{5, 4, 3}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{9, 8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{5, 4, 3}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{6, 5, 4, 3}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{9}, {8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{5, 4, 3}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{6, 5, 4, 3}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{7, 6, 5, 4, 3}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{3}}, {{9, 8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{4, 3}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{5, 4, 3}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{6, 5, 4, 3}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2}, {1}}}, 
  "Right" -> {{{7, 6, 5, 4, 3}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}, {4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{9, 8, 7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{9, 8, 7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{9, 8, 7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{9, 8}, {7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{9, 8}, {7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{9, 8}, {7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{5, 4, 3}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{9}, {8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{9}, {8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{9}, {8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{5, 4, 3}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{9}, {8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{5, 4, 3}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{6, 5, 4, 3}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5, 4}, {3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}, {4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{9, 8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{9, 8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{9, 8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{5, 4, 3}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{9, 8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{5, 4, 3}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{6, 5, 4, 3}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{9}, {8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{5, 4, 3}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{6, 5, 4, 3}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{7, 6, 5, 4, 3}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5, 4, 3}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{3}}, {{9, 8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{4, 3}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{5, 4, 3}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{6, 5, 4, 3}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{2, 1}}}, 
  "Right" -> {{{7, 6, 5, 4, 3}}, {{9, 8}}}|>}


==> auxiliary_files/generating_sets/genSet_R294.m <==
(*
	Generating set of subleading color rational part R294, following the construction of eq.(3.39).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
		label[["Left",1]] ->  E_{C,L}
		label[["Left",2]] ->  E_{I,L}
		label[["Right",1]] ->  E_{C,R}
		label[["Right",2]] ->  E_{I,R}
*)

{<|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5}, {4}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6}, {5, 4}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7}, {6, 5, 4}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8}, {7, 6, 5, 4}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{}, {9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9}, {8, 7, 6, 5, 4}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{}, {9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{}, {9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {}, {4}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {}, {5, 4}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {}, {6, 5, 4}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {}, {7, 6, 5, 4}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {}, {8, 7, 6, 5, 4}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9}, {}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4}, {}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4}, {}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4}, {}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4}, {}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4}, {}}}, 
  "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9}, {8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{}, {9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9}, {8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{}, {9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{}, {9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8}, {}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {}, {8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9}, {}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8}, {7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9}, {8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{}, {9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{}, {9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5, 4}}, {{}, {9}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5, 4}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9, 8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5, 4}}, {{9}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{}, {9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{}, {9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{}, {9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{}, {9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5, 4}}, {{}, {9}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5, 4}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9, 8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5, 4}}, {{9}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{6, 5, 4}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5, 4}}, {{9}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5, 4}}, {{9}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5, 4}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{4}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{5, 4}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{6, 5, 4}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3}}}, 
  "Left" -> {{{7, 6, 5, 4}}, {{9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}, {7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}, {7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6, 7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}, {6}}, {{}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}, {7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6, 7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}, {6}}, {{}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6, 7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5, 6}}, {{}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6, 7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{6}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4}, {5}}, {{}}, {{}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6, 7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {6}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{3}, {}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2}, {1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3}, {2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}, {}}, {{6, 7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3}, {2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{9}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{9}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7, 8}}, {{}}, {{}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8, 9}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8, 9}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{8}}, {{}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6, 7}}, {{}}, {{}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8, 9}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8, 9}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7, 8}}, {{}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{7}}, {{}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}}, {{7, 8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5, 6}}, {{}}, {{}}, {{7, 8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8, 9}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8, 9}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7, 8}}, {{}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6, 7}}, {{}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}}, {{7, 8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{6}}, {{}}, {{7, 8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6, 7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}}, {{7, 8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}}, {{7, 8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{6}}, {{7, 8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{3}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}}, {{6, 7, 8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{3, 2, 1}}}|>, 
 <|"Outer" -> {{{4, 5}}, {{}}, {{}}, {{6, 7, 8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{3, 2}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{4}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{4}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{5, 4}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{4}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{5, 4}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{6, 5, 4}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{4}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{5, 4}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{6, 5, 4}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{7, 6, 5, 4}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{4}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{5, 4}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{6, 5, 4}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2}, {1}}}, "Right" -> {{{7, 6, 5, 4}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{4}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{4}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{5, 4}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{4}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{5, 4}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{6, 5, 4}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{4}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{5, 4}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{6, 5, 4}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2}, {1}}}, "Right" -> {{{7, 6, 5, 4}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{4}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{4}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{5, 4}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{4}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{5, 4}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{6, 5, 4}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{4}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{5, 4}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{6, 5, 4}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3}, {2, 1}}}, "Right" -> {{{7, 6, 5, 4}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{5, 4}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{5, 4}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{6, 5, 4}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{4}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{5, 4}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{6, 5, 4}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{3}, {2}}}, "Right" -> {{{7, 6, 5, 4}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{4}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{5, 4}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{6, 5, 4}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2}, {1}}}, 
  "Right" -> {{{7, 6, 5, 4}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{4}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{5, 4}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{6, 5, 4}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3}, {2, 1}}}, 
  "Right" -> {{{7, 6, 5, 4}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{4}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{5, 4}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{6, 5, 4}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3}, {2}}}, 
  "Right" -> {{{7, 6, 5, 4}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{3, 2, 1}}}, "Right" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{5, 4}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{5, 4}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{5, 4}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{6, 5, 4}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{4}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{4}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{5, 4}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{4}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{5, 4}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{6, 5, 4}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{4}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{5, 4}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{6, 5, 4}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{7, 6, 5, 4}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}, {4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{5, 4}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{5, 4}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{6, 5, 4}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{5, 4}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{6, 5, 4}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{7, 6, 5, 4}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{4}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{5, 4}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{6, 5, 4}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{3, 2, 1}}}, 
  "Right" -> {{{7, 6, 5, 4}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5, 4}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{4}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{5, 4}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{6, 5, 4}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{3, 2}}}, 
  "Right" -> {{{7, 6, 5, 4}}, {{9, 8}}}|>}


==> auxiliary_files/generating_sets/genSet_R295.m <==
(*
	Generating set of subleading color rational part R295, following the construction of eq.(3.39).
	Each label is given as an association, with:
		label[["Outer",1]] ->  E_L
		label[["Outer",2]] ->  E_T
		label[["Outer",3]] ->  E_R
		label[["Outer",4]] ->  E_B
		label[["Left",1]] ->  E_{C,L}
		label[["Left",2]] ->  E_{I,L}
		label[["Right",1]] ->  E_{C,R}
		label[["Right",2]] ->  E_{I,R}
*)

{<|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6}, {5}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7}, {6, 5}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8}, {7, 6, 5}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9}, {8, 7, 6, 5}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9}, {8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {}, {5}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {}, {6, 5}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {}, {7, 6, 5}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {}, {8, 7, 6, 5}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {}, {8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {}, {8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {}}}, 
  "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {}, {9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {}, {9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {}, {9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {}, {9}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9, 8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {9}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{}, {9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}, {}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {}, {9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {}, {9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {}, {9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {}, {9}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9, 8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {9}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{}, {9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}, {}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9}, {8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{9}, {8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9, 8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {9}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}, {}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {9}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {9}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{9, 8, 7, 6, 5}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {9}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {9}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {9}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {9}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}, {}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}, {}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {9}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {9}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{9, 8, 7, 6, 5}}, {{}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {9}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {9}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{}, {9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{}, {9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{}, {9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{}, {9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}, {}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{}, {9}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}, {}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6}, {5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9, 8, 7}, {6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7}, {6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9, 8}, {7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{9, 8}, {7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8}, {7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9}, {8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{9}, {8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{6, 5}}, {{9}, {8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9}, {8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}, {3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{9, 8, 7, 6, 5}}, {{}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2}, {3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}, {4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}, {3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2, 3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1}, {2}}, {{3, 4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}, {}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1, 2}}, {{}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{9, 8, 7, 6, 5}}, {{}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{1}}, {{}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{8, 7, 6, 5}}, {{9}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1, 2}}, {{3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{1}}, {{2, 3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3, 4}}, {{}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2, 3}}, {{4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{}}, {{9, 8, 7, 6, 5}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{5}}, {{9, 8, 7, 6}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{6, 5}}, {{9, 8, 7}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{1, 2}}, {{3, 4}}}, 
  "Left" -> {{{7, 6, 5}}, {{9, 8}}}, "Right" -> {{{}}, {{}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, 
  "Right" -> {{{}}, {{}, {}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{4, 3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{4, 3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}, {7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}, {9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{4, 3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}, {9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{4, 3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{4, 3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{4, 3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{4, 3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{4, 3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{4, 3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}, {9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}, {8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{4, 3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}, {7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8, 9}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7, 8}}, {{}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{4, 3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6, 7}}, {{}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8, 9}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7, 8}}, {{}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{4, 3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}, {}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{7}}, {{}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{4, 3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{4, 3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5}, {6}}, {{}}, {{}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}, {}}}, "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8, 9}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8, 9}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{4, 3, 2, 1}}, {{}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7, 8}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {7}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8, 9}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}, {}}, {{9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{4, 3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}, {}}, {{8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8, 9}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}, {}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{4, 3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}, {}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{4, 3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}, {}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{4, 3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{4, 3, 2, 1}}, {{}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{}, {4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{}, {4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{}, {4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}, {}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{}, {4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8, 9}}, {{}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}, {}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3, 2}, {1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4, 3}, {2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4, 3}, {2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{}}, {{4}, {3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{1}}, {{4}, {3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}, {}}, {{7, 8, 9}}}, 
  "Left" -> {{{}}, {{}}}, "Right" -> {{{2, 1}}, {{4}, {3}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8, 9}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8, 9}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8, 9}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{9}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{9}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{9}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7, 8}}, {{}}, {{}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8, 9}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8, 9}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8, 9}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{8}}, {{}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{4, 3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6, 7}}, {{}}, {{}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8, 9}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8, 9}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8, 9}}, {{}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7, 8}}, {{}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{4, 3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{7}}, {{}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8, 9}}, {{}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{4, 3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7, 8}}, {{9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{4, 3, 2, 1}}, {{}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{7}}, {{8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{3, 2, 1}}, {{4}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}}, {{7, 8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{}}, {{4, 3, 2, 1}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}}, {{7, 8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{1}}, {{4, 3, 2}}}|>, 
 <|"Outer" -> {{{5, 6}}, {{}}, {{}}, {{7, 8, 9}}}, "Left" -> {{{}}, {{}}}, 
  "Right" -> {{{2, 1}}, {{4, 3}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{5}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{5}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{5}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{6, 5}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{5}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{5}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{5}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{6, 5}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{5}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{5}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{5}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{6, 5}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, 
  "Right" -> {{{5}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, 
  "Right" -> {{{5}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, 
  "Right" -> {{{5}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, 
  "Right" -> {{{6, 5}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{5}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{5}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{6, 5}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{5}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{6, 5}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{7, 6, 5}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{5}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{5}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{6, 5}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{5}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{6, 5}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{7, 6, 5}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{5}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{5}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{6, 5}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{5}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{6, 5}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{7, 6, 5}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{5}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{5}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{6, 5}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{5}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{6, 5}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{7, 6, 5}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, "Right" -> {{{5}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, "Right" -> {{{6, 5}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2}, {1}}}, "Right" -> {{{7, 6, 5}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, "Right" -> {{{5}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, "Right" -> {{{6, 5}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2}, {1}}}, "Right" -> {{{7, 6, 5}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, "Right" -> {{{5}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, "Right" -> {{{6, 5}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3}, {2, 1}}}, "Right" -> {{{7, 6, 5}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{5}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{6, 5}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}, {}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3}, {2}}}, "Right" -> {{{7, 6, 5}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, 
  "Right" -> {{{5}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, 
  "Right" -> {{{5}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, 
  "Right" -> {{{5}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, 
  "Right" -> {{{6, 5}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, 
  "Right" -> {{{5}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, 
  "Right" -> {{{5}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, 
  "Right" -> {{{5}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, 
  "Right" -> {{{6, 5}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{5}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{5}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{5}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{6, 5}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, 
  "Right" -> {{{5}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, 
  "Right" -> {{{5}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, 
  "Right" -> {{{5}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, 
  "Right" -> {{{6, 5}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{5}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{5}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{5}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{6, 5}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{5}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{5}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{5}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{5}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{5}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{6, 5}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{5}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{6, 5}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{7, 6, 5}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{5}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{5}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{6, 5}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{5}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{6, 5}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{7, 6, 5}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{5}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{5}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{6, 5}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{5}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{6, 5}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3}, {2}}}, "Right" -> {{{7, 6, 5}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{5}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{5}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{6, 5}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{5}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{6, 5}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{7, 6, 5}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{5}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{5}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{6, 5}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{5}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{6, 5}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4}, {3, 2}}}, "Right" -> {{{7, 6, 5}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{5}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{5}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{5}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{6, 5}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4}, {3}}}, "Right" -> {{{7, 6, 5}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{5}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{6, 5}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2}, {1}}}, "Right" -> {{{7, 6, 5}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{5}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{6, 5}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3}, {2, 1}}}, "Right" -> {{{7, 6, 5}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4, 3}, {2}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4, 3}, {2}}}, 
  "Right" -> {{{5}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4, 3}, {2}}}, 
  "Right" -> {{{6, 5}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4, 3}, {2}}}, 
  "Right" -> {{{7, 6, 5}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{5}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{6, 5}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, 
  "Left" -> {{{}}, {{4}, {3, 2, 1}}}, "Right" -> {{{7, 6, 5}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4}, {3, 2}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4}, {3, 2}}}, 
  "Right" -> {{{5}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4}, {3, 2}}}, 
  "Right" -> {{{6, 5}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4}, {3, 2}}}, 
  "Right" -> {{{7, 6, 5}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{2, 1}}, {{4}, {3}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{2, 1}}, {{4}, {3}}}, 
  "Right" -> {{{5}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{2, 1}}, {{4}, {3}}}, 
  "Right" -> {{{6, 5}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}, {}}, {{}}, {{}}, {{}}}, "Left" -> {{{2, 1}}, {{4}, {3}}}, 
  "Right" -> {{{7, 6, 5}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2, 1}}}, "Right" -> {{{5}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2, 1}}}, "Right" -> {{{5}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2, 1}}}, "Right" -> {{{5}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{}}, {{4, 3, 2, 1}}}, "Right" -> {{{6, 5}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3, 2}}}, "Right" -> {{{}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3, 2}}}, "Right" -> {{{}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3, 2}}}, "Right" -> {{{}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3, 2}}}, "Right" -> {{{5}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3, 2}}}, "Right" -> {{{}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3, 2}}}, "Right" -> {{{}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3, 2}}}, "Right" -> {{{5}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3, 2}}}, "Right" -> {{{}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3, 2}}}, "Right" -> {{{5}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{1}}, {{4, 3, 2}}}, "Right" -> {{{6, 5}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4, 3}}}, "Right" -> {{{}}, {{9, 8, 7}, {6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4, 3}}}, "Right" -> {{{}}, {{9, 8}, {7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4, 3}}}, "Right" -> {{{}}, {{9, 8}, {7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4, 3}}}, "Right" -> {{{5}}, {{9, 8}, {7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4, 3}}}, "Right" -> {{{}}, {{9}, {8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4, 3}}}, "Right" -> {{{}}, {{9}, {8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4, 3}}}, "Right" -> {{{5}}, {{9}, {8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4, 3}}}, "Right" -> {{{}}, {{9}, {8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4, 3}}}, "Right" -> {{{5}}, {{9}, {8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}, {}}, {{}}}, 
  "Left" -> {{{2, 1}}, {{4, 3}}}, "Right" -> {{{6, 5}}, {{9}, {8}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{5}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{5}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{6, 5}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{5}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{6, 5}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{7, 6, 5}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{5}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{5}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{6, 5}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{5}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{6, 5}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{7, 6, 5}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6}, {5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{9, 8, 7}, {6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{9, 8, 7}, {6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{9, 8}, {7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{9, 8}, {7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{9, 8}, {7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{9}, {8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{9}, {8, 7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{9}, {8, 7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}, {}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{7, 6, 5}}, {{9}, {8}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{5}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{6, 5}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{}}, {{4, 3, 2, 1}}}, 
  "Right" -> {{{7, 6, 5}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{5}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{6, 5}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{1}}, {{4, 3, 2}}}, 
  "Right" -> {{{7, 6, 5}}, {{9, 8}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{}}, {{9, 8, 7, 6, 5}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{5}}, {{9, 8, 7, 6}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{6, 5}}, {{9, 8, 7}}}|>, 
 <|"Outer" -> {{{}}, {{}}, {{}}, {{}}}, "Left" -> {{{2, 1}}, {{4, 3}}}, 
  "Right" -> {{{7, 6, 5}}, {{9, 8}}}|>}


==> auxiliary_files/mathematica_code/FeynmanDiagrams.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Feynman Diagram Generation*)


(* ::Section:: *)
(*Helpers*)


distributeLoops[nLoops_Integer,nVerts_Integer] := Flatten[Permutations/@(PadLeft[#,nVerts]&/@IntegerPartitions[nLoops,nVerts]),{1,2}]


mergeCurrents[currents__]:=(Join@@@Transpose[#])&/@Tuples[{currents}];


ScalesLoopFreeQ[graph_]:=Module[{adjacencyMatrix,external,externalConnected,externalConnectedBubble},
	adjacencyMatrix = Normal@AdjacencyMatrix[graph];
	external = Position[adjacencyMatrix,{0...,1,0...},1];
	externalConnected = FirstPosition[#,1]&/@Extract[adjacencyMatrix,external];
	externalConnectedBubble = Cases[Extract[adjacencyMatrix,externalConnected],{___,2,___}];
	AllTrue[externalConnectedBubble,Count[#,1]>=2&]
]


(* ::Section:: *)
(*Currents*)


(* ::Subsection:: *)
(*Gluon Current*)


CurrentJg[{},_,_] := {};

CurrentJg[{{_,_,___}},_,_] := {};
CurrentJg[{{__}},nLoops_,_]/; nLoops > 0 := {};
CurrentJg[{{"g",label_,___}},0,prevVertexIndex_] := Module[{endVertexIndex=Unique[]},
	{
		{{endVertexIndex},{UndirectedEdge[endVertexIndex,prevVertexIndex]},{UndirectedEdge[endVertexIndex,prevVertexIndex]->Thick},{endVertexIndex->ToString@label}}
	}
];

CurrentJg[particles_List,nLoops_Integer,prevVertexIndex_]/; Length@particles >1 := 
Join[
	currentJggg[particles,nLoops,prevVertexIndex],
	currentJgggg[particles,nLoops,prevVertexIndex]
	currentJggss[particles,nLoops,prevVertexIndex],
	currentJgssg[particles,nLoops,prevVertexIndex],
	currentJggSS[particles,nLoops,prevVertexIndex],
	currentJgSSg[particles,nLoops,prevVertexIndex],
	currentJgSS[particles,nLoops,prevVertexIndex],
	currentJgss[particles,nLoops,prevVertexIndex]
	(*currentJgggLoop[particles,nLoops,prevVertexIndex],
	currentJggggLoop[particles,nLoops,prevVertexIndex]*)(*,
	currentJgssLoop[particles,nLoops,prevVertexIndex],
	currentJgSSLoop[particles,nLoops,prevVertexIndex],
	currentJggssLoop[particles,nLoops,prevVertexIndex],
	currentJgssgLoop[particles,nLoops,prevVertexIndex],
	currentJggSSLoop[particles,nLoops,prevVertexIndex],
	currentJgSSgLoop[particles,nLoops,prevVertexIndex]*)
]


(* ::Subsubsection:: *)
(*currentJggg*)


currentJggg[particles_,nLoops_Integer,prevVertexIndex_]:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,2];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[CurrentJg[particles[[i+1;;]],loopAssignment[[1]],vertexIndex],CurrentJg[particles[[1;;i]],loopAssignment[[2]],vertexIndex]],
		{i,1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3}];
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Thick},
		{}
	};
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Subsubsection::Closed:: *)
(*currentJgggg*)


ClearAll[currentJgggg]
currentJgggg[particles_,nLoops_Integer,prevVertexIndex_] := {};

currentJgggg[particles_,nLoops_Integer,prevVertexIndex_] /; Length@particles >= 3:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,3];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJg[particles[[1;;i1]],loopAssignment[[1]],vertexIndex],
				CurrentJg[particles[[i1+1;;i2]],loopAssignment[[2]],vertexIndex],
				CurrentJg[particles[[i2+1;;]],loopAssignment[[3]],vertexIndex]
			],
		{i1,1,n-2},{i2,i1+1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3,4}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Thick},
		{}
	};
	
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Subsubsection::Closed:: *)
(*currentJgssg*)


ClearAll[currentJgssg]
currentJgssg[particles_,nLoops_Integer,prevVertexIndex_] := {};

currentJgssg[particles_,nLoops_Integer,prevVertexIndex_] /; Length@particles >= 3:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,3];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJs[particles[[1;;i1]],loopAssignment[[1]],vertexIndex],
				CurrentJs[particles[[i1+1;;i2]],loopAssignment[[2]],vertexIndex],
				CurrentJg[particles[[i2+1;;]],loopAssignment[[3]],vertexIndex]
			],
		{i1,1,n-2},{i2,i1+1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3,4}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Thick},
		{}
	};
	
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Subsubsection::Closed:: *)
(*currentJggss*)


ClearAll[currentJggss]
currentJggss[particles_,nLoops_Integer,prevVertexIndex_] := {};

currentJggss[particles_,nLoops_Integer,prevVertexIndex_] /; Length@particles >= 3:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,3];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJg[particles[[1;;i1]],loopAssignment[[1]],vertexIndex],
				CurrentJs[particles[[i1+1;;i2]],loopAssignment[[2]],vertexIndex],
				CurrentJs[particles[[i2+1;;]],loopAssignment[[3]],vertexIndex]
			],
		{i1,1,n-2},{i2,i1+1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3,4}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Thick},
		{}
	};
	
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Subsubsection::Closed:: *)
(*currentJgSSg*)


ClearAll[currentJgSSg]
currentJgSSg[particles_,nLoops_Integer,prevVertexIndex_] := {};

currentJgSSg[particles_,nLoops_Integer,prevVertexIndex_] /; Length@particles >= 3:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,3];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJS[particles[[1;;i1]],loopAssignment[[1]],vertexIndex],
				CurrentJS[particles[[i1+1;;i2]],loopAssignment[[2]],vertexIndex],
				CurrentJg[particles[[i2+1;;]],loopAssignment[[3]],vertexIndex]
			],
		{i1,1,n-2},{i2,i1+1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3,4}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Thick},
		{}
	};
	
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Subsubsection::Closed:: *)
(*currentJggSS*)


ClearAll[currentJggSS]
currentJggSS[particles_,nLoops_Integer,prevVertexIndex_] := {};

currentJggSS[particles_,nLoops_Integer,prevVertexIndex_] /; Length@particles >= 3:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,3];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJg[particles[[1;;i1]],loopAssignment[[1]],vertexIndex],
				CurrentJS[particles[[i1+1;;i2]],loopAssignment[[2]],vertexIndex],
				CurrentJS[particles[[i2+1;;]],loopAssignment[[3]],vertexIndex]
			],
		{i1,1,n-2},{i2,i1+1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3,4}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Thick},
		{}
	};
	
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Subsubsection::Closed:: *)
(*currentJgSS*)


currentJgSS[particles_,nLoops_Integer,prevVertexIndex_]:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,2];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[CurrentJS[particles[[i+1;;]],loopAssignment[[1]],vertexIndex],CurrentJS[particles[[1;;i]],loopAssignment[[2]],vertexIndex]],
		{i,1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3}];
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Thick},
		{}
	};
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Subsubsection::Closed:: *)
(*currentJgss*)


currentJgss[particles_,nLoops_Integer,prevVertexIndex_]:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,2];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[CurrentJs[particles[[i+1;;]],loopAssignment[[1]],vertexIndex],CurrentJs[particles[[1;;i]],loopAssignment[[2]],vertexIndex]],
		{i,1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3}];
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Thick},
		{}
	};
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Subsubsection:: *)
(*currentJgggLoop*)


currentJgggLoop[_,nLoops_Integer,_]/;nLoops <= 0 || nLoops == 2 := {};

currentJgggLoop[particles_,nLoops_Integer,prevVertexIndex_]:=Module[{n,vertexIndex=Unique[],graphExtension,protoDiagrams},

	protoDiagrams=CurrentJg[Prepend[particles,{"g",Unique[internalParticle],vertexIndex}],nLoops-1,vertexIndex];
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Thick},
		{}
	};
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Subsubsection:: *)
(*currentJggggLoop*)


currentJggggLoop[_,nLoops_,_]/;nLoops <= 0 || nLoops == 2:= {};

currentJggggLoop[particles_,nLoops_Integer,prevVertexIndex_]:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,2];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJg[particles[[1;;i]],loopAssignment[[1]],vertexIndex],
				CurrentJg[Prepend[particles[[i+1;;]],{"g",Unique[internalParticle],vertexIndex}],loopAssignment[[2]]-1,vertexIndex]
			],
		{i,1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Thick},
		{}
	};
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Subsubsection::Closed:: *)
(*currentJgssLoop*)


currentJgssLoop[_,nLoops_Integer,_]/;nLoops <= 0 || nLoops == 2 := {};

currentJgssLoop[particles_,nLoops_Integer,prevVertexIndex_]:=Module[{n,vertexIndex=Unique[],graphExtension,protoDiagrams},

	protoDiagrams=CurrentJs[Prepend[particles,{"s",Unique[internalParticle],vertexIndex}],nLoops-1,vertexIndex];
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Thick},
		{}
	};
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Subsubsection::Closed:: *)
(*currentJgSSLoop*)


currentJgSSLoop[_,nLoops_Integer,_]/;nLoops <= 0  || nLoops == 1:= {};

currentJgSSLoop[particles_,nLoops_Integer,prevVertexIndex_]:=Module[{n,vertexIndex=Unique[],graphExtension,protoDiagrams},

	protoDiagrams=CurrentJS[Prepend[particles,{"S",Unique[internalParticle],vertexIndex}],nLoops-1,vertexIndex];
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Thick},
		{}
	};
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Subsubsection::Closed:: *)
(*currentJggssLoop*)


currentJggssLoop[_,nLoops_,_]/;nLoops <= 0 || nLoops == 2:= {};

currentJggssLoop[particles_,nLoops_Integer,prevVertexIndex_]:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,2];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJg[particles[[1;;i]],loopAssignment[[1]],vertexIndex],
				CurrentJs[Prepend[particles[[i+1;;]],{"s",Unique[internalParticle],vertexIndex}],loopAssignment[[2]]-1,vertexIndex]
			],
		{i,1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Thick},
		{}
	};
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Subsubsection:: *)
(*currentJgssgLoop*)


currentJgssgLoop[_,nLoops_,_]/;nLoops <= 0 || nLoops == 2:= {};

currentJgssgLoop[particles_,nLoops_Integer,prevVertexIndex_]:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,2];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJg[particles[[i+1;;]],loopAssignment[[2]],vertexIndex],
				CurrentJs[Prepend[particles[[;;i]],{"s",Unique[internalParticle],vertexIndex}],loopAssignment[[1]]-1,vertexIndex]
			],
		{i,1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Thick},
		{}
	};
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Subsubsection::Closed:: *)
(*currentJggSSLoop*)


currentJggSSLoop[_,nLoops_,_]/;nLoops <= 0 || nLoops == 1:= {};

currentJggSSLoop[particles_,nLoops_Integer,prevVertexIndex_]:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,2];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJg[particles[[1;;i]],loopAssignment[[1]],vertexIndex],
				CurrentJS[Prepend[particles[[i+1;;]],{"S",Unique[internalParticle],vertexIndex}],loopAssignment[[2]]-1,vertexIndex]
			],
		{i,1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Thick},
		{}
	};
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Subsubsection::Closed:: *)
(*currentJgSSgLoop*)


currentJgSSgLoop[_,nLoops_,_]/; nLoops <= 0 || nLoops == 1 := {};

currentJgSSgLoop[particles_,nLoops_Integer,prevVertexIndex_]:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,2];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJg[particles[[i+1;;]],loopAssignment[[2]],vertexIndex],
				CurrentJS[Prepend[particles[[;;i]],{"S",Unique[internalParticle],vertexIndex}],loopAssignment[[1]]-1,vertexIndex]
			],
		{i,1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Thick},
		{}
	};
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Subsection::Closed:: *)
(*Scalar S Current*)


CurrentJS[{},_,_] := {};

CurrentJS[_,nLoops_,_]/; nLoops < 0 := {};
CurrentJS[{{_,_}},nLoops_,_]/; nLoops > 0 := {};
CurrentJS[{{_,_,___}},_,_] := {};
CurrentJS[{{"S",label_,___}},0,prevVertexIndex_] := Module[{endVertexIndex=Unique[]},
	{
		{{endVertexIndex},{UndirectedEdge[endVertexIndex,prevVertexIndex]},{UndirectedEdge[endVertexIndex,prevVertexIndex]->Dashed},{endVertexIndex->ToString@label}}
	}
];

CurrentJS[{{"S",label_,loopVertexIndex_}},0,prevVertexIndex_] := 
{
	{{},{UndirectedEdge[loopVertexIndex,prevVertexIndex]},{UndirectedEdge[loopVertexIndex,prevVertexIndex]->Dashed},{}}
};

CurrentJS[particles_List,nLoops_Integer,prevVertexIndex_]/; Length@particles >1 :=
Join[
	currentJSSg[particles,nLoops,prevVertexIndex],
	currentJSgS[particles,nLoops,prevVertexIndex],
	currentJSSgg[particles,nLoops,prevVertexIndex],
	currentJSggS[particles,nLoops,prevVertexIndex],
	currentJSSss[particles,nLoops,prevVertexIndex],
	currentJSssS[particles,nLoops,prevVertexIndex]
];


currentJSSg[particles_,nLoops_Integer,prevVertexIndex_]:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,2];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[CurrentJS[particles[[i+1;;]],loopAssignment[[1]],vertexIndex],CurrentJg[particles[[1;;i]],loopAssignment[[2]],vertexIndex]],
		{i,1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3}];
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Dashed},
		{}
	};
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


currentJSgS[particles_,nLoops_Integer,prevVertexIndex_]:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,2];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[CurrentJg[particles[[i+1;;]],loopAssignment[[1]],vertexIndex],CurrentJS[particles[[1;;i]],loopAssignment[[2]],vertexIndex]],
		{i,1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3}];
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Dashed},
		{}
	};
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


ClearAll[currentJSSgg]
currentJSSgg[particles_,nLoops_Integer,prevVertexIndex_] := {};

currentJSSgg[particles_,nLoops_Integer,prevVertexIndex_] /; Length@particles >= 3:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,3];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJS[particles[[1;;i1]],loopAssignment[[1]],vertexIndex],
				CurrentJg[particles[[i1+1;;i2]],loopAssignment[[2]],vertexIndex],
				CurrentJg[particles[[i2+1;;]],loopAssignment[[3]],vertexIndex]
			],
		{i1,1,n-2},{i2,i1+1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3,4}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Dashed},
		{}
	};
	
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


ClearAll[currentJSggS]
currentJSggS[particles_,nLoops_Integer,prevVertexIndex_] := {};

currentJSggS[particles_,nLoops_Integer,prevVertexIndex_] /; Length@particles >= 3:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,3];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJg[particles[[1;;i1]],loopAssignment[[1]],vertexIndex],
				CurrentJg[particles[[i1+1;;i2]],loopAssignment[[2]],vertexIndex],
				CurrentJS[particles[[i2+1;;]],loopAssignment[[3]],vertexIndex]
			],
		{i1,1,n-2},{i2,i1+1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3,4}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Dashed},
		{}
	};
	
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


ClearAll[currentJSSss]
currentJSSss[particles_,nLoops_Integer,prevVertexIndex_] := {};

currentJSSss[particles_,nLoops_Integer,prevVertexIndex_] /; Length@particles >= 3:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,3];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJS[particles[[1;;i1]],loopAssignment[[1]],vertexIndex],
				CurrentJs[particles[[i1+1;;i2]],loopAssignment[[2]],vertexIndex],
				CurrentJs[particles[[i2+1;;]],loopAssignment[[3]],vertexIndex]
			],
		{i1,1,n-2},{i2,i1+1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3,4}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Dashed},
		{}
	};
	
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


ClearAll[currentJSssS]
currentJSssS[particles_,nLoops_Integer,prevVertexIndex_] := {};

currentJSssS[particles_,nLoops_Integer,prevVertexIndex_] /; Length@particles >= 3:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,3];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJs[particles[[1;;i1]],loopAssignment[[1]],vertexIndex],
				CurrentJs[particles[[i1+1;;i2]],loopAssignment[[2]],vertexIndex],
				CurrentJS[particles[[i2+1;;]],loopAssignment[[3]],vertexIndex]
			],
		{i1,1,n-2},{i2,i1+1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3,4}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Dashed},
		{}
	};
	
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Subsection:: *)
(*Scalar s Current*)


CurrentJs[{},_,_] := {};

CurrentJs[_,nLoops_,_]/; nLoops < 0 := {};
CurrentJs[{{_,_}},nLoops_,_]/; nLoops > 0 := {};
CurrentJs[{{_,_,___}},_,_] := {};
CurrentJs[{{"s",label_}},0,prevVertexIndex_] := Module[{endVertexIndex=Unique[]},
	{
		{{endVertexIndex},{UndirectedEdge[endVertexIndex,prevVertexIndex]},{UndirectedEdge[endVertexIndex,prevVertexIndex]->Dashed},{endVertexIndex->ToString@label}}
	}
];

CurrentJs[{{"s",label_,loopVertexIndex_}},0,prevVertexIndex_] := 
{
	{{},{UndirectedEdge[loopVertexIndex,prevVertexIndex]},{UndirectedEdge[loopVertexIndex,prevVertexIndex]->Dotted},{}}
};

CurrentJs[particles_List,nLoops_Integer,prevVertexIndex_]/; Length@particles >1 :=
Join[
	currentJssg[particles,nLoops,prevVertexIndex],
	currentJsgs[particles,nLoops,prevVertexIndex],
	currentJssgg[particles,nLoops,prevVertexIndex],
	currentJsggs[particles,nLoops,prevVertexIndex],
	currentJssSS[particles,nLoops,prevVertexIndex],
	currentJsSSs[particles,nLoops,prevVertexIndex]
];


currentJssg[particles_,nLoops_Integer,prevVertexIndex_]:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,2];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[CurrentJs[particles[[i+1;;]],loopAssignment[[1]],vertexIndex],CurrentJg[particles[[1;;i]],loopAssignment[[2]],vertexIndex]],
		{i,1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3}];
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Dotted},
		{}
	};
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


currentJsgs[particles_,nLoops_Integer,prevVertexIndex_]:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,2];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[CurrentJg[particles[[i+1;;]],loopAssignment[[1]],vertexIndex],CurrentJs[particles[[1;;i]],loopAssignment[[2]],vertexIndex]],
		{i,1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3}];
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Dotted},
		{}
	};
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


ClearAll[currentJssgg]
currentJssgg[particles_,nLoops_Integer,prevVertexIndex_] := {};

currentJssgg[particles_,nLoops_Integer,prevVertexIndex_] /; Length@particles >= 3:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,3];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJs[particles[[1;;i1]],loopAssignment[[1]],vertexIndex],
				CurrentJg[particles[[i1+1;;i2]],loopAssignment[[2]],vertexIndex],
				CurrentJg[particles[[i2+1;;]],loopAssignment[[3]],vertexIndex]
			],
		{i1,1,n-2},{i2,i1+1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3,4}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Dotted},
		{}
	};
	
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


ClearAll[currentJsggs]
currentJsggs[particles_,nLoops_Integer,prevVertexIndex_] := {};

currentJsggs[particles_,nLoops_Integer,prevVertexIndex_] /; Length@particles >= 3:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,3];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJg[particles[[1;;i1]],loopAssignment[[1]],vertexIndex],
				CurrentJg[particles[[i1+1;;i2]],loopAssignment[[2]],vertexIndex],
				CurrentJs[particles[[i2+1;;]],loopAssignment[[3]],vertexIndex]
			],
		{i1,1,n-2},{i2,i1+1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3,4}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Dotted},
		{}
	};
	
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


ClearAll[currentJssSS]
currentJssSS[particles_,nLoops_Integer,prevVertexIndex_] := {};


currentJssSS[particles_,nLoops_Integer,prevVertexIndex_] /; Length@particles >= 3:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,3];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJs[particles[[1;;i1]],loopAssignment[[1]],vertexIndex],
				CurrentJS[particles[[i1+1;;i2]],loopAssignment[[2]],vertexIndex],
				CurrentJS[particles[[i2+1;;]],loopAssignment[[3]],vertexIndex]
			],
		{i1,1,n-2},{i2,i1+1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3,4}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Dotted},
		{}
	};
	
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


ClearAll[currentJsSSs]
currentJsSSs[particles_,nLoops_Integer,prevVertexIndex_] := {};

currentJsSSs[particles_,nLoops_Integer,prevVertexIndex_] /; Length@particles >= 3:=Module[{n,loopAssignments,vertexIndex=Unique[],protoDiagrams,graphExtension},
	loopAssignments = distributeLoops[nLoops,3];
	n=Length@particles;
	protoDiagrams=Flatten[
		Table[
			mergeCurrents[
				CurrentJS[particles[[1;;i1]],loopAssignment[[1]],vertexIndex],
				CurrentJS[particles[[i1+1;;i2]],loopAssignment[[2]],vertexIndex],
				CurrentJs[particles[[i2+1;;]],loopAssignment[[3]],vertexIndex]
			],
		{i1,1,n-2},{i2,i1+1,n-1},{loopAssignment,loopAssignments}],
	{1,2,3,4}];
	
	graphExtension = {
		{vertexIndex},
		{UndirectedEdge[prevVertexIndex,vertexIndex]},
		{UndirectedEdge[prevVertexIndex,vertexIndex]->Dotted},
		{}
	};
	
	Map[Join[graphExtension,#,2]&][protoDiagrams]
];


(* ::Section:: *)
(*Main Feynman Diagrams Function*)


ClearAll[GenerateFeynmanDiagrams]


GenerateFeynmanDiagrams[particles_,nloops_Integer] /; particles[[1,1]] === "g" :=Module[{firstParticleIndex=Unique[],firstVertexIndex=Unique[]},
	Map[Join[{{firstParticleIndex},{},{},{firstParticleIndex -> ToString[particles[[1,2]]]}},#,2]&][CurrentJg[Rest@particles,nloops,firstParticleIndex]]
]


GenerateFeynmanDiagrams[{{"g",4},{"g",5},{"S",2},{"S",3}},0]
Graph[#[[2]],VertexLabels->#[[4]],EdgeStyle->#[[3]]]&/@%


CurrentJs[{{"s",1},{"g",2}},-1,1] 


Graph[#[[2]],VertexLabels->#[[4]],EdgeStyle->#[[3]]]&/@GenerateFeynmanDiagrams[{{"g",1},{"g",2},{"g",3},{"g",4}},2]//Length
Graph[#[[2]],VertexLabels->#[[4]],EdgeStyle->#[[3]]]&/@Select[GenerateFeynmanDiagrams[{{"g",1},{"g",2},{"g",3},{"g",4}},2],ScalesLoopFreeQ[#[[2]]]&]


Graph[#[[2]],VertexLabels->#[[4]],EdgeStyle->#[[3]]]&/@
		Select[GenerateFeynmanDiagrams[{{"g",1},{"g",2},{"g",3},{"g",4},{"g",connect}},1],ScalesLoopFreeQ[#[[2]]]&]


Graph[#[[2]],VertexLabels->#[[4]],EdgeStyle->#[[3]]]&/@
		Select[GenerateFeynmanDiagrams[{{"g",1},{"g",2},{"g",3},{"g",4},{"g",5}},2],ScalesLoopFreeQ[#[[2]]]&]


Graph[#[[2]],VertexLabels->#[[4]],EdgeStyle->#[[3]]]&/@
	Select[GenerateFeynmanDiagrams[{{"g",in},{"g",2},{"g",3},{"g",4},{"g",out}},2],ScalesLoopFreeQ[#[[2]]]&]


Graph[#[[2]],VertexLabels->#[[4]],EdgeStyle->#[[3]]]&/@GenerateFeynmanDiagrams[{{"g",1},{"g",2},{"g",3},{"g",4}},1]


GenerateFeynmanDiagrams[{{"g",1},{"g",2},{"g",3},{"g",4}},0]


%//Length
Graph[#[[2]],VertexLabels->#[[4]],EdgeStyle->#[[3]]]&/@GenerateFeynmanDiagrams[{{"g",1},{"g",2},{"g",3},{"g",4},{"g",5},{"g",6}},0]
%//Length
Graph[#[[2]],VertexLabels->#[[4]],EdgeStyle->#[[3]]]&/@GenerateFeynmanDiagrams[{{"g",1},{"g",2},{"g",3},{"g",4},{"g",5},{"g",6},{"g",7}},0];
%//Length


$SystemWordLength


Graph[#[[2]],VertexLabels->#[[4]],EdgeStyle->#[[3]]]&/@GenerateFeynmanDiagrams[{{"g",1},{"g",2},{"g",3},{"g",4},{"g",5},{"g",6},{"g",7},{"g",8}},0];
%//Length


Graph[#[[2]],VertexLabels->#[[4]],EdgeStyle->#[[3]]]&/@
	Select[GenerateFeynmanDiagrams[{{"g","in"},{"g",2},{"g",3},{"g",4},{"g","out"}},2],ScalesLoopFreeQ[#[[2]]]&]//Length


Graph[#[[2]],VertexLabels->#[[4]],EdgeStyle->#[[3]]]&/@
	Select[GenerateFeynmanDiagrams[{{"g",1},{"g",2},{"g",3},{"g",4},{"g",5}},0],ScalesLoopFreeQ[#[[2]]]&]//Length
Graph[#[[2]],VertexLabels->#[[4]],EdgeStyle->#[[3]]]&/@
	Select[GenerateFeynmanDiagrams[{{"g",1},{"g",2},{"g",3},{"g",4},{"g",5}},1],ScalesLoopFreeQ[#[[2]]]&]//Length
Graph[#[[2]],VertexLabels->#[[4]],EdgeStyle->#[[3]]]&/@
	Select[GenerateFeynmanDiagrams[{{"g",1},{"g",2},{"g",3},{"g",4},{"g",5}},1],ScalesLoopFreeQ[#[[2]]]&]//Length


Graph[#[[2]],VertexLabels->#[[4]],EdgeStyle->#[[3]]]&/@GenerateFeynmanDiagrams[{{"g",1},{"g",2},{"g",3},{"g",4},{"g",5},{"g",6},{"g",7},{"g",8}},0]//Length


==> auxiliary_files/mathematica_code/FiniteField/FiniteField.wl <==
(*

    This file is part of SpinorHelicityAddons.

    SpinorHelicityAddons is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    SpinorHelicityAddons is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with SpinorHelicityAddons.  If not, see <http://www.gnu.org/licenses/>.

*)

(* Mathematica Source File *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-06-04 *)

BeginPackage["FiniteField`"];

NFF::usage = "";

$prime = NextPrime[2^31,-1];

Begin["`Private`"];

NFF[expr_]:=Mod[expr/.{
    HoldPattern[Complex[x_,y_]] :> Complex[NFF@x,NFF@y]
  }//.{
    Power[x_,y_] :> PowerMod[x,y,$prime],
   HoldPattern[Rational[x_,y_]] :> x * PowerMod[y,-1,$prime]
  },
  $prime
];

End[];

EndPackage[];

==> auxiliary_files/mathematica_code/LinearRelationTools/LinearRelationTools.m <==
(*

    This file is part of SpinorHelicityAddons.

    SpinorHelicityAddons is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    SpinorHelicityAddons is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with SpinorHelicityAddons.  If not, see <http://www.gnu.org/licenses/>.

*)

(* Mathematica Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: SpinorHelicity6D.LinearRelationTools *)
(* :Context: SpinorHelicity6D.LinearRelationTools` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-09-11 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2021 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

BeginPackage[
  "LinearRelationTools`",
  {
    "MomentumTwistorDefinitions`",
    "Utils`"
  }
];
(* Exported symbols added here with SymbolName::usage *)

GenerateNullSpaceFFMatrix::usage = "";
GenerateNullSpaceFFMatrixNTimes::usage = "";
GenerateTensoredNullSpaceFFMatrixNTimes::usage = "";
GenerateTensoredNullSpaceFFMatrix::usage = "";

GetOptimizedSubbase::usage = "";

FFEvaluation::usage = "";

DeTensorRelations::usage = "";

TwistorRandomEval::usage = "";

TwistorRandomEvalNTimes::usage = "";

FindIndependentRelations::usage = "";

$LinearRelationsPrime::usage = "";
$LinearRelationsPrime = NextPrime[2^24,-1];

SymmetricTensorProduct::usage = "SymmetricTensorProduct[basis,i]: Symbol used for
GenerateTensoredNullSpaceFFMatrixNTimes, which
represents the rank i symmetric tensor product of basis.";

Begin["`Private`"];

$linearRelationsCachedExpression;

(* ::Section:: *)
(* Generating nullSpace matrices *)

GenerateNullSpaceFFMatrix[basis_]:=
    Module[{tempbasis=basis},
      DistributeDefinitions[tempbasis];
      Map[Mod[#,$LinearRelationsPrime]&,
        ParallelTable[
            TwistorRandomEval[tempbasis]/.
                {Power[x_,y_]:>PowerMod[x,y,$LinearRelationsPrime],Rational[x_,y_]:>x*PowerMod[y,-1,$LinearRelationsPrime]},
          {Length@basis}, DistributedContexts->None, Method->"CoarsestGrained"],
      -1]
    ];

GenerateNullSpaceFFMatrixNTimes[basis_,n_Integer]:=
    Module[{tempbasis=basis},
      DistributeDefinitions[tempbasis];

      Map[Mod[#,$LinearRelationsPrime]&,
        ParallelTable[

          TwistorRandomEval[tempbasis]/.
              {Power[x_,y_]:>PowerMod[x,y,$LinearRelationsPrime],Rational[x_,y_]:>x*PowerMod[y,-1,$LinearRelationsPrime]},
          {n}, DistributedContexts->None, Method->"CoarsestGrained"],
        -1]
    ];

(*GenerateTensoredNullSpaceFFMatrixNTimes[{bases__},n_Integer]:=*)
(*    Module[{tempbases={bases}},*)
(*      DistributeDefinitions[tempbases];*)

(*      Map[Mod[#,$LinearRelationsPrime]&,*)
(*        ParallelTable[*)
(*          Times@@@Tuples[TwistorRandomEval[tempbases]]/.*)
(*              {Power[x_,y_]:>PowerMod[x,y,$LinearRelationsPrime],Rational[x_,y_]:>x*PowerMod[y,-1,$LinearRelationsPrime]},*)
(*          {n}, DistributedContexts->None, Method->"CoarsestGrained"],*)
(*        -1]*)
(*    ];*)

$linearRelationsCacheDirectory = FileNameJoin[
  {
    HomeDirectory[],
    ".cache",
    "Mathematica",
    "Packages",
    "LinearRelationTools"
  }
];

optimizedExpressionCachedQ[expr_] /; FileExistsQ @
    FileNameJoin[{$linearRelationsCacheDirectory, ToString@Hash@expr}] := True;

optimizedExpressionCachedQ[___] := False;



loadCachedOptimizedExpression[expr_] /; optimizedExpressionCachedQ[expr] := Module[{hash, file},
  hash = Hash@expr;
  file = FileNameJoin[{$linearRelationsCacheDirectory, ToString@hash}];

  Clear[$linearRelationsCachedExpression];
  file//Get;
  (Clear[$linearRelationsCachedExpression]; #) & [$linearRelationsCachedExpression]
];

loadCachedOptimizedExpression[___] := $Failed;

cacheOptimizedExpression[Rule[expr_,exprOpt_]] := Module[{hash, file},
  hash = Hash@expr;
  file = FileNameJoin[{$linearRelationsCacheDirectory, ToString@hash}];

  If[!DirectoryQ@DirectoryName@file,
    CreateDirectory@DirectoryName@file
  ];

  Clear[$linearRelationsCachedExpression];
  $linearRelationsCachedExpression = exprOpt;
  DumpSave[file,$linearRelationsCachedExpression];
  Clear[$linearRelationsCachedExpression];
];





tensoredBasisLength[bases_,extras_]:=
    Length@extras + Times@@Replace[bases,{list:{___}:>Length@list,
      SymmetricTensorProduct[args___]:>SymmetricTensorProductSize[args]},{1}];

Options[GenerateTensoredNullSpaceFFMatrixNTimes] =
    {Indent->0, RebuildCache -> False, ExtraElements -> {}};
GenerateTensoredNullSpaceFFMatrixNTimes[bases:{({__}|_SymmetricTensorProduct)..},n_Integer,
  nMultiplicity_Integer, opts:OptionsPattern[]]:=
    Module[{basesOptimized,extraElementsOptimized},

      basesOptimized = GetOptimizedSubbase[
        #,
        nMultiplicity,
        PassRules[
          GenerateTensoredNullSpaceFFMatrixNTimes,
          GetOptimizedSubbase,
          opts
        ]
      ]& /@ bases;

      extraElementsOptimized = GetOptimizedSubbase[
        OptionValue[ExtraElements],
        nMultiplicity,
        PassRules[
          GenerateTensoredNullSpaceFFMatrixNTimes,
          GetOptimizedSubbase,
          opts
        ]
      ];

      Print[StringRepeat["\t",OptionValue[Indent]],"Distributing optimized expressions..."];
      DistributeDefinitions[basesOptimized,extraElementsOptimized];
      DistributeDefinitions[SymmetricTensorProductElements];

      Print[StringRepeat["\t",OptionValue[Indent]],"Computing matrix..."];

      ParallelTable[
        Mod[#,$LinearRelationsPrime]&/@ (
          Join[extraElementsOptimized @ #,
            Times @@@ Tuples[Through[basesOptimized@#]/.SymmetricTensorProduct->SymmetricTensorProductElements]
          ]& @ RandomInteger[{0,$LinearRelationsPrime -1},Length @ MomentumTwistorParameters[nMultiplicity]]
        ),
        {n},
        DistributedContexts->None,
        Method->"CoarsestGrained"
      ]
    ];

Options[GenerateTensoredNullSpaceFFMatrix] =
    Options[GenerateTensoredNullSpaceFFMatrixNTimes];
GenerateTensoredNullSpaceFFMatrix[bases:{({__}|_SymmetricTensorProduct)..},
  nMultiplicity_Integer,  opts:OptionsPattern[]]:=
    GenerateTensoredNullSpaceFFMatrixNTimes[
      bases,
      tensoredBasisLength[
        bases,
        OptionValue[ExtraElements]
      ],
      nMultiplicity,
      opts
    ];





Options[GetOptimizedSubbase] = Options[GenerateTensoredNullSpaceFFMatrixNTimes];
GetOptimizedSubbase[subbase_,nMultiplicity_Integer,opts:OptionsPattern[]]:=
    If[optimizedExpressionCachedQ@subbase && !OptionValue[RebuildCache],
      Print[StringRepeat["\t",OptionValue[Indent]],"Found cached optimized expression, loading..."];
      loadCachedOptimizedExpression[subbase]
      ,
      Print[StringRepeat["\t",OptionValue[Indent]],"Generating optimized expression..."];
      (cacheOptimizedExpression[subbase->#]; #) & @
          GenerateOptimizedEvaluationFunctionFF[
            subbase,
            MomentumTwistorParameters[nMultiplicity],
            $LinearRelationsPrime
          ]
    ];


(* ::Section:: *)
(* FFEvaluation *)

FFEvaluation[expr_]:=Mod[
    expr/. {
      Power[x_,y_]:>PowerMod[x,y,$LinearRelationsPrime],
      Rational[x_,y_]:>x*PowerMod[y,-1,$LinearRelationsPrime]
    },
    $LinearRelationsPrime
];

(* ::Section:: *)
(* DeTensorRelations *)


DeTensorRelations[nullspace_List,basisAmps_,basisS_]:=
    Module[{expandedRelations,collected},
      expandedRelations = nullspace . Times@@@Tuples[{basisAmps,basisS}];
      ParallelMap[
        (Function[collected,
          Table[
            Coefficient[
              collected,
              amp
            ],
            {amp,basisAmps}
          ]
        ]@Collect[#, basisAmps])&,
        expandedRelations,
        DistributedContexts->None,
        Method->"CoarsestGrained"
      ]
    ];


(* ::Section:: *)
(* TwistorRandomEval *)


setupTwistorRandomEvalCache[]:=
    Module[{},
      ClearAll[TwistorRandomEvalCache];

      TwistorRandomEvalCache[Verbatim[Rational][a_,b_]] :=
          TwistorRandomEvalCache[Rational[a,b]] = a*PowerMod[b,-1,$LinearRelationsPrime];
      TwistorRandomEvalCache[Verbatim[Plus][expr___]] :=
          TwistorRandomEvalCache[Plus[expr]] = Plus@@TwistorRandomEvalCache/@{expr};
      TwistorRandomEvalCache[Verbatim[Times][expr___]] :=
          TwistorRandomEvalCache[Times[expr]] = Times@@TwistorRandomEvalCache/@{expr};
      TwistorRandomEvalCache[Verbatim[List][expr___]] :=
          TwistorRandomEvalCache[List[expr]] = List@@TwistorRandomEvalCache/@{expr};
      TwistorRandomEvalCache[Verbatim[Power][expr_,pow_]] :=
          TwistorRandomEvalCache[Power[expr,pow]] = PowerMod[TwistorRandomEvalCache@expr,pow, $LinearRelationsPrime];
      TwistorRandomEvalCache[Verbatim[Dot][expr___]] :=
          TwistorRandomEvalCache[Dot[expr]] = Dot@@TwistorRandomEvalCache/@{expr};

      TwistorRandomEvalCache[x_aPar] := TwistorRandomEvalCache[x] = RandomInteger[{1,$LinearRelationsPrime-1}];
      TwistorRandomEvalCache[x_bPar] := TwistorRandomEvalCache[x] = RandomInteger[{1,$LinearRelationsPrime-1}];
      TwistorRandomEvalCache[x_cPar] := TwistorRandomEvalCache[x] = RandomInteger[{1,$LinearRelationsPrime-1}];

      TwistorRandomEvalCache[x_] := x;
    ];

TwistorRandomEval[expr_]:=Module[{},
  setupTwistorRandomEvalCache[];
  Mod[TwistorRandomEvalCache@expr,$LinearRelationsPrime]
];

TwistorRandomEvalNTimes[basis_,n_Integer]:=
    Table[
      TwistorRandomEval[basis]/.
          {Power[x_,y_]:>PowerMod[x,y,$LinearRelationsPrime],Rational[x_,y_]:>x*PowerMod[y,-1,
            $LinearRelationsPrime]},
      {n}
    ];


(* ::Section:: *)
(* AmpToPrimary *)

AmpToPrimary[a_[args__]] /; Ordering[RotateToFirst /@ {{args}, Reverse@{args}}, 1]==={2}:= (-1)^(Length@{args})a@@RotateToFirst@Reverse@{args}
AmpToPrimary[a_[args__]] :=a@@RotateToFirst@{args};


(* ::Section:: *)
(* FindIndependentRelations *)

Options[FindIndependentRelations]={Modulus->$LinearRelationsPrime};
FindIndependentRelations[matrix_?NumericMatrixQ,opts:OptionsPattern[]]:=
    Fold[
      AddIndependentRelation[
        matrix,
        #1,
        #2,
        PassRules[FindIndependentRelations,AddIndependentRelation,opts]
      ]&,
      {},
      Range@Length@matrix
    ]

Options[AddIndependentRelation]=Options[FindIndependentRelations];
AddIndependentRelation[matrix_?NumericMatrixQ,indepRelations_List,newRelationIdx_Integer,opts:OptionsPattern[]]:=
    If[
      MatrixRankFFLAS[
        matrix[[Append[indepRelations,newRelationIdx]]],
        OptionValue[Modulus]
      ] > Length@indepRelations,
      Append[indepRelations,newRelationIdx],
      indepRelations
    ]


End[]; (* `Private` *)

EndPackage[]

==> auxiliary_files/mathematica_code/MomentumTwistorDefinitions/MomentumTwistorDefinitions.m <==
(*

    This file is part of SpinorHelicityAddons.

    SpinorHelicityAddons is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    SpinorHelicityAddons is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with SpinorHelicityAddons.  If not, see <http://www.gnu.org/licenses/>.

*)

(* Mathematica Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: MomentumTwistorDefinitions *)
(* :Context: MomentumTwistorDefinitions` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-08-18 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2021 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

BeginPackage["MomentumTwistorDefinitions`"];
(* Exported symbols added here with SymbolName::usage *)

LambdaTildeFromTwistor::usage = "Generates the LambdaTilde (bracket spinors) from twistor
variables.";

LambdaLambdaTildeFromTwistor::usage = "Generates both angle and bracket spinors
  from twistor matrix. Returns list of two lists, the first containing angle and the second
  the bracket spinors. In either case the associated SU(2) index is down.
  The spinor products are defined as <ab> = lambda[up].lambda[down], and
  [ab] = lambdatilde[down].lambdatilde[up].";


aPar::usage = "Parameters of the first row of the twistor matrix in the general parametrization.";
bPar::usage = "Parameters of the third row of the twistor matrix in the general parametrization.";
cPar::usage = "Parameters of the fourth row of the twistor matrix in the general parametrization.";

aPar /: HoldPattern[NumericQ[aPar[a_]]]:=True;
bPar /: HoldPattern[NumericQ[bPar[a_]]]:=True;
cPar /: HoldPattern[NumericQ[cPar[a_]]]:=True;


MomentumTwistorParameters::usage = "List of parameters aPar, bPar and cPar appearing
  in general parametrization of twistor matrix.";
MomentumTwistorMatrixParametrized::usage = "General parametrization of twistor matrix.";
MomentumTwistorParameterSolutionTemplate::usage = "Solution of aPar, bPar, cPar in terms of
  spinors and invariants. Solution given as templates, which have to be replace by either
  S@M or SpinorHelicity6D definitions.";


$momTwistorSpaaProd::usage = "";
$momTwistorSpbbProd::usage = "";

$momTwistorSpaaChain::usage = "";
$momTwistorSpbbChain::usage = "";
$momTwistorSpabChain::usage = "";
$momTwistorSpbaChain::usage = "";

$momTwistorInv::usage = "";


Begin["`Private`"];


(* ::Section::Closed:: *)
(*LambdaTilde from Twistor Variables*)


Options[LambdaTildeFromTwistor]={Modulus->0};

LambdaTildeFromTwistor[twistorMatrix_,opts:OptionsPattern[]] :=
    Module[{n = (Dimensions@twistorMatrix)[[2]], lbdAdjProds, lbdNonAdjProds,
      transpTwist = Transpose@twistorMatrix, padTranspTwistors, lambda, mu},

      padTranspTwistors = Join[{Last@transpTwist}, transpTwist, {First@transpTwist}];
      lambda = padTranspTwistors[[All, 1 ;; 2]];
      lbdAdjProds = Table[Det[{lambda[[j]], lambda[[j + 1]]}], {j, 1, n + 1}];
      lbdNonAdjProds = Table[Det[{lambda[[j - 1]], lambda[[j + 1]]}], {j, 2, n + 1}];
      mu = padTranspTwistors[[All, 3 ;; 4]];

      If[OptionValue[Modulus]===0,
        Table[Plus @@ {
          -lbdAdjProds[[i]] mu[[i - 1]],
          lbdNonAdjProds[[i - 1]] mu[[i]],
          -lbdAdjProds[[i - 1]] mu[[i + 1]]
        }*Power[lbdAdjProds[[i]] lbdAdjProds[[i - 1]], -1],
          {i, 2, n + 1}
        ]
        ,
        Table[Mod[
          Plus @@ Mod[
            {
              -lbdAdjProds[[i]] mu[[i - 1]],
              lbdNonAdjProds[[i - 1]] mu[[i]],
              -lbdAdjProds[[i - 1]] mu[[i + 1]]
            }, OptionValue[Modulus]
          ]*
              PowerMod[
                Mod[
                  lbdAdjProds[[i]] lbdAdjProds[[i - 1]],
                  OptionValue[Modulus]
                ], -1, OptionValue[Modulus]
              ], OptionValue[Modulus]
        ], {i, 2, n + 1}
        ]
      ]
    ];


(* ::Section:: *)
(*Spinors From Twistors*)

Options[GenerateSpinorsFromTwistorMatrix] = {Modulus->0};

LambdaLambdaTildeFromTwistor[twistorMatrix_List,opts:OptionsPattern[]]:=
Module[{lambda,lambdaTilde},
  lambda = (Transpose@twistorMatrix)[[All, 1 ;; 2]];

  lambdaTilde = LambdaTildeFromTwistor[
    twistorMatrix,
    FilterRules[
      {
        opts,
        Options[LambdaLambdaTildeFromTwistor]
      },
      Options[LambdaTildeFromTwistor]
    ]
  ];

  {lambda,lambdaTilde}
];

(* ::Section:: *)
(*Generic Parametrization*)


y[k_]:=Sum[Product[1/aPar[j],{j,1,i}],{i,1,k}]//Simplify;


bTilde[k_,n_]:=bTilde[k-1,n]+aPar[n-k](bTilde[k-1,n]-bTilde[k-2,n])+bPar[k]/.{aPar[i_]/;i>n-2 :>0};
bTilde[0,n_]:=1;
bTilde[k_,n_] /; k<0 := 0;


cTilde[k_,n_]:= cTilde[k-1,n]+aPar[n-k+1](cTilde[k-1,n]-cTilde[k-2,n])+bPar[k-1]/bPar[n-4](cPar[k]-1)/.{aPar[i_]/;i>n-2 :>0,bPar[0]->1};
cTilde[k_,n_]/; k <=0 := 0;


MomentumTwistorParameters[n_]:=Join[
  Table[aPar[i],{i,1,n-2}],
  Table[bPar[i],{i,1,n-4}],
  Table[cPar[i],{i,1,n-4}]
];


MomentumTwistorMatrixParametrized[n_]:={
  Join[{1,0},Table[y[i],{i,1,n-2}]],
  Join[{0},ConstantArray[1,n-1]],
  Join[{0,0,0,bPar[n-4]/aPar[2]},Table[bTilde[i,n],{i,n-5,0,-1}]],
  Join[{0,0,1,1},Table[cTilde[i,n],{i,n-4,1,-1}]]
}/.bPar[0]->aPar[2];

MomentumTwistorParameterSolutionTemplate[n_]:=Join[
  {aPar[1]->$momTwistorInv[1,2]},
  Table[aPar[i]->-$momTwistorSpaaProd[i,i+1]$momTwistorSpaaProd[i+2,1]/
      ($momTwistorSpaaProd[1, i]$momTwistorSpaaProd[i+1,i+2]),{i,2,n-2}],
  {bPar[n-4]->$momTwistorInv[2,3]/$momTwistorInv[1,2]},
  Table[bPar[i]->$momTwistorSpabChain[n-i,n-i+1,2]/$momTwistorSpabChain[n-i,1,2],{i,n-5,1,-1}],
  {cPar[1]->-$momTwistorInv[1,3]/$momTwistorInv[1,2]},
  Table[cPar[i]->-$momTwistorSpabChain[1,3,n-i+2]/$momTwistorSpabChain[1,2,n-i+2],{i,2,n-4}]
];



End[]; (* `Private` *)

EndPackage[]

==> auxiliary_files/mathematica_code/NumSymb/NumSymb.wl <==
(*

    This file is part of SpinorHelicityAddons.

    SpinorHelicityAddons is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    SpinorHelicityAddons is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with SpinorHelicityAddons.  If not, see <http://www.gnu.org/licenses/>.

*)

(* ::Package:: *)

(* ::Title:: *)
(*NumSymb *)


BeginPackage["NumSymb`", "Utils`", "RationalSeries`"];

Unprotect["NumSymb`*"];
ClearAll["NumSymb`*"];
ClearAll["NumSymb`*"];

NumSymb::usage = "Function applied to unique sumbol that stands for a numerical value.";
NumSymbN::usage = "When applied to unique symbol of NumSymb, returns the numerical value associated to it.";
NumSymbEvaluated::usage = "Fully numerically evaluated NumSymb objects, where remaining variables are replaced with their hashes.";
NumSymbSimplified::usage = "Analytically simplified NumSymb.";
NumSymbLookUp::usage = "Look up table for NumSymb.";
NumSymbReplace::usage = "Replaces numeric coefficients with NumSymb objects.";
CoalesceNumSymb::usage = "Coalesces products (not yet sums) of NumSymb into a single one.";
NumSymbLookUp = <||>;

GetAllNumSymbs::usage = "";

SimplifyNumSymbs::usage = "";
SimplifyNumSymbExpression::usage = "";

$LeafCountLimit::usage = "";
$LeafCountLimit = 100;
sqrt::usage = "Sqrt placeholder during NumSymb simplifications.";


Begin["`Private`"];


(* ::Chapter:: *)
(*Main*)


(* ::Section:: *)
(*Creating NumSymbs*)


SetAttributes[NumSymb,{NumericFunction,Constant}];
SetAttributes[NumSymbN,{NumericFunction,Constant}];


genUnique[expr_]:=Module[{unique,possibleZero},
	If[KeyExistsQ[NumSymbLookUp,expr],
		(*Print["Found entry for ", expr];*)
		NumSymbLookUp[expr]
	,
		unique = Unique[];
		EvaluateNumSymb[unique,expr];
		
		(* 
			We are using assignments rather than AssociateTo for NumSymbLookUp, because the latter
			does not play well with being called in subkernels, c.f.
			mathematica.stackexchange.com/questions/140198
		*)
		
		If[PossibleZeroQ[NumSymbEvaluated[unique],Method->"ExactAlgebraics"],
			(*Print["Zero"];*)
			NumSymbEvaluated[unique]=0;
			NumSymbN[unique]=0; 
			NumSymb[unique]=0; 
			NumSymbLookUp[expr] = unique;
			(*AssociateTo[NumSymbLookUp,expr->unique];*)
		,
			(*Print["Nonzero"];*)
			NumSymbN[unique]=expr; 
			NumSymbLookUp[expr] = unique;
			(*AssociateTo[NumSymbLookUp,expr->unique];*)
		];
		unique
	]
];


EvaluateNumSymb[unique_,expr_]:=
	NumSymbEvaluated[unique] = RationalSeries`SampleEval[expr];


NumSymbReplace[expr_List,vars_]:= NumSymbReplace[#,vars]&/@expr;
NumSymbReplace[expr_] := NumSymbReplace[expr,{}];
NumSymbReplace[expr_,vars_] := expr //. {
		Verbatim[Power][a_/;And[!MatchQ[a,NumSymb[_]],AllTrue[vars,FreeQ[a,#]&]],b___] :> Power[NumSymb[genUnique[a]],b],
		Verbatim[Times][c___,a_/;And[!MatchQ[a,NumSymb[_]],AllTrue[vars,FreeQ[a,#]&]],b___] :> Times[c,NumSymb[genUnique[a]],b],
		Verbatim[Plus][c___,a_/;And[!MatchQ[a,NumSymb[_]],AllTrue[vars,FreeQ[a,#]&]],b___] :> Plus[c,NumSymb[genUnique[a]],b]
	};


(*NumSymb /: HoldPattern@Times[x:NumSymb[_],y:NumSymb[_]] := NumSymb[genUnique[x*y]];*)


coalescingRules = {
		(*HoldPattern[x:Rational[__]] \[RuleDelayed] NumSymb[genUnique[x]],*)
		HoldPattern@Plus[x:NumSymb[_],y:NumSymb[_]]:> NumSymb[genUnique[x+y]],
		HoldPattern@Plus[Times[z__,x:NumSymb[_]],Times[z__,y:NumSymb[_]]]  :> Times[z]*NumSymb[genUnique[x+y]],
		HoldPattern@Times[x:NumSymb[_],y:NumSymb[_]] :> NumSymb[genUnique[x*y]],
		HoldPattern@Times[x_?NumericQ,y:NumSymb[_]] /; !MatchQ[x,NumSymb[_]] :> NumSymb[genUnique[x*y]],
		HoldPattern@Times[x:NumSymb[_],Plus[y:NumSymb[_],b__]]:> Plus[NumSymb[genUnique[x*y]],Sequence@@(x*{b})],
		HoldPattern@Times[x:NumSymb[_],Plus[Times[y:NumSymb[_],c__],b__]]:> Plus[Times[NumSymb[genUnique[x*y]],c],Sequence@@(x*{b})],
		HoldPattern@Power[x:NumSymb[_],exp_] :> NumSymb[genUnique[Power[x,exp]]]
		};
	
CoalesceNumSymb[expr_]:= NestWhile[ReplaceRepeated[#,coalescingRules]&,expr,UnsameQ[##]&,2,10];


(* ::Section:: *)
(*NumSymb Simplification*)


GetAllNumSymbs[expr_] /; FreeQ[expr,NumSymb] := {}; 
GetAllNumSymbs[expr_]:=Module[{ns},
	ns = DeleteDuplicates@Cases[expr,NumSymb[_],{0,Infinity}];
	
	Table[{i,GetAllNumSymbs[i/.NumSymb->NumSymbN]},{i,ns}]
]


Options[SimplifyNestedNumSymbs]={Verbose->False}


SimplifyNestedNumSymbs[tree:{node_NumSymb,leafs_List},opts:OptionsPattern[]]:=Module[{},
	SimplifyNestedNumSymbs[#,PassRules[SimplifyNestedNumSymbs,SimplifyNestedNumSymbs,opts]]&/@leafs;
	SimplifyNumSymb[node,PassRules[SimplifyNestedNumSymbs,SimplifyNumSymb,opts]];
	
]
SimplifyNestedNumSymbs[{leaf_NumSymb},opts:OptionsPattern[]]:=Module[{},
	SimplifyNumSymb[leaf,PassRules[SimplifyNestedNumSymbs,SimplifyNumSymb,opts]];
]


Options[SimplifyNumSymb]={Verbose->False}


SimplifyNumSymb[NumSymb[id_],opts:OptionsPattern[]] /; MatchQ[NumSymbSimplified[id],_NumSymbSimplified] := Module[{ns = NumSymb[id],leafcount},
	
	If[OptionValue[Verbose],Print["Looking at \t", NumSymb[id],"..."]];
	
	If[(leafcount=LeafCount[ns//.NumSymb->NumSymbN]) > $LeafCountLimit,
		If[OptionValue[Verbose],Print["Splitting \t", NumSymb[id],", since LeafCount is ", leafcount]];
		ns = NumSymbReplace[ns/.NumSymb->NumSymbN];
		SimplifyNumSymbs[ns,PassRules[SimplifyNumSymb,SimplifyNumSymbs,opts]];
		If[OptionValue[Verbose],Print["Back to \t", NumSymb[id]]];,
		ns = (ns/.NumSymb->NumSymbN);
	];
	
	If[OptionValue[Verbose],Print["Simplifying \t", NumSymb[id],", now with LeafCount ", LeafCount[ns/.NumSymb->NumSymbSimplified]]];
	
	(*$debugNS = (ns/.NumSymb\[Rule]NumSymbN)/.NumSymb->NumSymbSimplified;*)
	
	(*NumSymbSimplified[id]=
	Simplify@Replace[
		Simplify[
			Together[
				NumSymb`Private`ResolveAbs@Refine[ns/.NumSymb\[Rule]NumSymbSimplified,Assumptions->(#>0&/@RationalSeries`$NumericVariables)]//.
					{Power[x_,-1/2]:>1/sqrt[x],Power[x_,1/2]:>sqrt[x],Sqrt->sqrt}
			]
		],
	{Plus[x__] /; !FreeQ[{x},_sqrt] \[RuleDelayed] Collect[Plus[x],Cases[Variables[{x}],_sqrt],Simplify]},Infinity]/.sqrt->Sqrt;*)
	
	(*NumSymbSimplified[id]= Simplify[Together[
		ResolveAbs@Refine[ns/.NumSymb->NumSymbSimplified,Assumptions->(#>0&/@RationalSeries`$NumericVariables)]//.
			{Power[x_,-1/2]:>1/sqrt[x],Power[x_,1/2]:>sqrt[x],Sqrt->sqrt}
	]]/.sqrt->Sqrt;*)
	
	NumSymbSimplified[id]= Simplify[
		ResolveAbs@Refine[ns/.NumSymb->NumSymbSimplified,Assumptions->(#>0&/@RationalSeries`$NumericVariables)]//.
			{Power[x_,-1/2]:>1/sqrt[x],Power[x_,1/2]:>sqrt[x],Sqrt->sqrt}
	]/.sqrt->Sqrt;
	
	NumSymbN[id]=NumSymbSimplified[id];
	
	];


ResolveAbs[expr_]:=expr/.Abs[f_]:>Which[RationalSeries`SampleEval[f]>0,f,RationalSeries`SampleEval[f]<0,-f,RationalSeries`SampleEval[f]==0,0];


Options[SimplifyNumSymbs]={Verbose->False}


SimplifyNumSymbs[expr_,opts:OptionsPattern[]]:=SimplifyNestedNumSymbs[#,PassRules[SimplifyNumSymbs,SimplifyNestedNumSymbs,opts]]&/@GetAllNumSymbs[expr];


Options[SimplifyNumSymbExpression]={Verbose->False}


SimplifyNumSymbExpression[expr_,opts:OptionsPattern[]]:=
Module[{intermediate},
	intermediate = CoalesceNumSymb@NumSymbReplace@expr;
	SimplifyNumSymbs[intermediate,PassRules[SimplifyNumSymbExpression,SimplifyNumSymbs,opts]];
	intermediate = intermediate/.NumSymb->NumSymbSimplified//Together//Simplify;
	Simplify[intermediate/.sqrt->Sqrt,Assumptions->(#>0&/@$NumericVariables)]
];


(* ::Chapter:: *)
(*Postamble*)


End[];
Protect["NumSymb`*"];
Unprotect[NumSymbLookUp,NumSymb,NumSymbN,NumSymbEvaluated,NumSymbSimplified,$LeafCountLimit];

EndPackage[];


==> auxiliary_files/mathematica_code/RationalSeries/RationalSeries.wl <==
(*

    This file is part of SpinorHelicityAddons.

    SpinorHelicityAddons is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    SpinorHelicityAddons is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with SpinorHelicityAddons.  If not, see <http://www.gnu.org/licenses/>.

*)

(* ::Package:: *)

(* ::Title:: *)
(*RationalSeries*)


(* ::Chapter:: *)
(*Preamble*)


(* :Title: RationalSeries.m -- a package to compute Series coefficients of rational functions efficiently *)

(* :Context: RationalSeries` *)

(* :Summary:

 *)

(* :Copyright: \[Copyright] 2020 by Sebastian Poegel *)

(* :Package Version: 0.1 *)

(* :Mathematica Version: 12.0 *)

(* :History:
   0.1 Copying functions from notebook
*)

(* :Keywords: *)

(* :Sources:
*)

(* :Warnings:

*)

(* :Limitations:

*)

(* :Discussion:

*)

(* :Requirements:
   Utils` for the definition of NumSymb,NumSymbN, NumSymbEvaluated. Theses may be merged here in the future.
   We also need PassRules from Utils`.
*)

(* :Todo:
*)


BeginPackage["RationalSeries`",{"NumSymb`","SpinorHelicity6D`","SpinorHelicity6D`Unitarity`",
	"SpinorHelicity6D`Amplitudes`","SpinorHelicity6D`TwoLoopAllPlusRationals`","Utils`"}];

Unprotect["RationalSeries`*"];
ClearAll["RationalSeries`*"];
ClearAll["RationalSeries`Private`*"];

SampleEval::usage = "Function responsible for consistently evaluating expressions numerically on a sample point.";
ZeroCoefficientQ::usage = "Test whether an expression is zero. It uses SampleEval to generate the numeric value.";

$NumericVariablesRules::usage = "Global variable to specify variables which will later take on numeric values";
$NumericVariablesRules = {};
$NumericVariables::usage = "";
$NumericVariables = {};

GetLowestOrder::usage = "";
LowestPowerSeries::usage = "";

RationalSeries::usage = "Computes the Series expansion of rational functions more or less efficiently.";
RationalSeriesCoefficient::usage = "Computes the Series expansion of rational functions more or less efficiently.";

$TotalTimingsRationalSeries::usage = "Log of the total runtime spent in the functions of RationalSeries.";
$TotalTimingsRationalSeries = <|"PossibleZeroQ"-><|"Total"->0,"Max"->0|>,"SampleEval"-><|"Total"->0,"Max"->0|>,
	"LowestPowerSeries"-><|"Total"->0,"Max"->0|>,"RationalSeries"-><|"Total"->0,"Max"->0|>|>;

$TotalCallsRationalSeries::usage = "Log of the total runtime spent in the functions.";
$TotalCallsRationalSeries = <|"CurrentCall"->Null,"PossibleZeroQ"->0,"SampleEval"->0,"RationalSeriesCoefficient"->0|>;

$ZeroCoefficientQData::usage  = "";
$SampleEvalData::usage  = "";
$ZeroCoefficientQData = <||>;
$SampleEvalData = <||>;

ResetTimingsCallsRationalSeries::usage = "";

$PossibleZeroQTimeOut = 10;

AnalyticVariables::usage = "";
NumericVariables::usage = "";

VarsSample::usage = "VarsSample[par] returns the numeric value that SampleEval is assuming for an analytic parameter par. VarsSample threads over lists.";


Begin["`Private`"];


(* ::Chapter:: *)
(*Main*)


(* ::Section:: *)
(*Add Timing*)


ResetTimingsCallsRationalSeries[] := (
	$TotalCallsRationalSeries = <|"CurrentCall"->Null,"PossibleZeroQ"->0,"SampleEval"->0,"RationalSeriesCoefficient"->0|>;
	$TotalTimingsRationalSeries = <|"PossibleZeroQ"-><|"Total"->0,"Max"->0|>,"SampleEval"-><|"Total"->0,"Max"->0|>,
		"LowestPowerSeries"-><|"Total"->0,"Max"->0|>,"RationalSeries"-><|"Total"->0,"Max"->0|>|>;
);


AddTimingRationalSeries[fctName_String]:=Function[timingList,
	$TotalTimingsRationalSeries[fctName,"Total"] += timingList[[1]];
	If[$TotalTimingsRationalSeries[fctName,"Max"] < timingList[[1]],
		$TotalTimingsRationalSeries[fctName,"Max"] = timingList[[1]];
	];
	
	timingList[[2]]
];


(* ::Section:: *)
(*Sample Evaluate*)

VarsSample[vars_List] := VarsSample/@vars;
VarsSample[var_] := (FromDigits[IntegerDigits[#][[;;7]]]&@Hash[var]);


SampleEval[expr_Plus,otherVars_ : {}]:=SampleEval[expr,otherVars]=SampleEval[#,otherVars]&/@expr;
SampleEval[expr_Times,otherVars_ : {}]:=SampleEval[expr,otherVars]=SampleEval[#,otherVars]&/@expr;
SampleEval[expr:Power[base_,exp_],otherVars_ : {}]:=SampleEval[expr,otherVars]=Power[SampleEval[base,otherVars],exp];


SampleEval[expr_,otherVars_ : {}] := SampleEval[expr,otherVars] = 
Module[
	{
		callTemp = $TotalCallsRationalSeries["CurrentCall"],
		result,
		exprPartialEval,
		vars,
		varsValues
	},
	$TotalCallsRationalSeries["CurrentCall"] = "SampleEval with ByteCount " <> ToString@ByteCount@expr;
	
	$TotalCallsRationalSeries["SampleEval"]++;

	vars = Join[otherVars,$NumericVariables];
	varsValues = VarsSample @ vars;

	result = AbsoluteTiming[
		expr//.Dispatch@Join[$NumericVariablesRules,{NumSymb`NumSymb[x_] :>
		NumSymb`NumSymbEvaluated[x]},{Global`tCoeff[_]:>1,Global`yCoeff[_]:>1},
		{AmplitudeCoefficient[_]:>1}, MapThread[Rule,{vars,varsValues}]
		]
	];

	
	If[MemberQ[$ContextPath, "SpinorHelicity6D`"]===True,
		result = ToNum[result];
	];
	(*If[MemberQ[Contexts[],"SpinorHelicity6D`TwoLoopAllPlusRationals`"],
		AppendTo[$SampleEvalData,Unique[]\[Rule]<|"Configuration"->SpinorHelicity6D`TwoLoopAllPlusRationals`$currentConfiguration[[1]],
			"Loop1"->SpinorHelicity6D`TwoLoopAllPlusRationals`$currentConfiguration[[2]],
			"Loop2"->SpinorHelicity6D`TwoLoopAllPlusRationals`$currentConfiguration[[3]],
			"Timing"->result[[1]]|>];
	];*)
	
	$TotalCallsRationalSeries["CurrentCall"] = callTemp;
	
	AddTimingRationalSeries["SampleEval"]@result
];


(* ::Section:: *)
(*Eliminate Zero Series Coefficients*)


PossibleZeroQWrapper[eval_]:=PossibleZeroQ[eval,Method->"ExactAlgebraics"];


ZeroCoefficientQ[expr_,otherVars_] := ZeroCoefficientQ[expr,otherVars] = 
Module[{eval,result,callTemp = $TotalCallsRationalSeries["CurrentCall"]},
	$TotalCallsRationalSeries["CurrentCall"] = "ZeroCoefficientQ";

	$TotalCallsRationalSeries["PossibleZeroQ"]++;
	
	$TotalCallsRationalSeries["CurrentCall"] = "ZeroCoefficientQ SampleEval";
	eval = SampleEval[expr,otherVars];
	If[!NumericQ[eval],
		Print["Warning: eval is not numeric, free vars: ", Variables@eval,
					"Configuration: ", SpinorHelicity6D`TwoLoopAllPlusRationals`$currentConfiguration];
	];
	
	(*Global`testEval = eval;
	Global`testExpr = expr;
	Global`testVars = otherVars;
	DumpSave["ZeroCoefficientQEval.mx",{Global`testEval,Global`testExpr,Global`testVars}];*)
	
	$TotalCallsRationalSeries["CurrentCall"] =
     "ZeroCoefficientQ after eval, ByteCount: " <> ToString[ByteCount@eval] <>
         ", Hash: " <> ToString[Hash@eval];
	
	
	result=AbsoluteTiming[
			TimeConstrained[
				PossibleZeroQ[eval,Method->"ExactAlgebraics"],
				$PossibleZeroQTimeOut,
				PossibleZeroQ[RootReduce@eval,Method->"ExactAlgebraics"]
			]
			(*PossibleZeroQWrapper[eval]*)
		];
	
	(*If[MemberQ[Contexts[],"SpinorHelicity6D`TwoLoopAllPlusRationals`"],
		AppendTo[$ZeroCoefficientQData,Unique[]\[Rule]<|"Configuration"->SpinorHelicity6D`TwoLoopAllPlusRationals`$currentConfiguration[[1]],
			"Loop1"->SpinorHelicity6D`TwoLoopAllPlusRationals`$currentConfiguration[[2]],
			"Loop2"->SpinorHelicity6D`TwoLoopAllPlusRationals`$currentConfiguration[[3]],
			"Timing"->result[[1]]|>];
	];*)
	
	$TotalCallsRationalSeries["CurrentCall"] = "ZeroCoefficientQ after PossibleZeroQ, ByteCount: " <> ToString[ByteCount@eval];
	(*If[result[[1]] > 120, Put[result[[1]],eval,"LongZeroCoefficientQ.m"]];*)

	$TotalCallsRationalSeries["CurrentCall"] = callTemp;
	ClearAll[Global`testEval,Global`testExpr,Global`testVars];
	
	AddTimingRationalSeries["PossibleZeroQ"]@result
];


ZeroCoefficientQ[otherVars_List] := Function[expr,ZeroCoefficientQ[expr,otherVars]];
ZeroCoefficientQ[expr_] := ZeroCoefficientQ[expr,{}];


EliminateZeroSeriesCoefficients[series_SeriesData,otherVars_] /; series[[3]] =!= {} :=MapAt[EliminateZeroSeriesCoefficient[otherVars],series,{3,All}];
EliminateZeroSeriesCoefficients[expr_,_] := expr;


EliminateZeroSeriesCoefficient[expr_, otherVars_] /; ZeroCoefficientQ[expr,otherVars] := 0;
EliminateZeroSeriesCoefficient[expr_, otherVars_] := expr;

EliminateZeroSeriesCoefficient[otherVars_] := Function[expr,EliminateZeroSeriesCoefficient[expr,otherVars]];


(* ::Section:: *)
(*SeriesData Helpers*)


SeriesDataQ[expr_] := MatchQ[expr,_SeriesData];
SameSeriesVarQ[series__SeriesData] := SameQ@@((List@@@{series})[[All,{1,2,6}]]);
SameSeriesVarQ[___] := False;


addSeries[series_]/;MemberQ[series,0]:=addSeries[DeleteCases[series,0]];


addSeries[series_?(VectorQ[#,SeriesDataQ]&)] /; SameSeriesVarQ@@series := 
Module[{highestOrder = Min[series[[All,4]]],lowestOrder = Max[series[[All,5]]], order = Min[series[[All,5]]],
	coefficientLists,seriesVar,seriesPoint,seriesDenominator},
	
	{seriesVar,seriesPoint,seriesDenominator} = (List@@series[[1]])[[{1,2,6}]];
	coefficientLists = Take[
		Join[
			ConstantArray[0,#[[4]]-highestOrder],
			#[[3]],
			ConstantArray[0,(lowestOrder-#[[5]])+(#[[5]]-#[[4]]-Length@#[[3]])] 
		],
	order-highestOrder]&/@series;
SeriesData[seriesVar,seriesPoint,Plus@@coefficientLists,highestOrder,order,seriesDenominator]
];


powerSeries[expr_,expo_] := Power[expr,expo];

powerSeries[series_SeriesData,expo_Integer] := powerSeries[series,expo] =  
Module[{coefficientList,seriesVar,seriesPoint,seriesDenominator,orderHigh,orderLow,rules={},coeff},
	
	{seriesVar,seriesPoint,orderHigh,orderLow,seriesDenominator} = (List@@series)[[{1,2,4,5,6}]];
	
	coefficientList = Replace[series[[3]],{a_ /; a =!= 0 || a != 0 :> ((AppendTo[rules,coeff[#]->a]; coeff[#])&@Unique[])},{1}];

	Power[SeriesData[seriesVar,seriesPoint,coefficientList,orderHigh,orderLow,seriesDenominator],expo]/.rules
];


(* ::Section:: *)
(*LowestPowerSeries*)


Options[LowestPowerSeries]={Variables -> {}};


LowestPowerSeries[expr_,var_,extraOrders_, opts:OptionsPattern[]] /; FreeQ[expr,var] := LowestPowerSeries[expr,var,extraOrders, opts] = 
	If[ZeroCoefficientQ[expr,OptionValue[Variables]],
		0
	,
		(*SeriesData[var,Infinity,{NumSymb[genUnique[SampleEval[expr,OptionValue[Variables]]]]},0,1+extraOrders,1]*)
		SeriesData[var,Infinity,{SampleEval[expr,OptionValue[Variables]]},0,1+extraOrders,1]
	];
	
LowestPowerSeries[expr:var_,var_,extraOrders_, opts:OptionsPattern[]] := LowestPowerSeries[var,var,extraOrders, opts] = 
	SeriesData[var,Infinity,{1},-1,0+extraOrders,1];
	
LowestPowerSeries[expr:Power[var_,exp_],var_,extraOrders_, opts:OptionsPattern[]] := LowestPowerSeries[expr,var,extraOrders, opts] = 
	SeriesData[var,Infinity,{1},-exp,-exp+1+extraOrders,1];



LowestPowerSeries[expr_Times,var_,extraOrders_, opts:OptionsPattern[]] := LowestPowerSeries[expr,var,extraOrders, opts] = 
Module[{minSeries,res,callTemp = $TotalCallsRationalSeries["CurrentCall"]},
	$TotalCallsRationalSeries["CurrentCall"] = "LowestPowerSeries Times: Series";
	
	minSeries = EliminateZeroSeriesCoefficients[
		Times@@(LowestPowerSeries[#,var,extraOrders,PassRules[LowestPowerSeries,LowestPowerSeries,opts]]&/@(List@@expr))
	,OptionValue[Variables]];

	$TotalCallsRationalSeries["CurrentCall"] = "LowestPowerSeries Times: Check";
	res = CheckAndOutputLowestPowerSeries[expr,minSeries,var,extraOrders,PassRules[LowestPowerSeries,CheckAndOutputLowestPowerSeries,opts]];
	$TotalCallsRationalSeries["CurrentCall"]=callTemp;
	res
];


LowestPowerSeries[expr_Plus,var_,extraOrders_, opts:OptionsPattern[]] := LowestPowerSeries[expr,var,extraOrders, opts] = 
Module[{minSeries,res,callTemp = $TotalCallsRationalSeries["CurrentCall"]},
	$TotalCallsRationalSeries["CurrentCall"] = "LowestPowerSeries Plus: Series";
	res = If[ZeroCoefficientQ[expr,Prepend[OptionValue[Variables],var]],
		0
	,
		$TotalCallsRationalSeries["CurrentCall"] = "LowestPowerSeries Plus: Series";
		minSeries = 
			EliminateZeroSeriesCoefficients[
				addSeries[
					Replace[
						LowestPowerSeries[#,var,extraOrders,PassRules[LowestPowerSeries,LowestPowerSeries,opts]]&/@(List@@expr),
					0->Nothing,{1}]
				]
			,OptionValue[Variables]];
		$TotalCallsRationalSeries["CurrentCall"] = "LowestPowerSeries Plus: Check";
		CheckAndOutputLowestPowerSeries[expr,minSeries,var,extraOrders,PassRules[LowestPowerSeries,CheckAndOutputLowestPowerSeries,opts]]
	];
	$TotalCallsRationalSeries["CurrentCall"] = callTemp;
	res
];


LowestPowerSeries[expr:Power[arg_,exp_],var_,extraOrders_, opts:OptionsPattern[]] := LowestPowerSeries[expr,var,extraOrders, opts] = 
Module[{minExp,minSeries,res,callTemp = $TotalCallsRationalSeries["CurrentCall"]},
	$TotalCallsRationalSeries["CurrentCall"] = "LowestPowerSeries Power: Series";
	minSeries = EliminateZeroSeriesCoefficients[
		powerSeries[#,exp]&@LowestPowerSeries[arg,var,extraOrders,PassRules[LowestPowerSeries,LowestPowerSeries,opts]]
	,OptionValue[Variables]];
	
	$TotalCallsRationalSeries["CurrentCall"] = "LowestPowerSeries Power: Check";
	res = CheckAndOutputLowestPowerSeries[expr,minSeries,var,extraOrders,PassRules[LowestPowerSeries,CheckAndOutputLowestPowerSeries,opts]];
	
	$TotalCallsRationalSeries["CurrentCall"] = callTemp;
	res
]


Options[CheckAndOutputLowestPowerSeries] = Options[LowestPowerSeries];

CheckAndOutputLowestPowerSeries[expr_,minSeries_,var_,extraOrders_,opts:OptionsPattern[]]:=
If[(minSeries === 0) || (minSeries[[4]] < minSeries[[5]]),
	minSeries
,
	(*If[extraOrders>50, Print["Aborting, since we hit extraOrders = 50, so we are probably in a infinite loop"]; Abort[]];*)
	LowestPowerSeries[expr,var,extraOrders+1,PassRules[CheckAndOutputLowestPowerSeries,LowestPowerSeries,opts]]
];


(* ::Section:: *)
(*GetLowestOrder*)


Options[GetLowestOrder] = {Variables -> {}};
GetLowestOrder[expr_,var_,opts:OptionsPattern[]]:= GetLowestOrder[expr,var,opts] = 
Module[{res,callTemp = $TotalCallsRationalSeries["CurrentCall"]},
	 $TotalCallsRationalSeries["CurrentCall"] = "GetLowestOrder";
	res = AddTimingRationalSeries["LowestPowerSeries"]@Timing[
		(If[#===0,Infinity,#[[4]]])&@LowestPowerSeries[expr,var,0,PassRules[GetLowestOrder,LowestPowerSeries,opts]]
	];
	
	$TotalCallsRationalSeries["CurrentCall"] = callTemp;
	
	res
];


(* ::Section:: *)
(*RationalSeries*)


Options[RationalSeries]={AnalyticVariables->{},NumericVariables->{}};


RationalSeries[HoldPattern[SeriesData[x_,y_,coeffs_List,z_,w_,q_]],var_,order_, opts:OptionsPattern[]] :=
	SeriesData[x,y,
		RationalSeries[#,var,order,opts]&/@coeffs,
	z,w,q];


RationalSeries[expr_,var_,order_, opts:OptionsPattern[]] /; FreeQ[expr,var] := RationalSeries[expr,var,order, opts] = 
	If[ZeroCoefficientQ[expr,Join[{var},OptionValue[NumericVariables],OptionValue[AnalyticVariables]]],
		0
	,
		If[0 <= order,
			SeriesData[var,Infinity,{expr},0,order+1,1]
		,
			(* Mimicking behaviour of Series *)
			SeriesData[var,Infinity,{},0,0,1]
		]
	];
	
RationalSeries[expr:var_,var_,order_, opts:OptionsPattern[]] /; -1 <= order :=
	SeriesData[var,Infinity,{1},-1,order+1,1];
	
	(* Mimicking behaviour of Series *)
RationalSeries[expr:var_,var_,order_, opts:OptionsPattern[]] /; -1 > order :=
	SeriesData[var,Infinity,{},-1,-1,1];
	
RationalSeries[expr:Power[var_,exp_],var_,order_, opts:OptionsPattern[]] /; -exp <= order :=
	SeriesData[var,Infinity,{1},-exp,Max[-exp+1,order+1],1];

(* Mimicking behaviour of Series *)
RationalSeries[expr:Power[var_,exp_],var_,order_, opts:OptionsPattern[]] /; -exp > order :=
	SeriesData[var,Infinity,{},-exp,-exp,1];


RationalSeries[expr_Plus,var_,order_, opts:OptionsPattern[]] := RationalSeries[expr, var, order, opts] =
Module[{lowestPowers, deleteSummands, variables},
	variables = Join[OptionValue[NumericVariables], OptionValue[AnalyticVariables]];
	lowestPowers = GetLowestOrder[#, var, Variables -> variables] & /@ (List @@ expr);
	
	If[order < Min @@ lowestPowers || ZeroCoefficientQ[expr, Prepend[variables, var]],
		0
	,
		(* Removing summands whose order is lower than the requested one *)
		deleteSummands = Rule[#,0] & /@ Flatten@Position[lowestPowers, order < # &];

		EliminateZeroSeriesCoefficients[
			addSeries @ (RationalSeries[#, var, order, PassRules[RationalSeries,RationalSeries,opts]] & /@ (ReplacePart[List@@expr,deleteSummands])),variables
		] // EnsureLowestOrder[expr, var, Variables -> variables]
	]
];


RationalSeries[expr_Times,var_,order_, opts:OptionsPattern[]] := RationalSeries[expr,var,order, opts] = 
Module[{lowestPowers,powerSums},
	lowestPowers = GetLowestOrder[#,var,Variables->Join[OptionValue[NumericVariables],OptionValue[AnalyticVariables]]]&/@(List@@expr);
	(*Print["Times lowPow: ",lowestPowers];*)
	If[MemberQ[lowestPowers,Infinity],
		0
	,
		(* there is a minus in powerSums, since we need to match e.g. a term ~t^2 with something of ~1/t^2, so we have (-2)\[Rule](2) *)
		powerSums = Table[-Plus@@Delete[#,i],{i,1,Length@#}] & @ lowestPowers;
		(*Print["Times powSums: ",powerSums];*)
		EliminateZeroSeriesCoefficients[
			Times@@MapThread[RationalSeries[#1,var,order+#2,PassRules[RationalSeries,RationalSeries,opts]]&,{List@@expr,powerSums}]
		,Join[OptionValue[NumericVariables],OptionValue[AnalyticVariables]]]
	]
]


RationalSeries[expr:Power[arg_,exp_],var_,order_, opts:OptionsPattern[]] := RationalSeries[expr,var,order, opts] = 
Module[{lowestPower,res},
	lowestPower = GetLowestOrder[arg,var,Variables->Join[OptionValue[NumericVariables],OptionValue[AnalyticVariables]]];
	(*Print["Power: ",lowestPower];*)
	res=Which[lowestPower === Infinity && exp < 0,
		Print["Aborting: Zero argument raised to a negative exponent"];
		Indeterminate
	,order < lowestPower*exp,
		0
	,True,
		EliminateZeroSeriesCoefficients[
			powerSeries[RationalSeries[arg,var,order+lowestPower*(-exp+1),PassRules[RationalSeries,RationalSeries,opts]],exp]
		,Join[OptionValue[NumericVariables],OptionValue[AnalyticVariables]]]
	];
	res
];

(* This function is applied in RationalSeries after checking for zero coefficients. If the series is zero up to the
	 requested order, we still want to stay consistent with conventions, i.e. that in this case elements 4 and 5 give the
	 next non-zero order. This is exactly the result of GetLowestOrder, which
	 should have already been calculated and cached previously. *)
Options[EnsureLowestOrder] = Options[GetLowestOrder];

EnsureLowestOrder[expr_, var:Except[_Rule|_List], opts:OptionsPattern[]] := Function[series,EnsureLowestOrder[series, expr, var, opts]];

EnsureLowestOrder[series_SeriesData, expr_, var:Except[_Rule|_List], opts:OptionsPattern[]] /; series[[3]] === {} :=
	Module[{lowestOrder},
		lowestOrder = GetLowestOrder[expr,var,opts];
		ReplacePart[series, {4 -> lowestOrder, 5 -> lowestOrder}]
	];

EnsureLowestOrder[series_SeriesData, expr_, var:Except[_Rule|_List], opts:OptionsPattern[]] := series;


(* ::Section:: *)
(*RationalSeriesCoefficient*)


OrderInSeriesDataQ[series_SeriesData,order_Integer]:=And[!SameQ@@(Extract[series,{{4},{5}}]),IntervalMemberQ[Interval[Extract[series,{{4},{5}}]-{0,1}],order]];
ZeroInSeriesQ[series_SeriesData,order_Integer] := Extract[series,4] > order;
(*OrderInSeriesDataQ[series_,orders_List]:=And[!SameQ@@(Extract[series,{{4},{5}}]),
		Sequence@@(IntervalMemberQ[Interval[Extract[series,{{4},{5}}]-{0,1}],#]&/@orders)];*)


GetRationalSeriesCoefficient[series_,var_,powers_List] := GetRationalSeriesCoefficient[series,var,#]&/@powers;

GetRationalSeriesCoefficient[0,var_,power_Integer] := 0;
GetRationalSeriesCoefficient[series_SeriesData,var_,power_Integer] /; ZeroInSeriesQ[series,power] := 0;
GetRationalSeriesCoefficient[series_SeriesData,var_,power_Integer] /; OrderInSeriesDataQ[series,power]:=
Module[{hi,lo},
	{lo,hi} = Extract[series,{{4},{5}}];
	PadRight[Extract[series,{3}],hi-lo][[power-lo+1]]
];

GetRationalSeriesCoefficient[series_,var_,power_Integer] /; And[!MatchQ[series,_SeriesData],FreeQ[series,var]] := If[power === 0, series, 0];


Options[RationalSeriesCoefficient] = Options[RationalSeries];


RationalSeriesCoefficient[expr_List,args___] := RationalSeriesCoefficient[#,args]&/@expr;
RationalSeriesCoefficient[expr_Plus,args___] := RationalSeriesCoefficient[#,args]&/@expr;

RationalSeriesCoefficient[expr_,var_,power_, opts:OptionsPattern[]] := 
Module[{res,callTemp = $TotalCallsRationalSeries["CurrentCall"]},
	$TotalCallsRationalSeries["CurrentCall"] = "RationalSeries";
	res = GetRationalSeriesCoefficient[AddTimingRationalSeries["RationalSeries"]@AbsoluteTiming@
			RationalSeries[expr,var,power, PassRules[RationalSeriesCoefficient,RationalSeries,opts]],
		var,power];
	$TotalCallsRationalSeries["CurrentCall"] = callTemp;
	$TotalCallsRationalSeries["RationalSeriesCoefficient"]++;
	res
];
RationalSeriesCoefficient[expr_,var_,powers_List, opts:OptionsPattern[]] :=
Module[{res,callTemp = $TotalCallsRationalSeries["CurrentCall"]},
	$TotalCallsRationalSeries["CurrentCall"] = "RationalSeries";
	res = GetRationalSeriesCoefficient[AddTimingRationalSeries["RationalSeries"]@AbsoluteTiming@
			RationalSeries[expr,var,Max@powers, PassRules[RationalSeriesCoefficient,RationalSeries,opts]],
		var,powers];
	$TotalCallsRationalSeries["CurrentCall"] = callTemp;
	$TotalCallsRationalSeries["RationalSeriesCoefficient"]++;
	res
];


(* ::Chapter:: *)
(*Postamble*)


End[];
Protect["RationalSeries`*"];
Unprotect[$TotalCallsRationalSeries,$TotalTimingsRationalSeries,$NumericVariablesRules,$NumericVariables,SampleEval,RationalSeries,ZeroCoefficientQ,
		LowestPowerSeries,GetLowestOrder,$PossibleZeroQTimeOut,$SampleEvalData,$ZeroCoefficientQData];

EndPackage[];


==> auxiliary_files/mathematica_code/SpinorHelicity6D/Amplitudes/Amplitudes.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Amplitudes.wl*)


(* ::Chapter:: *)
(*Preamble*)


(* :Title: Amplitudes.m -- a package collecting various amplitudes *)

(* :Context: SpinorHelicity6D` *)



BeginPackage["SpinorHelicity6D`Amplitudes`",
	{
		"SpinorHelicity6D`",
		"SpinorHelicity6D`Numerics`",
		"SpinorHelicity6D`SpinorFunctions`",
		"SpinorHelicity6D`BCFWAnalytics`",
		"Utils`",
		"SpinorHelicity6D`AnalyticTools`",
		"SpinorHelicity6D`BerendsGiele`"
	}
];

Unprotect["SpinorHelicity6D`Amplitudes`*"];
ClearAll["SpinorHelicity6D`Amplitudes`*"];
ClearAll["SpinorHelicity6D`Amplitudes`Private`*"];

(* usage messages for the exported functions and the context itself *)

ATree::usage = "Returns the tree amplitude with give (6D) helicities and the specified momenta, if such an amplitude exists in the collection.";
ATreeN::usage = "Returns amplitude in a form that is partially or completely evaluated, with some optimization.";
A1LAllPlusnPt::usage ="";
A1LOneMinus4Pt::usage = "";
A1LOneMinus5Pt::usage = "";
A1LOneMinus6Pt::usage = "";
ATree::noamp = "No amplitude available for ATree[`1`]";

ATreeGluon::usage = "";
ATreeContact::usage = "";
ATreeGluon::noamp = "No amplitude available for ATreeGluon[`1`]";
ATreeContact::noamp = "No amplitude available for ATreeContact[`1`]";

AOneLoop::usage = "";
AOneLoop::noamp = "No amplitude available for AOneLoop[`1`]";
AOneLoopGluon::usage = "";
AOneLoopGluon::noamp = "No amplitude available for AOneLoopGluon[`1`]";
AOneLoopContact::usage = "";
AOneLoopContact::noamp = "No amplitude available for AOneLoopContact[`1`]";

MTree::usage = "Returns the tree amplitude with give (6D) helicities and the specified momenta, if such an amplitude exists in the collection.";
MTree::noamp = "No amplitude available for MTree[`1`]";

MOneLoop::usage = "";
MOneLoop::noamp = "No amplitude available for MOneLoop[`1`]";

MTwoLoopRemainderFreiburg::usage = "";
MTwoLoopRationalFreiburg::usage = "";

A4GGGG6D::usage = "";
ATreeSPSScalarGluonShift::usage = "For BCFW computations";
ATreeSMSScalarGluonShift::usage = "For BCFW computations";

TriInt::usage ="";
A2LnPtDiv::usage ="";
A2LnPtDivPartial::usage ="";
F2ME::usage ="";
K2K4ST::usage ="";
cri::usage ="";
A2LnPtPoly::usage ="";
A2LnPtPolyPartial::usage ="";

A52LRatLitBadger::usage ="";
A52LRatLitBadgerPartial::usage ="";
A52LRatLitDunbar::usage ="";
A52LRatLitDunbarPartial::usage ="";
A62LRatLitBadger::usage ="";
A62LRatLitBadgerPartial::usage = "";
A62LRatLitDunbar::usage ="";
A62LRatLitDunbarPartial::usage = "";
A72LRatLitDunbar::usage ="";
A72LRatLitDunbarPartial::usage = "";

R241::usage = "Four-point two-Loop all-plus rational term with colour structure N_c^2 Tr[xxxx]";
R243::usage = "Four-point two-Loop all-plus rational term with colour structure N_c Tr[xx]Tr[xx]";
R241B::usage = "Four-point two-Loop all-plus rational term with colour structure N_c^0 Tr[xxxx]";
R251::usage = "Five-point two-Loop all-plus rational term with colour structure N_c^2 Tr[xxxxx]";
R253::usage = "Five-point two-Loop all-plus rational term with colour structure N_c Tr[xx]Tr[xxx]";
R251B::usage = "Five-point two-Loop all-plus rational term with colour structure N_c^0 Tr[xxxxx]";
R261::usage = "Six-point two-Loop all-plus rational term with colour structure N_c^2 Tr[xxxxxx]";
R263::usage = "Six-point two-Loop all-plus rational term with colour structure N_c Tr[xx]Tr[xxxx]";
R264::usage = "Six-point two-Loop all-plus rational term with colour structure N_c Tr[xxx]Tr[xxx]";
R2622::usage = "Six-point two-Loop all-plus rational term with colour structure Tr[xx]Tr[xx]Tr[xx]";
R261B::usage = "Six-point two-Loop all-plus rational term with colour structure N_c^0 Tr[xxxxxx]";
R271::usage = "Seven-point two-Loop all-plus rational term with colour structure N_c^2 Tr[xxxxxxx]";
R2n1B::usage = "";


VerifyKK2ScalarAmplitudes::usage = "";
VerifyKK4ScalarAmplitudes::usage = "";


$amplitudesNumericalOptimize::usage = "List of amplitudes that are optimized for numerical evaluation.";
TranslHel::usage = "Rules for translating between 6D helicity index and the usual convention."

RecomputeAmplitudes::usage = "Recomputes analytic forms of all defined amplitudes (for example if they cannot be loaded from a file.";
LoadAmplitudesFile::usage = "Loads file with amplitude definitions";
SaveAmplitudesToFile::usage = "Saves amplitudes to file";
Overwrite::usage = "Option for SaveAmplitudesToFile to overwrite any existing file found.";

$amplitudesLoaded::usage = "Variable that specifies, whether the amplitudes are available, either by loading a save file, or recomputation.";
$amplitudesFilePath::usage = "List of paths where to look for an amplitudes save file."; 

$amplitudesLoaded = False;

$AmplitudesReference::usage = "4D massless momentum that is used when a reference momentum is needed.";

KillMasses[{$AmplitudesReference}];
GenSpinors[
	{$AmplitudesReference},
	FourD->{$AmplitudesReference},
	RandomSpinors->True,
	Seed->2356,
	ParameterRange->50,
	DisplaySpinors->False
];

AmplitudeCoefficient::usage = "";

$simplifyBCFWAmplitudes = True;

$centerNGluonMax = 3;

$forceBerendsGiele::usage = "";
$forceBerendsGiele = False;


(* error messages for the exported objects *)



Begin["`Private`"];    (* begin the private context (implementation part) *)


(* ::Text:: *)
(*All Amplitudes are defined with a factor of (-i)*)


(* ::Chapter:: *)
(*Main*)


(* ::Section:: *)
(* $PackageDirectory *)

(* Saving directory containing Amplitudes package*)
$PackageDirectory = FileNameTake[$InputFileName,{1,-2}];

(* Default location to look for amplitudesDefinitions.mx is in the package directory*)
$amplitudesFilePath = {$PackageDirectory};

(* ::Section:: *)
(* GGT Support *)


(* Checking for GGT*)
$GGTAvailable = FindFile["GGT`"]=!=$Failed;

If[$GGTAvailable,
	Print["Found GGT, using for gluon amplitudes..."];
	<<GGT`;
];

GGTToSpinorHelicity6DRules[n_] := {
	GGT`GGTspaa[a_, b_] :> SpinorAngleBracket[a, b],
	GGT`GGTspbb[a_, b_] :> SpinorSquareBracket[a, b],
	GGT`GGTspaa[a_, b__, c_] :> Chain[$angle, a, {b}, c, $angle],
	GGT`GGTspbb[a_, b__, c_] :> Chain[$square, a, {b}, c, $square],
	GGT`GGTx[a_, b_] /; b > a :> PlusM @@ Range @@ {a, b - 1},
	GGT`GGTx[a_, b_] /; b < a :> PlusM @@ Mod[Range[a, n + b - 1], n, 1],
	GGT`GGTs[a_, b_] /; b > a :> S @@ Range @@ {a, b - 1},
	GGT`GGTs[a_, b_] /; b < a :> S @@ Mod[Range[a, n + b - 1], n, 1]
};


(* ::Section:: *)
(*Helper Function*)

TranslHel={{1,1}->"+",{2,2}->"-",{1,2}->"<",{2,1}->">"};


amplitudePartsReplacementRules[ampl_]:=Module[{bareObjects,rules,atoms,atomRules},
	bareObjects = Cases[ampl,_S6Mom|_S|_Chain|_SpinorAngleBracket|_SpinorSquareBracket,Infinity]//DeleteDuplicates;
	rules = {#,canonicalizeChain@#}&/@bareObjects;
	atoms = rules[[All,2]]//DeleteDuplicates;
	atomRules = Rule@@{#,Simplify@ToNum@#}&/@atoms;
	Rule@@@MapAt[ReplaceAll[atomRules],rules,{{All,2}}]//Dispatch
];

canonicalizeChain[chain_] := chain/.{Chain[x_,p1_,{pMiddle__},pn_,y_] /; Order[{p1,pMiddle,pn},Reverse@{p1,pMiddle,pn}] == -1 :> (-1)^(1+Length@{pMiddle})*Chain[y,pn,Reverse@{pMiddle},p1,x]};


ConjugateHelicities:={$angle->$square,$square->$angle,SpinorAngleBracket->SpinorSquareBracket,SpinorSquareBracket->SpinorAngleBracket}

simplifyBCFW[expr_] /; $simplifyBCFWAmplitudes := Simplify@expr;
simplifyBCFW[expr_] := expr;


(* ::Section:: *)
(*Translation Layer*)

ATree[argsA___][argsB___] /; $forceBerendsGiele :=
    ATreeBerendsGiele[argsA][argsB];

ATree[argsA___][argsB___] /;
    $forceBerendsGiele === "Adaptive" &&
		Count[{argsA},"S"] >= 2 &&
    Count[{argsA},"s"] >= 2 &&
		Count[{argsA},"+"] >= 2 :=
			ATreeBerendsGiele[argsA][argsB];

(* ::Subsection:: *)
(*Yang-Mills*)

(* ::Subsubsection::Closed:: *)
(*Pure Gluon*)

ATree[hels : ("+" | "-") ..][momenta__] /; $GGTAvailable && Length@{hels} === Length@{momenta} &&
     Length@{hels} > 3 :=
		ReplaceKinematics[
			GGT`GGTgluon[
				Length@{momenta},
				Flatten@Position[{hels}, "-", 1]
			] //. GGTToSpinorHelicity6DRules[Length@{momenta}],
			Range@Length@{momenta},
			{momenta}
		];

ATree[p1:"+"...,"-",p2:"+"...,"-",p3:"+"...][momenta__]/; Length@{p1,p2,p3}+2 === Length@{momenta} :=
		SpinorAngleBracket[{momenta}[[Length@{p1}+1]],{momenta}[[Length[{p1,
			p2}]+2]]]^4/PTF[momenta];

ATree[p1:"-"...,"+",p2:"-"...,"+",p3:"-"...][momenta__] /; Length@{p1,p2,p3}+2 === Length@{momenta} :=
		(-1)^(Length@{momenta})SpinorSquareBracket[{momenta}[[Length@{p1}+1]],{momenta}[[Length[{p1,
			p2}]+2]]]^4/AntiPTF[momenta];


ATree[hel1_,hel2_,hel3_][p1_,p2_,p3_] /; AllTrue[{hel1,hel2,hel3},MemberQ[{"+","-","<",">"},#]&] := A3GGG[hel1,hel2,hel3][p1,p2,p3];
ATree[hel1_,hel2_,hel3_,hel4_][p1_,p2_,p3_,p4_] /; AllTrue[{hel1,hel2,hel3,hel4},MemberQ[{"+","-","<",">"},#]&] := A4GGGG[hel1,hel2,hel3,hel4][p1,p2,p3,p4];


AOneLoop[a:"+"...,"-",b:"+"...][momenta__]/;Length@{a,b}===3 := A1LOneMinus4Pt@@RotateLeft[{momenta},Length@{a}];
AOneLoop[a:"+"...,"-",b:"+"...][momenta__]/;Length@{a,b}===4 := A1LOneMinus5Pt@@RotateLeft[{momenta},Length@{a}];
AOneLoop[a:"+"...,"-",b:"+"...][momenta__]/;Length@{a,b}===5 := A1LOneMinus6Pt@@RotateLeft[{momenta},Length@{a}];

(* ::Subsubsection:: *)
(*Two Scalar*)


ATree["S",hel2_,"S"][p1_,p2_,p3_] /; AllTrue[{hel2},MemberQ[{"+","-","<",">"},#]&] := A3SGS[hel2][p1,p2,p3];
ATree["S","S",hel3_][p1_,p2_,p3_] /; AllTrue[{hel3},MemberQ[{"+","-","<",">"},#]&] := ATree["S",hel3,"S"][p2,p3,p1];

ATree["S","+","+","S"][p1_,p2_,p3_,p4_] := A4SPPS[p1,p2,p3,p4];
ATree["S",hel2_,hel3_,"S"][p1_,p2_,p3_,p4_] /; AllTrue[{hel2,hel3},MemberQ[{"+","-","<",">"},#]&] := A4SGGS[hel2,hel3][p1,p2,p3,p4];
ATree["S","S",hel3_,hel4_][p1_,p2_,p3_,p4_] := ATree["S",hel3,hel4,"S"][p2,p3,p4,p1];
ATree["S","+","S","+"][p1_,p2_,p3_,p4_] := A4SPSP[p1,p2,p3,p4];
ATree["+","S","+","S"][p1_,p2_,p3_,p4_] := ATree["S","+","S","+"][p2,p3,p4,p1];

ATree["S","+","+","+","S"][p1_,p2_,p3_,p4_,p5_] := A5SPPPSBadger[p1,p2,p3,p4,p5];
ATree["S","S","+","+","+"][p1_,p2_,p3_,p4_,p5_] := ATree["S","+","+","+","S"][p2,p3,p4,p5,p1];
ATree["S","+","+","-","S"][p1_,p2_,p3_,p4_,p5_] := A5SPPMSBadger[p1,p2,p3,p4,p5];
ATree["S","-","+","+","S"][p1_,p2_,p3_,p4_,p5_] := -A5SPPMSBadger[p5,p4,p3,p2,p1];
ATree["S","+","-","+","S"][p1_,p2_,p3_,p4_,p5_] := A5SPMPSBadger[p1,p2,p3,p4,p5];
ATree["S","+","-","-","S"][p1_,p2_,p3_,p4_,p5_] := A5SPPMSBadger[p5,p4,p3,p2,p1]/.ConjugateHelicities;
ATree["S","-","-","+","S"][p1_,p2_,p3_,p4_,p5_] := ATree["S","+","-","-","S"][p5,p4,p3,p2,p1];
ATree["S",hel2_,hel3_,hel4_,"S"][p1_,p2_,p3_,p4_,p5_] /; AllTrue[{hel2,hel3,hel4},MemberQ[{"+","-"},#]&] := A5SGGGSBCFWGG[hel2,hel3,hel4][p1,p2,p3,p4,p5];
ATree["S",hel2_,hel3_,hel4_,"S"][p1_,p2_,p3_,p4_,p5_] /; MemberQ[{"<",">"},hel2]&&AllTrue[{hel3,hel4},MemberQ[{"+","-"},#]&] := A5SGGGSBCFWGG[hel2,hel3,hel4][p1,p2,p3,p4,p5];
ATree["S",hel2_,hel3_,hel4_,"S"][p1_,p2_,p3_,p4_,p5_] /; MemberQ[{"<",">"},hel3]&&AllTrue[{hel2,hel4},MemberQ[{"+","-"},#]&] := A5SGGGSBCFWGG[hel2,hel3,hel4][p1,p2,p3,p4,p5];
ATree["S",hel2_,hel3_,hel4_,"S"][p1_,p2_,p3_,p4_,p5_] /; MemberQ[{"<",">"},hel4]&&AllTrue[{hel2,hel3},MemberQ[{"+","-"},#]&] := -A5SGGGSBCFWGG[hel4,hel3,hel2][p5,p4,p3,p2,p1];

(*ATree["S","+","+","S","+"][p1_,p2_,p3_,p4_,p5_] := A5SPPSP[p1,p2,p3,p4,p5];*)
ATree["S","+","+","S","+"][p1_,p2_,p3_,p4_,p5_] :=(-ATree["S","+","+","+","S"][p1,p2,p3,p5,p4]-
	ATree["S","+","+","+","S"][p1,p2,p5,p3,p4]-ATree["S","+","+","+","S"][p1,p5,p2,p3,p4]);
ATree["S","+","S","+","+"][p1_,p2_,p3_,p4_,p5_] := ATree["S","+","+","S","+"][p3,p4,p5,p1,p2];

ATree["S","+","+","+","+","S"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPPPPS[p1,p2,p3,p4,p5,p6];
ATree["S","S","+","+","+","+"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPPPPS[p2,p3,p4,p5,p6,p1];
ATree["S","+","+","+","S","+"][p1_,p2_,p3_,p4_,p5_,p6_] := -A6SPPPPS[p1,p2,p3,p4,p6,p5]-A6SPPPPS[p1,p2,p3,p6,p4,p5]+
	-A6SPPPPS[p1,p2,p6,p3,p4,p5]-A6SPPPPS[p1,p6,p2,p3,p4,p5];
ATree["S","+","S","+","+","+"][p1_,p2_,p3_,p4_,p5_,p6_] := ATree["S","+","+","+","S","+"][p3,p4,p5,p6,p1,p2];
ATree["S","+","+","S","+","+"][p1_,p2_,p3_,p4_,p5_,p6_]:= A6SPPPPS[p1,p2,p3,p6,p5,p4]+A6SPPPPS[p1,p2,p6,p3,p5,p4]+A6SPPPPS[p1,p6,p2,p3,p5,p4]+
	+A6SPPPPS[p1,p2,p6,p5,p3,p4]+A6SPPPPS[p1,p6,p2,p5,p3,p4]+A6SPPPPS[p1,p6,p5,p2,p3,p4];

ATree["S","+","+","+","-","S"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPPPMS[p1,p2,p3,p4,p5,p6];
ATree["S","-","+","+","+","S"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPPPMS[p6,p5,p4,p3,p2,p1];
ATree["S","S","+","+","+","-"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPPPMS[p2,p3,p4,p5,p6,p1];
ATree["S","S","-","+","+","+"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPPPMS[p1,p6,p5,p4,p3,p2];


ATree["S","+","+","-","+","S"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPPMPS[p1,p2,p3,p4,p5,p6];
ATree["S","+","-","+","+","S"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPPMPS[p6,p5,p4,p3,p2,p1];
ATree["S","S","+","+","-","+"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPPMPS[p2,p3,p4,p5,p6,p1];
ATree["S","S","+","-","+","+"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPPMPS[p1,p6,p5,p4,p3,p2];


ATree["S","+","+","+","+","+","S"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPPPPPS[p1,p2,p3,p4,p5,p6,p7];
ATree["S","S","+","+","+","+","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPPPPPS[p2,p3,p4,p5,p6,p7,p1];
ATree["S","+","+","+","+","S","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := -Sum[ATree["S","+","+","+","+","+","S"]@@Insert[{p1,p2,p3,p4,p5,p6},p7,i],{i,2,6}];
ATree["S","+","S","+","+","+","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := ATree["S","+","+","+","+","S","+"][p3,p4,p5,p6,p7,p1,p2];

ATree["S","+","+","+","S","+","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPPPSPP[p1,p2,p3,p4,p5,p6,p7];
ATree["S","+","+","S","+","+","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPPPSPP[p4,p5,p6,p7,p1,p2,p3];


ATree["S",plus__,"S"][p1_,pGl__,pn_] /; {plus} === ConstantArray["+",Length@{pGl}] && Length@{pGl}>=5 := AnSnGS[plus][p1,pGl,pn];


AOneLoop["S","+","+","S"][p1_,p2_,p3_,p4_]:=A1LSSPP[p4,p1,p2,p3];
AOneLoop["S","S","+","+"][p1_,p2_,p3_,p4_]:=AOneLoop["S","+","+","S"][p2,p3,p4,p1];
AOneLoopGluon["S","S","+","+"][p1_,p2_,p3_,p4_]:=(S6Mom[p2,p3]-S6Mom[p1, p3])/(6SpinorAngleBracket[p3, p4]^2);
AOneLoopContact["S","S","+","+"][p1_,p2_,p3_,p4_]:=-1/2SpinorSquareBracket[p3,p4]/SpinorAngleBracket[p3,p4];

AOneLoop["S","+","+","+","S"][p1_,p2_,p3_,p4_,p5_]:=A1LSSPPP[p5,p1,p2,p3,p4];
AOneLoopContact["S","S","+","+","+"][p1_,p2_,p3_,p4_,p5_]:=-1/2*Chain[$square, p3, {p4, UnderBar[p1]}, p5, $square]/(S6Mom[p1, p5]*SpinorAngleBracket[p3, p4]*SpinorAngleBracket[p4, p5]) -
		Chain[$square, p3, {UnderBar[p2], p4}, p5, $square]/(2*S6Mom[p2, p3]*SpinorAngleBracket[p3, p4]*SpinorAngleBracket[p4, p5]) - SpinorSquareBracket[p3, p5]/(2*SpinorAngleBracket[p3, p4]*SpinorAngleBracket[p4, p5])
AOneLoopContact["S","+","+","+","S"][p1_,p2_,p3_,p4_,p5_]:=AOneLoopContact["S","S","+","+", "+"][p5,p1,p2,p3,p4];

AOneLoop["S"]["S","+","+","+"][p1_, p2_,p3_,p4_,p5_]:=
		Chain[$square, p3, {UnderBar[p1], p4}, p5, $square]/(S6Mom[p1, p3]*SpinorAngleBracket[p3, p4]*SpinorAngleBracket[p4, p5]) -
				Chain[$square, p5, {UnderBar[p1], p4}, p3, $square]/(S6Mom[p1, p5]*SpinorAngleBracket[p3, p4]*SpinorAngleBracket[p4, p5]) +
				SpinorSquareBracket[p3, p5]/(SpinorAngleBracket[p3, p4]*SpinorAngleBracket[p4, p5]);


(* ::Subsubsection::Closed:: *)
(*Four Scalar*)


ATree[pols:PatternSequence["S",___,"s",___,"s",___,"S",tail___]][moms__] :=
    ATree[Sequence@@RotateRight[{pols},1+Length@{tail}]][Sequence@@RotateRight[{moms}, 1+Length@{tail}]];
ATreeGluon[pols:PatternSequence["S",___,"s",___,"s",___,"S",tail___]][moms__] :=
		ATreeGluon[Sequence@@RotateRight[{pols},1+Length@{tail}]][Sequence@@RotateRight[{moms}, 1+Length@{tail}]];
ATreeContact[pols:PatternSequence["S",___,"s",___,"s",___,"S",tail___]][moms__] :=
		ATreeContact[Sequence@@RotateRight[{pols},1+Length@{tail}]][Sequence@@RotateRight[{moms}, 1+Length@{tail}]];


(* ::Subsubsubsection::Closed:: *)
(* Four-Point	*)


ATree["S","S","s","s"][p1_,p2_,p3_,p4_] := S6Mom[p1,p3]/S6Mom[p1,p2];
ATree["S","s","s","S"][p1_,p2_,p3_,p4_] := S6Mom[p2,p4]/S6Mom[p2,p3];
ATree["S","s","S","s"][p1_,p2_,p3_,p4_] := 1;

ATreeGluon["S","S","s","s"][p1_,p2_,p3_,p4_] := -(1/2+S6Mom[p2,p3]/S6Mom[p1,p2]);
ATreeGluon["S","s","s","S"][p1_,p2_,p3_,p4_] := -(1/2+S6Mom[p3,p4]/S6Mom[p2,p3]);
ATreeGluon["S","s","S","s"][p1_,p2_,p3_,p4_] := 0;

ATreeContact["S","S","s","s"][p1_,p2_,p3_,p4_] := -(1/2);
ATreeContact["S","s","s","S"][p1_,p2_,p3_,p4_] := -(1/2);
ATreeContact["S","s","S","s"][p1_,p2_,p3_,p4_] := 1;




(* ::Subsubsubsection:: *)
(*Five-Point	*)

(* Full *)
ATree["S","S","+","s","s"][p1_,p2_,p3_,p4_,p5_] := A5SSPss[p1,p2,p3,p4,p5];
ATree["S","S","s","s","+"][p1_,p2_,p3_,p4_,p5_] := A5SSPss[p3,p4,p5,p1,p2];

ATree["S","+","S","s","s"][p1_,p2_,p3_,p4_,p5_] := A5SPSss[p1,p2,p3,p4,p5];
ATree["S","S","s","+","s"][p1_,p2_,p3_,p4_,p5_] := ATree["S","+","S","s","s"][p3,p4,p5,p1,p2];

ATree["S","+","s","S","s"][p1_,p2_,p3_,p4_,p5_] := A5SPsSs[p1,p2,p3,p4,p5];
ATree["S","s","+","S","s"][p1_,p2_,p3_,p4_,p5_] := A5SPsSs[p2,p3,p4,p5,p1];
ATree["S","s","S","+","s"][p1_,p2_,p3_,p4_,p5_] := A5SPsSs[p3,p4,p5,p1,p2];
ATree["S","s","S","s","+"][p1_,p2_,p3_,p4_,p5_] := A5SPsSs[p4,p5,p1,p2,p3];


(* Full *)
ATreeGluon["S","S","+","s","s"][p1_,p2_,p3_,p4_,p5_] := A5SSPssGluon[p1,p2,p3,p4,p5];
ATreeGluon["S","S","s","s","+"][p1_,p2_,p3_,p4_,p5_] := A5SSPssGluon[p3,p4,p5,p1,p2];

ATreeGluon["S","+","S","s","s"][p1_,p2_,p3_,p4_,p5_] := A5SPSssGluon[p1,p2,p3,p4,p5];
ATreeGluon["S","S","s","+","s"][p1_,p2_,p3_,p4_,p5_] := ATreeGluon["S","+","S","s","s"][p3,p4,p5,p1,p2];

ATreeGluon["S","+","s","S","s"][p1_,p2_,p3_,p4_,p5_] := 0;
ATreeGluon["S","s","+","S","s"][p1_,p2_,p3_,p4_,p5_] := 0;
ATreeGluon["S","s","S","+","s"][p1_,p2_,p3_,p4_,p5_] := 0;
ATreeGluon["S","s","S","s","+"][p1_,p2_,p3_,p4_,p5_] := 0;


(* Full *)
ATreeContact["S","S","+","s","s"][p1_,p2_,p3_,p4_,p5_] := A5SSPssContact[p1,p2,p3,p4,p5];
ATreeContact["S","S","s","s","+"][p1_,p2_,p3_,p4_,p5_] := A5SSPssContact[p3,p4,p5,p1,p2];

ATreeContact["S","+","S","s","s"][p1_,p2_,p3_,p4_,p5_] := A5SPSssContact[p1,p2,p3,p4,p5];
ATreeContact["S","S","s","+","s"][p1_,p2_,p3_,p4_,p5_] := ATreeContact["S","+","S","s","s"][p3,p4,p5,p1,p2];

ATreeContact["S","+","s","S","s"][p1_,p2_,p3_,p4_,p5_] := A5SPsSs[p1,p2,p3,p4,p5];
ATreeContact["S","s","+","S","s"][p1_,p2_,p3_,p4_,p5_] := A5SPsSs[p2,p3,p4,p5,p1];
ATreeContact["S","s","S","+","s"][p1_,p2_,p3_,p4_,p5_] := A5SPsSs[p3,p4,p5,p1,p2];
ATreeContact["S","s","S","s","+"][p1_,p2_,p3_,p4_,p5_] := A5SPsSs[p4,p5,p1,p2,p3];



(* ::Subsubsubsection::Closed:: *)
(*Six-Point	*)


ATree["S","S","+","+","s","s"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SSPPss[p1,p2,p3,p4,p5,p6];
ATree["S","S","s","s","+","+"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SSPPss[p3,p4,p5,p6,p1,p2];

ATree["S","S","+","s","s","+"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SSPssP[p1,p2,p3,p4,p5,p6];

ATree["S","+","S","s","s","+"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPSssP[p1,p2,p3,p4,p5,p6];
ATree["S","+","S","+","s","s"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPSssP[p3,p2,p1,p6,p5,p4];
ATree["S","S","s","+","s","+"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPSssP[p5,p4,p3,p2,p1,p6];
ATree["S","S","+","s","+","s"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPSssP[p4,p5,p6,p1,p2,p3];

ATree["S","S","s","+","+","s"][p1_,p2_,p3_,p4_,p5_,p6_] := A6sSSsPP[p6,p1,p2,p3,p4,p5];
ATree["S","+","+","S","s","s"][p1_,p2_,p3_,p4_,p5_,p6_] := A6sSSsPP[p4,p5,p6,p1,p2,p3];

ATree["S","+","S","s","+","s"][p1_,p2_,p3_,p4_,p5_,p6_] := A6sSPSsP[p6,p1,p2,p3,p4,p5];

ATree["S","+","+","s","S","s"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPPsSs[p1,p2,p3,p4,p5,p6];
ATree["S","s","+","+","S","s"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPPsSs[p2,p3,p4,p5,p6,p1];
ATree["S","s","S","+","+","s"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPPsSs[p3,p4,p5,p6,p1,p2];
ATree["S","s","S","s","+","+"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPPsSs[p4,p5,p6,p1,p2,p3];

ATree["S","+","s","S","s","+"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPsSsP[p1,p2,p3,p4,p5,p6];
ATree["S","+","s","+","S","s"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPsSsP[p3,p4,p5,p6,p1,p2];
ATree["S","s","+","S","+","s"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPsSsP[p4,p5,p6,p1,p2,p3];
ATree["S","s","S","+","s","+"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPsSsP[p5,p6,p1,p2,p3,p4];

ATree["S","+","s","S","+","s"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPsSPs[p1,p2,p3,p4,p5,p6];
ATree["S","s","+","S","s","+"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SPsSPs[p2,p3,p4,p5,p6,p1];


(* ::Subsubsubsection::Closed:: *)
(*Seven-Point	*)


ATree["S","S","+","+","+","s","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SSPPPss[p1,p2,p3,p4,p5,p6,p7];
ATree["S","S","s","s","+","+","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SSPPPss[p3,p4,p5,p6,p7,p1,p2];

ATree["S","S","+","+","s","s","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SSPssPP[p5,p6,p7,p1,p2,p3,p4];
ATree["S","S","+","s","s","+","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SSPssPP[p1,p2,p3,p4,p5,p6,p7];


ATree["S","+","S","s","+","+","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPSsPPs[p1,p2,p3,p4,p5,p6,p7];
ATree["S","+","+","S","s","+","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPSsPPs[p5,p6,p7,p1,p2,p3,p4];

ATree["S","+","S","+","s","+","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPSPsPs[p1,p2,p3,p4,p5,p6,p7];
ATree["S","+","S","s","+","s","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPSPsPs[p4,p5,p6,p7,p1,p2,p3];

ATree["S","+","S","+","s","s","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPSPssP[p1,p2,p3,p4,p5,p6,p7];
ATree["S","S","+","s","+","s","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPSPssP[p4,p5,p6,p7,p1,p2,p3];

ATree["S","+","S","+","+","s","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPSPPss[p1,p2,p3,p4,p5,p6,p7];
ATree["S","S","+","+","s","+","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := -A7SPSPPss[p7,p6,p5,p4,p3,p2,p1];
ATree["S","S","s","+","s","+","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPSPPss[p3,p4,p5,p6,p7,p1,p2];
ATree["S","+","S","s","s","+","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := -A7SPSPPss[p3,p2,p1,p7,p6,p5,p4];

ATree["S","+","+","S","+","s","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPPSPss[p1,p2,p3,p4,p5,p6,p7];
ATree["S","S","+","s","+","+","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := -A7SPPSPss[p7,p6,p5,p4,p3,p2,p1];
ATree["S","S","s","+","+","s","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPPSPss[p3,p4,p5,p6,p7,p1,p2];
ATree["S","+","+","S","s","s","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := -A7SPPSPss[p4,p3,p2,p1,p7,p6,p5];

ATree["S","+","+","+","S","s","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPPPSss[p1,p2,p3,p4,p5,p6,p7];
ATree["S","S","s","+","+","+","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPPPSss[p3,p4,p5,p6,p7,p1,p2];


ATree["S","+","s","+","S","+","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPsPSPs[p1,p2,p3,p4,p5,p6,p7];
ATree["S","+","s","S","+","s","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPsPSPs[p4,p5,p6,p7,p1,p2,p3];
ATree["S","s","+","S","+","s","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPsPSPs[p2,p3,p4,p5,p6,p7,p1];
ATree["S","+","s","+","S","s","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPsPSPs[p6,p7,p1,p2,p3,p4,p5];


ATree["S","+","s","S","s","+","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPsSsPP[p1,p2,p3,p4,p5,p6,p7];
ATree["S","+","+","s","+","S","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPsSsPP[p4,p5,p6,p7,p1,p2,p3];
ATree["S","s","+","+","S","+","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPsSsPP[p5,p6,p7,p1,p2,p3,p4];
ATree["S","s","S","+","+","s","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPsSsPP[p6,p7,p1,p2,p3,p4,p5];

ATree["S","+","+","s","S","s","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := -A7SPsSsPP[p1,p7,p6,p5,p4,p3,p2];
ATree["S","+","s","+","+","S","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := -A7SPsSsPP[p3,p2,p1,p7,p6,p5,p4];
ATree["S","s","+","S","+","+","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := -A7SPsSsPP[p4,p3,p2,p1,p7,p6,p5];
ATree["S","s","S","+","s","+","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := -A7SPsSsPP[p5,p4,p3,p2,p1,p7,p6];

ATree["S","+","s","S","+","+","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPsSPPs[p1,p2,p3,p4,p5,p6,p7];
ATree["S","+","+","s","S","+","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPsSPPs[p5,p6,p7,p1,p2,p3,p4];
ATree["S","s","+","S","s","+","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPsSPPs[p2,p3,p4,p5,p6,p7,p1];
ATree["S","s","+","+","S","s","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPsSPPs[p6,p7,p1,p2,p3,p4,p5];

ATree["S","+","+","+","s","S","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPPPsSs[p1,p2,p3,p4,p5,p6,p7];
ATree["S","s","+","+","+","S","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPPPsSs[p2,p3,p4,p5,p6,p7,p1];
ATree["S","s","S","+","+","+","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPPPsSs[p3,p4,p5,p6,p7,p1,p2];
ATree["S","s","S","s","+","+","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SPPPsSs[p4,p5,p6,p7,p1,p2,p3];

ATree["S","s","+","+","+","+","S","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_,p8_] :=
		-2*A8SSPPPPssContact[p1,p2,p3,p4,p5,p6,p7,p8];
ATree["S","+","+","+","+","s","S","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_,p8_] :=
		ATree["S","s","+","+","+","+","S","s"][p8,p1,p2,p3,p4,p5,p6,p7];
ATree["S","s","S","+","+","+","+","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_,p8_] :=
		ATree["S","s","+","+","+","+","S","s"][p2,p3,p4,p5,p6,p7,p8,p1];
ATree["S","s","S","s","+","+","+","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_,p8_] :=
		ATree["S","s","+","+","+","+","S","s"][p3,p4,p5,p6,p7,p8,p1,p2];


AOneLoop[plus__][pGl__] /; {plus} === ConstantArray["+",Length@{pGl}] && Length@{pGl}>=4 := A1LAllPlusnPt[pGl];


(* ::Subsubsection::Closed:: *)
(*Four Scalar Gluon-Contact Separated *)

ATreeGluon[pols:PatternSequence["S",___,"s",___,"s",___,"S",tail___]][moms__] :=
		ATreeGluon[Sequence@@RotateRight[{pols},1+Length@{tail}]][Sequence@@RotateRight[{moms}, 1+Length@{tail}]];


(* ::Subsubsubsection::Closed:: *)
(*Four-Point	*)

ATreeContact["S","S","s","s"][___]:=-1/2;
ATreeGluon["S","S","s","s"][p1_,p2_,p3_,p4_]:=-(1/2+S6Mom[p2,p3]/S6Mom[p1,p2])


(* ::Subsubsubsection::Closed:: *)
(*Five-Point	*)

(*ATreeContact["S","S","+","s","s"][p1_,p2_,p3_,p4_,p5_]:=*)
(*    -1/2*Chain[$square, p3, {UnderBar[p2], UnderBar[p4]}, p3, $square]/*)
(*        (S6Mom[p2,p3]*S6Mom[p3, p4]);*)

(*ATreeGluon["S","S","+","s","s"][p1_,p2_,p3_,p4_,p5_]:= -1/2*(S6Mom[p2, p4]**)
(*    (Chain[$square, p3, {UnderBar[p4], UnderBar[p5]}, p3, $square]*S6Mom[p2, p3] +*)
(*		 Chain[$square, p3, {UnderBar[p1], UnderBar[p2]}, p3, $square]*S6Mom[p3, p4]) -*)
(*		Chain[$square, p3, {UnderBar[p2], UnderBar[p4]}, p3, $square]**)
(*      (S6Mom[p1, p2]*S6Mom[p1, p4] -*)
(*				S6Mom[p1, p2]*S6Mom[p3, p4] -*)
(*        2*S6Mom[p2, p3]*S6Mom[p3, p4] -*)
(*				S6Mom[p2, p3]*S6Mom[p4, p5] +*)
(*				S6Mom[p2, p5]*S6Mom[p4, p5] +*)
(*        S6Mom[p1, p2]S6Mom[p4, p5])*)
(*			)/(S6Mom[p1, p2]*S6Mom[p2, p3]*S6Mom[p3, p4]*S6Mom[p4, p5]);*)


(*ATreeContact["S","+","S","s","s"][p1_,p2_,p3_,p4_,p5_]:=*)
(*		-1/2*Chain[$square, p2, {UnderBar[p1], UnderBar[p3]}, p2, $square]/*)
(*      (S6Mom[p1,p2]*S6Mom[p2, p3]);*)


(* ::Subsubsubsection::Closed:: *)
(*Six-Point	*)

ATreeContact["S","S","+","+","s","s"][p1_,p2_,p3_,p4_,p5_,p6_] :=
    A6SSPPssContactScalarCurrents[p1,p2,p3,p4,p5,p6];
ATreeContact["S","S","s","s","+","+"][p1_,p2_,p3_,p4_,p5_,p6_] :=
    A6SSPPssContactScalarCurrents[p3,p4,p5,p6,p1,p2];

ATreeContact["S","S","+","s","s","+"][p1_,p2_,p3_,p4_,p5_,p6_] :=
		A6SSPssPContactScalarCurrents[p1,p2,p3,p4,p5,p6];

ATreeGluon["S","S","+","+","s","s"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SSPPssGluon[p1,p2,p3,p4,p5,p6];
ATreeGluon["S","S","s","s","+","+"][p1_,p2_,p3_,p4_,p5_,p6_] := A6SSPPssGluon[p3,p4,p5,p6,p1,p2];


(* ::Subsubsubsection::Closed:: *)
(*Seven-Point	*)

ATreeContact["S","S","+","+","+","s","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SSPPPssContact[p1,p2,p3,p4,p5,p6,p7];
ATreeContact["S","S","s","s","+","+","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SSPPPssContact[p3,p4,p5,p6,p7,p1,p2];

ATreeGluon["S","S","+","+","+","s","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SSPPPssGluon[p1,p2,p3,p4,p5,p6,p7];
ATreeGluon["S","S","s","s","+","+","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] := A7SSPPPssGluon[p3,p4,p5,p6,p7,p1,p2];


(* ::Subsubsubsection::Closed:: *)
(*Eight-Point	*)

ATreeContact["S","S","+","+","+","+","s","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_,p8_] :=
    A8SSPPPPssContact[p1,p2,p3,p4,p5,p6,p7,p8];
ATreeContact["S","S","s","s","+","+","+","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_,p8_] :=
    A8SSPPPPssContact[p3,p4,p5,p6,p7,p8,p1,p2];

(* ::Subsection::Closed:: *)
(*Gravity*)


MTree["S","+","S"][p1_,p2_,p3_]:=MSppS[p1,p2,p3];
MTree["S","-","S"][p1_,p2_,p3_]:=MSmmS[p1,p2,p3];
MTree["S","S","-"][p1_,p2_,p3_]:=MTree["S","-","S"][p1,p3,p2];
MTree["S","S","+"][p1_,p2_,p3_]:=MTree["S","+","S"][p1,p3,p2];
MTree[hel1_,hel2_,hel3_][p1_,p2_,p3_] /; AllTrue[{hel1,hel2,hel3},MemberQ[{"+","-"},#]&] := -ATree[hel1,hel2,hel3][p1,p2,p3]^2;

MTree["S","+","+","S"][p1_,p2_,p3_,p4_]:=MSppPPS[p1,p2,p3,p4];
MTree["S","+","S","+"][p1_,p2_,p3_,p4_]:=MTree["S","+","+","S"][p1,p2,p4,p3];
MTree["-","+","+","-"][p1_,p2_,p3_,p4_]:=MmmPPppMM[p1,p2,p3,p4];

MTree["S","S","s","s"][p1_,p2_,p3_,p4_]:=MSSss[p1,p2,p3,p4];


MOneLoop["+","+","+","+"][k1_,k2_,k3_,k4_]:=-(S6Mom[k1,k2]S6Mom[k2,k3]/PTF[k1,k2,k3,k4])^2(S6Mom[k1,k2]^2+S6Mom[k3,k2]^2+S6Mom[k1,k3]^2)/120;

MOneLoop[allPP__][vecs__]/;Length@{allPP}===Length@{vecs} && AllTrue[{allPP},SameQ[#,"+"]&] && 4 <= Length@{vecs} <= 5 :=
Module[{n = Length@{vecs}},
	(-1)/2(-1)^n/960*Sum[
		halfSoftFunction[ab[[1]],n,ab[[2]]]*halfSoftFunction[ab[[2]],Complement[{vecs},Join[ab,n]],ab[[1]]]*
			(Chain[$angle,ab[[1]],{PlusM@@n,ab[[2]],PlusM@@Complement[{vecs},Join[ab,n]]},ab[[1]],$square]+
			Chain[$square,ab[[1]],{PlusM@@n,ab[[2]],PlusM@@Complement[{vecs},Join[ab,n]]},ab[[1]],$angle])^3,
	{ab,Subsets[{vecs},{2}]},{i,1,n-2-1},{n,Subsets[Complement[{vecs},ab],{i}]}]
]


halfSoftFunction[a_,{c_},b_]:=1/(SpinorAngleBracket[a,c]^2*SpinorAngleBracket[c,b]^2);
halfSoftFunction[a_,{c_,d_},b_]:=1/(SpinorAngleBracket[a,c]*SpinorAngleBracket[a,d])SpinorSquareBracket[c,d]/SpinorAngleBracket[c,d]1/(SpinorAngleBracket[c,b]*SpinorAngleBracket[d,b]);


halfSoftFunction[a_,N_List,b_]/;False :=Null;


(* ::Subsubsection::Closed:: *)
(*Backwards compatibility*)


ATree["S","++","S"][p1_,p2_,p3_]:=MSppS[p1,p2,p3];
ATree["S","--","S"][p1_,p2_,p3_]:=MSmmS[p1,p2,p3];
ATree[hel1_,hel2_,hel3_][p1_,p2_,p3_] /; AllTrue[{hel1,hel2,hel3},MemberQ[{"++","--"},#]&]:=
Module[{helYM1,helYM2,helYM3},
	{helYM1,helYM2,helYM3} = {hel1,hel2,hel3}/.{"++"->"+","--"->"-"};
	-ATree[helYM1,helYM2,helYM3][p1,p2,p3]^2
];

ATree["S","++","++","S"][p1_,p2_,p3_,p4_]:=MSppPPS[p1,p2,p3,p4];
ATree["--","++","++","--"][p1_,p2_,p3_,p4_]:=MmmPPppMM[p1,p2,p3,p4];


(* ::Subsection::Closed:: *)
(*Numerical optimization for selected amplitudes*)


ATreeN[hels__][moms__]:=ATree[hels][moms];


ATreeN[hels__][moms__] /; MemberQ[$amplitudesNumericalOptimize,{hels}] ||  Count[{hels},"S"|"s"] >2 := 
	ATree[hels][moms]/.amplitudePartsReplacementRules[ATree[hels][moms]]


(* ::Subsection::Closed:: *)
(*Default Case*)

ATree[argsA___][argsB___] /; $forceBerendsGiele === "Adaptive" :=
    ATreeBerendsGiele[argsA][argsB];


ATree[hels___][moms___] /; Message[ATree::noamp, {hels}] := Null;
ATreeGluon[hels___][moms___] /; Message[ATreeGluon::noamp, {hels}] := Null;
ATreeContact[hels___][moms___] /; Message[ATreeContact::noamp, {hels}] := Null;

MTree[hels___][moms___] /; Message[MTree::noamp, {hels}] := Null;

AOneLoop[hels___][moms___] /; Message[AOneLoop::noamp, {hels}] := Null;

MOneLoop[hels___][moms___] /; Message[MOneLoop::noamp, {hels}] := Null;


(* ::Section::Closed:: *)
(*Load Amplitudes File*)


LoadAmplitudesFile[filenameArg_ : ""]:=Module[{filename},
	If[filenameArg =!= "",
		WriteString["stdout","Looking for amplitudes file at: ", filenameArg," ..."];
		Which[
			FileExistsQ[filenameArg],
				WriteString["stdout"," Found!\n"];
				filename = filenameArg,
			FileExistsQ[FileNameJoin[{filenameArg,"amplitudeDefinitions.mx"}]],
				WriteString["stdout"," Found amplitudeDefinitions.mx in folder!\n"];
				filename = FileNameJoin[{filenameArg,"amplitudeDefinitions.mx"}],
			_,
				WriteString["stdout"," Not found!\n"];
				Abort[];
		];
		,
		WriteString["stdout","Looking for amplitudes file in default locations..."];
		filename = Select[$amplitudesFilePath,FileExistsQ[FileNameJoin[{#,"amplitudeDefinitions.mx"}]]&];
		If[filename === {},
			WriteString["stdout"," No file named amplitudeDefinitions.mx found!\n"];
			Abort[];
		,
			filename = FileNameJoin[{First@filename,"amplitudeDefinitions.mx"}];
			WriteString["stdout"," File ",filename , " found!\n"];
		];
	];
	WriteString["stdout","Loading file..."];
	Get[filename];
	WriteString["stdout"," Done!\n"];
];


(* ::Section::Closed:: *)
(*Save Amplitudes To File*)


Options[SaveAmplitudesToFile] = {Overwrite -> False};
SaveAmplitudesToFile[filenameArg_ : "", opts : OptionsPattern[]] :=
Module[{filename},
	If[filenameArg =!= "",
		filename = filenameArg;
		WriteString["stdout","Saving amplitude definitions to file: ", filename," ..."];
	,
		filename = FileNameJoin[{$amplitudesFilePath[[1]],"amplitudeDefinitions.mx"}];
		WriteString["stdout","Saving amplitude definitions to default file: ", filename," ..."];
	];
	If[FileExistsQ[filename] && ! OptionValue[Overwrite],
		WriteString["stdout"," File already exists. Rerun the command with the option Overwrite->True to overwrite it.\n"];
		Abort[];
	,
		DumpSave[filename,{A3GGG,A3SGS,A4GGGG,A4SGGS,A5SGGGSBCFWGG(*,A5SSPss*),A6SSPPss,
			A6SSPPssGluon,A6SSPPssContact,A6SSPssP,A7SSPPPss,A7SSPssPP,A7SPSsPPs,
			A7SPSPsPs,A7SPSPssP,A7SPSPPss,A7SPPSPss,A7SPPPSss,A7SPPPPPS,A7SPPPSPP,
			A7SPsPSPs,A7SPsSsPP,A7SPsSPPs,A7SSPPPssGluon,A7SSPPPssContact,A7SPPPsSs,
			A8SSPPPPssContact
		}];
		WriteString["stdout"," Done!\n"];
	];
];


(* ::Section::Closed:: *)
(*Reevaluation of BCFW Amplitudes  *)




RecomputeAmplitudes[]:=Module[{},
	WriteString["stdout","Recomputing amplitudes. This will take a second..."];
	
	ClearAll[A3GGG,A3SGS,A4GGGG,A4SGGS,A5SGGGSBCFWGG(*,A5SSPss*),A6SSPPss,
		A6SSPPssGluon,A6SSPPssContact,A6SSPssP,A7SSPPPss,A7SSPssPP,A7SPSsPPs,
		A7SPSPsPs,A7SPSPssP,A7SPSPPss,A7SPPSPss,A7SPPPSss,A7SPPPPPS,A7SPPPSPP,
		A7SPsPSPs,A7SPsSsPP,A7SPsSPPs,A7SSPPPssGluon,A7SSPPPssContact,A7SPPPsSs,
		A8SSPPPPssContact
	];
	
	Activate@Map[Function[hels,Inactive[SetDelayed][A3GGG[Sequence@@hels][k1_,k2_,k3_],A3GGGEval[hels][k1,k2,k3]]],(Tuples[Tuples[{1,2},{2}],{3}])/.TranslHel];
	
	Activate@Map[Function[hels,Inactive[SetDelayed][A3SGS[Sequence@@hels][k1_,k2_,k3_],A3SGSEval[hels][k1,k2,k3]]],(Tuples[Tuples[{1,2},{2}],{1}])/.TranslHel];
	
	Activate@Map[Function[hels,Inactive[SetDelayed][A4GGGG[Sequence@@hels][k1_,k2_,k3_,k4_],A4GGGG6D[hels][k1,k2,k3,k4]]],(Tuples[Tuples[{1,2},{2}],{4}])/.TranslHel];
	
	Activate@Map[Function[hels,Inactive[SetDelayed][A4SGGS[Sequence@@hels][k1_,k2_,k3_,k4_],A4SGGSEval[hels][k1,k2,k3,k4]]],(Tuples[Tuples[{1,2},{2}],{2}])/.TranslHel];
	
	Quiet[
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["+","+","+"][p1_,p2_,p3_,p4_,p5_],{1,0,0,0,1} . A5SGGGSBCFWGGAnalytics["+","+","+"][p1,p2,p3,p4,p5]]];
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["-","+","+"][p1_,p2_,p3_,p4_,p5_],{0,1,0,0,1} . A5SGGGSBCFWGGAnalytics["-","+","+"][p1,p2,p3,p4,p5]]];
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["<","+","+"][p1_,p2_,p3_,p4_,p5_],{0,0,0,1,1} . A5SGGGSBCFWGGAnalytics["<","+","+"][p1,p2,p3,p4,p5]]];
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG[">","+","+"][p1_,p2_,p3_,p4_,p5_],{0,0,1,0,1} . A5SGGGSBCFWGGAnalytics[">","+","+"][p1,p2,p3,p4,p5]]];
	
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["+","+","-"][p1_,p2_,p3_,p4_,p5_],{1,0,0,0,1} . A5SGGGSBCFWGGAnalytics["+","+","-"][p1,p2,p3,p4,p5]]];
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["-","+","-"][p1_,p2_,p3_,p4_,p5_],{0,1,0,0,1} . A5SGGGSBCFWGGAnalytics["-","+","-"][p1,p2,p3,p4,p5]]];
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["<","+","-"][p1_,p2_,p3_,p4_,p5_],{0,0,0,1,1} . A5SGGGSBCFWGGAnalytics["<","+","-"][p1,p2,p3,p4,p5]]];
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG[">","+","-"][p1_,p2_,p3_,p4_,p5_],{0,0,1,0,1} . A5SGGGSBCFWGGAnalytics[">","+","-"][p1,p2,p3,p4,p5]]];
	
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["-","-","+"][p1_,p2_,p3_,p4_,p5_],{0,1,0,0,1} . A5SGGGSBCFWGGAnalyticsReversed["-","-","+"][p1,p2,p3,p4,p5]]];
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["<","-","+"][p1_,p2_,p3_,p4_,p5_],{0,0,0,1,1} . A5SGGGSBCFWGGAnalyticsReversed["<","-","+"][p1,p2,p3,p4,p5]]];
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG[">","-","+"][p1_,p2_,p3_,p4_,p5_],{0,0,1,0,1} . A5SGGGSBCFWGGAnalyticsReversed[">","-","+"][p1,p2,p3,p4,p5]]];

	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["+","-","-"][p1_,p2_,p3_,p4_,p5_],{1,0,0,0,1} . A5SGGGSBCFWGGAnalyticsReversed["+","-","-"][p1,p2,p3,p4,p5]]];
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["-","-","-"][p1_,p2_,p3_,p4_,p5_],{0,1,0,0,1} . A5SGGGSBCFWGGAnalyticsReversed["-","-","-"][p1,p2,p3,p4,p5]]];
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["<","-","-"][p1_,p2_,p3_,p4_,p5_],{0,0,0,1,1} . A5SGGGSBCFWGGAnalyticsReversed["<","-","-"][p1,p2,p3,p4,p5]]];
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG[">","-","-"][p1_,p2_,p3_,p4_,p5_],{0,0,1,0,1} . A5SGGGSBCFWGGAnalyticsReversed[">","-","-"][p1,p2,p3,p4,p5]]];

	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["+","-","+"][p1_,p2_,p3_,p4_,p5_],{0,1,0,0,1,0,0,0,1,1} . A5SGGGSBCFWGGNAdjAnalytics["+","-","+"][p1,p2,p3,p4,p5]]];
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["+","<","+"][p1_,p2_,p3_,p4_,p5_],{0,0,0,1,0,0,0,0,1,1} . A5SGGGSBCFWGGNAdjAnalytics["+","<","+"][p1,p2,p3,p4,p5]]];
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["+",">","+"][p1_,p2_,p3_,p4_,p5_],{0,0,1,0,0,0,0,0,1,1} . A5SGGGSBCFWGGNAdjAnalytics["+",">","+"][p1,p2,p3,p4,p5]]];

	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["+","<","-"][p1_,p2_,p3_,p4_,p5_],{0,0,0,1,0,0,1,0,1,1} . A5SGGGSBCFWGGNAdjAnalytics["+","<","-"][p1,p2,p3,p4,p5]]];
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["+",">","-"][p1_,p2_,p3_,p4_,p5_],{0,0,1,0,0,0,0,1,1,1} . A5SGGGSBCFWGGNAdjAnalytics["+",">","-"][p1,p2,p3,p4,p5]]];

	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["-","<","+"][p1_,p2_,p3_,p4_,p5_],{0,0,0,1,0,0,1,0,1,1} . A5SGGGSBCFWGGNAdjReversedAnalytics["-","<","+"][p1,p2,p3,p4,p5]]];
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["-",">","+"][p1_,p2_,p3_,p4_,p5_],{0,0,1,0,0,0,0,1,1,1} . A5SGGGSBCFWGGNAdjReversedAnalytics["-",">","+"][p1,p2,p3,p4,p5]]];
	
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["-","<","-"][p1_,p2_,p3_,p4_,p5_],{0,0,0,1,0,0,0,0,1,1} . A5SGGGSBCFWGGNAdjReversedAnalytics["-","<","-"][p1,p2,p3,p4,p5]]];
	Activate[Inactive[SetDelayed][A5SGGGSBCFWGG["-",">","-"][p1_,p2_,p3_,p4_,p5_],{0,0,1,0,0,0,0,0,1,1} . A5SGGGSBCFWGGNAdjReversedAnalytics["-",">","-"][p1,p2,p3,p4,p5]]];
	
	
(*	Activate@Inactive[SetDelayed][A5SSPss[p1_,p2_,p3_,p4_,p5_],A5SSPssBCFWSG[p1,p2,p3,p4,p5]];*)
(*	Activate@Inactive[SetDelayed][A5SSPss[p1_,p2_,p3_,p4_,p5_],A5SSPssFeynman[p1,p2,p3,p4,p5]];*)
	
	Activate@Inactive[SetDelayed][A6SSPPss[p1_,p2_,p3_,p4_,p5_,p6_],A6SSPPssBCFWSG[p1,p2,p3,p4,p5,p6]];
	Activate@Inactive[SetDelayed][A6SSPPssGluon[p1_,p2_,p3_,p4_,p5_,p6_],A6SSPPssGluonBCFWSG[p1,p2,p3,p4,p5,p6]];
	Activate@Inactive[SetDelayed][A6SSPPssContact[p1_,p2_,p3_,p4_,p5_,p6_],A6SSPPssContactBCFWSG[p1,p2,p3,p4,p5,p6]];
	Activate@Inactive[SetDelayed][A6SSPssP[p1_,p2_,p3_,p4_,p5_,p6_],A6SSPSSPBCFWSG[p1,p2,p3,p4,p5,p6]];
	
	Activate@Inactive[SetDelayed][A7SSPPPss[p1_,p2_,p3_,p4_,p5_,p6_,p7_],A7SSPPPSSBCFWSG[p1,p2,p3,p4,p5,p6,p7]];
	Activate@Inactive[SetDelayed][A7SSPPPssGluon[p1_,p2_,p3_,p4_,p5_,p6_,p7_],A7SSPPPssGluonBCFWSG[p1, p2,p3,p4,p5,p6,p7]];
	Activate@Inactive[SetDelayed][A7SSPPPssContact[p1_,p2_,p3_,p4_,p5_,p6_,p7_],A7SSPPPssContactBCFWSG[p1,p2,p3,p4,p5,p6,p7]];
	Activate@Inactive[SetDelayed][A7SSPssPP[p1_,p2_,p3_,p4_,p5_,p6_,p7_],A7SSPSSPPBCFWSG[p1,p2,p3,p4,p5,p6,p7]];
	
	Activate@Inactive[SetDelayed][A7SPSsPPs[p1_,p2_,p3_,p4_,p5_,p6_,p7_],A7SPSsPPsBCFWSG[p1,p2,p3,p4,p5,p6,p7]];
	Activate@Inactive[SetDelayed][A7SPSPsPs[p1_,p2_,p3_,p4_,p5_,p6_,p7_],A7SPSPsPsBCFWSG[p1,p2,p3,p4,p5,p6,p7]];
	Activate@Inactive[SetDelayed][A7SPSPssP[p1_,p2_,p3_,p4_,p5_,p6_,p7_],A7SPSPssPBCFWSG[p1,p2,p3,p4,p5,p6,p7]];
	Activate@Inactive[SetDelayed][A7SPSPPss[p1_,p2_,p3_,p4_,p5_,p6_,p7_],A7SPSPPssBCFWSG[p1,p2,p3,p4,p5,p6,p7]];
	Activate@Inactive[SetDelayed][A7SPPSPss[p1_,p2_,p3_,p4_,p5_,p6_,p7_],A7SPPSPssBCFWSG[p1,p2,p3,p4,p5,p6,p7]];
	Activate@Inactive[SetDelayed][A7SPPPSss[p1_,p2_,p3_,p4_,p5_,p6_,p7_],A7SPPPPSssBCFWSG[p1,p2,p3,p4,p5,p6,p7]];
	
	Activate@Inactive[SetDelayed][A7SPPPPPS[p1_,p2_,p3_,p4_,p5_,p6_,p7_],A7SPPPPPSBCFWSG[p1,p2,p3,p4,p5,p6,p7]];
	Activate@Inactive[SetDelayed][A7SPPPSPP[p1_,p2_,p3_,p4_,p5_,p6_,p7_],A7SPPPSPPBCFWSG[p1,p2,p3,p4,p5,p6,p7]];
	
	Activate@Inactive[SetDelayed][A7SPsPSPs[p1_,p2_,p3_,p4_,p5_,p6_,p7_],A7SPsPSPsBCFWSG[p1,p2,p3,p4,p5,p6,p7]];
	Activate@Inactive[SetDelayed][A7SPsSsPP[p1_,p2_,p3_,p4_,p5_,p6_,p7_],A7SPsSsPPBCFWSG[p1,p2,p3,p4,p5,p6,p7]];
	Activate@Inactive[SetDelayed][A7SPsSPPs[p1_,p2_,p3_,p4_,p5_,p6_,p7_],A7SPsSPPsBCFWSG[p1,p2,p3,p4,p5,p6,p7]];
	Activate@Inactive[SetDelayed][A7SPPPsSs[p1_,p2_,p3_,p4_,p5_,p6_,p7_],A7SPPPsSsBCFWSG[p1,p2,p3,p4,p5,p6,p7]];

	Activate@Inactive[SetDelayed][A8SSPPPPssContact[p1_,p2_,p3_,p4_,p5_,p6_,p7_,p8_],A8SSPPPPssContactBCFWSG[p1,p2,p3,p4,p5,p6,p7,p8]];
	
	
	];
	WriteString["stdout"," Done!\n"];
];


(* ::Section::Closed:: *)
(*Tree Amplitude Definitions Yang-Mills*)


(* ::Subsection::Closed:: *)
(*Amplitude 3: GGG*)


A3GGGRaw[n1_,n2_,n3_,k_][a_,adot_,b_,bdot_,c_,cdot_]:=1/(S[n1,k]S[n2,k]S[n3,k])*
(AngAngInvChain[n1,k,n2][a,b]AngAngInvChain[n2,k,n1][bdot,adot]AngSquInvChain[n3,n1,k,n3][c,cdot]+
AngAngInvChain[n2,k,n3][b,c]AngAngInvChain[n3,k,n2][cdot,bdot]AngSquInvChain[n1,n2,k,n1][a,adot]+
AngAngInvChain[n3,k,n1][c,a]AngAngInvChain[n1,k,n3][adot,cdot]AngSquInvChain[n2,n3,k,n2][b,bdot]);


ClearAll[A3GGGEval];
A3GGGEval[configSymbolic_][k1_,k2_,k3_] /; Length@configSymbolic ==3 :=Module[{res,config=configSymbolic/.(Reverse/@TranslHel),k,p1,p2,p3},
KillMasses[{k}];
res=A3GGGRaw[p1,p2,p3,k][a,adot,b,bdot,c,cdot]//To4D;
res=res/.{a->config[[1,1]],adot->config[[1,2]],b->config[[2,1]],bdot->config[[2,2]],c->config[[3,1]],cdot->config[[3,2]]}//To4D;
res=SpinorReplace[res,{SpinorUndotPure[p1][$mu]->SpinorUndotPure[k][$lam],SpinorUndotPure[p2][$mu]->SpinorUndotPure[k][$lam],SpinorUndotPure[p3][$mu]->SpinorUndotPure[k][$lam],
SpinorDotPure[p1][$mu]->SpinorDotPure[k][$lam],SpinorDotPure[p2][$mu]->SpinorDotPure[k][$lam],SpinorDotPure[p3][$mu]->SpinorDotPure[k][$lam]}];
res=res/.{s[p1,k]->-Spinorsquarebracket[p1,k]Spinoranglebracket[p1,k],s[p2,k]->-Spinorsquarebracket[p2,k]Spinoranglebracket[p2,k],s[p3,k]->-Spinorsquarebracket[p3,k]Spinoranglebracket[p3,k]}//Simplify;
res=res/.{Spinoranglebracket[p2,p3] Spinorsquarebracket[p2,k]->-Spinoranglebracket[p1,p3]Spinorsquarebracket[p1,k]};
res=res/.{Spinoranglebracket[p1,p3] Spinoranglebracket[p2,k] Spinorsquarebracket[p1,k]->-Spinoranglebracket[p2,p3] Spinoranglebracket[p2,k] Spinorsquarebracket[p2,k]}//Simplify;
res=res//.{(Spinoranglebracket[p1,k] Spinorsquarebracket[p1,k]+Spinoranglebracket[p3,k] Spinorsquarebracket[p3,k])->-Spinoranglebracket[p2,k] Spinorsquarebracket[p2,k]};
res=res/.{Spinorsquarebracket[k,p2]->-Spinoranglebracket[p3,p1]/Spinoranglebracket[p3,p2]Spinorsquarebracket[k,p1],Spinorsquarebracket[k,p3]->-Spinoranglebracket[p2,p1]/Spinoranglebracket[p2,p3]Spinorsquarebracket[k,p1],Spinoranglebracket[k,p2]->-Spinorsquarebracket[p3,p1]/Spinorsquarebracket[p3,p2]Spinoranglebracket[k,p1],Spinoranglebracket[k,p3]->-Spinorsquarebracket[p2,p1]/Spinorsquarebracket[p2,p3]Spinoranglebracket[k,p1]}//Simplify;
(*res=res/.{extramass[p2]->-extramass[p1]-extramass[p3],extramasstilde[p2]->-extramasstilde[p1]-extramasstilde[p3]}//Simplify;*)
res=res/.{Spinoranglebracket[p1,p3] Spinorsquarebracket[p1,p3]+Spinoranglebracket[p2,p3] Spinorsquarebracket[p2,p3]->-Spinoranglebracket[p1,p2] Spinorsquarebracket[p1,p2],Spinoranglebracket[p1,p2] Spinorsquarebracket[p1,p2]+Spinoranglebracket[p2,p3] Spinorsquarebracket[p2,p3]->-Spinoranglebracket[p1,p3] Spinorsquarebracket[p1,p3],Spinoranglebracket[p1,p2] Spinorsquarebracket[p1,p2]+Spinoranglebracket[p1,p3] Spinorsquarebracket[p1,p3]->-Spinoranglebracket[p2,p3] Spinorsquarebracket[p2,p3]}//Expand;
res = res//.{HoldPattern[SpinorAngleBracket[i_,j_]]/;Or[i===k,j===k]:>S[i,j]/SpinorSquareBracket[j,i]};
res = res /.{S[k,p3]->S[k,p1]*S[p1,p3]/S[p2,p3],S[k,p2]->S[k,p1]S[p1,p2]/S[p2,p3]}/.{S[i_,j_]:>SpinorSquareBracket[i,j]SpinorAngleBracket[j,i]};
res /. MapThread[Rule,{{p1,p2,p3,k},{k1,k2,k3,$AmplitudesReference}}]
];



(* ::Subsection::Closed:: *)
(*Amplitude 3: SGS*)


(* ::Subsubsection::Closed:: *)
(*All Helicities*)


ClearAll[A3SGS,A3SGSEval,A3SGSRaw];
A3SGSRaw[p1_,p2_,p3_,q_][b_,bdot_]:=1/S[p2,q]*AngSquInvChain[p2,p1,q,p2][b,bdot];


A3SGSEval[configSymbolic_][k1_,k2_,k3_] /; Length@configSymbolic == 1 :=Module[{res,config=configSymbolic/.(Reverse/@TranslHel),q,p1,p2,p3},
KillMasses[{q,p2}];
res = A3SGSRaw[p1,p2,p3,q][Sequence@@Flatten[config]]//To4D;
res=SpinorReplace[res,{SpinorUndotPure[p1][$mu]->SpinorUndotPure[q][$lam],SpinorUndotPure[p2][$mu]->SpinorUndotPure[q][$lam],SpinorUndotPure[p3][$mu]->SpinorUndotPure[q][$lam],
		SpinorDotPure[p1][$mu]->SpinorDotPure[q][$lam],SpinorDotPure[p2][$mu]->SpinorDotPure[q][$lam],SpinorDotPure[p3][$mu]->SpinorDotPure[q][$lam]}];
res = res/.{S[i_,j_]:>SpinorAngleBracket[i,j]SpinorSquareBracket[j,i]};
res = Divide@(Sequence@@ToChain/@NumeratorDenominator[res]);
res = res /.{Chain[a_,b_,{Except[_UnderBar,e_]},c_,d_]:>Chain[a,b,{UnderBar[e]},c,d]};
res /. MapThread[Rule,{{p1,p2,p3,q},{k1,k2,k3,$AmplitudesReference}}]
];


(* ::Subsubsection:: *)
(*Vertices for Scalar Gluon BCFW Computations*)


ATreeSPSScalarGluonShift[extScalar_,extGluon_,sign_,shiftSMom_,shiftGMom_]:=
	-sign*Chain[$square,extGluon,{UnderBar[extScalar],UnderBar@shiftSMom},shiftGMom,
		$square]/Chain[$angle,extGluon,{UnderBar@shiftSMom},shiftGMom,$square];

ATreeSMSScalarGluonShift[extScalar_,extGluon_,sign_,shiftSMom_,shiftGMom_]:=
	sign*Chain[$angle,extGluon,{UnderBar[extScalar]},shiftGMom,$square]/SpinorSquareBracket[extGluon,shiftGMom];


(* ::Subsection::Closed:: *)
(*Amplitude 4: GGGG*)


(* ::Subsubsection:: *)
(*All Helicities*)


A4GGGGRaw[k_,l_,n_,m_][a_,adot_,b_,bdot_,c_,cdot_,d_,ddot_]:=-1/(S6Mom[k,l]S6Mom[l,n])AngAngInvariant[k,l,n,m][a,b,c,d]SquSquInvariant[k,l,n,m][adot,bdot,cdot,ddot];


NewProcess;
A4GGGG6D[configSymbolic_][k1_,k2_,k3_,k4_] /; Length@configSymbolic == 4 :=Module[{res,config=configSymbolic/.(Reverse/@TranslHel),k,p1,p2,p3,p4},
	KillMasses[{k}];
		res=A4GGGGRaw[p1,p2,p3,p4][Sequence@@Flatten@config]//To4D;
		res=res/.{a->config[[1,1]],adot->config[[1,2]],b->config[[2,1]],bdot->config[[2,2]],c->config[[3,1]],cdot->config[[3,2]]}//To4D;
		res=SpinorReplace[res,{SpinorUndotPure[p1][$mu]->SpinorUndotPure[k][$lam],SpinorUndotPure[p2][$mu]->SpinorUndotPure[k][$lam],SpinorUndotPure[p3][$mu]->SpinorUndotPure[k][$lam],SpinorUndotPure[p4][$mu]->SpinorUndotPure[k][$lam],
		SpinorDotPure[p1][$mu]->SpinorDotPure[k][$lam],SpinorDotPure[p2][$mu]->SpinorDotPure[k][$lam],SpinorDotPure[p3][$mu]->SpinorDotPure[k][$lam],SpinorDotPure[p4][$mu]->SpinorDotPure[k][$lam]}];
		res = Factor[Simplify@res]//.{Spinoranglebracket[k,i_]Spinorsquarebracket[k,i_]:>-S[k,i],Power[SpinorAngleBracket[k,i_],-1]*Power[SpinorSquareBracket[k,i_],-1]:>-Power[S[k,i],-1],
			Spinoranglebracket[k,i_] Spinoranglebracket[k,j_] Spinorsquarebracket[i_,j_]:>-Chain[$angle,k,{UnderBar[i],UnderBar[j]},k,$angle],Spinoranglebracket[i_,j_] Spinorsquarebracket[k,i_] Spinorsquarebracket[k,j_]:>-Chain[$square,k,{UnderBar[i],UnderBar[j]},k,$square]};
		res = Simplify[res];
		res /. {S->S6Mom};
		res /. MapThread[Rule,{{p1,p2,p3,p4,k},{k1,k2,k3,k4,$AmplitudesReference}}]
	];


(* ::Subsection::Closed:: *)
(*Amplitude 4: SS'S'S*)


A4SSss[p1S_,p2S_,p3s_,p4s_]:=S6Mom[p1S,p3s]/S6Mom[p1S,p2S];


(* ::Subsection::Closed:: *)
(*Amplitude 4: SGGS*)


(* ::Subsubsection::Closed:: *)
(*All Helicities*)


A4SGGSRaw[p1_,p2_,p3_,p4_][a2_,adot2_,a3_,adot3_]:=Module[{cdot,ddot,c,d},-1/(4*S[p3,p4]S[p2,p3])SumContracted[c,d][AngAngInvariant[p2,p3,p4,p4][a2,a3,c,d]*levicivita2Up[c,d]]*SumContracted[cdot,ddot][levicivita2Up[cdot,ddot]SquSquInvariant[p2,p3,p1,p1][adot2,adot3,cdot,ddot]]];


A4SGGSEval[configSymbolic_][k1_,k2_,k3_,k4_] /; Length@configSymbolic == 2 :=Module[{res,config=configSymbolic/.(Reverse/@TranslHel),q,p1,p2,p3,p4},
	KillMasses[{q,p2,p3}];
	res = A4SGGSRaw[p1,p2,p3,p4][Sequence@@Flatten[config]]//To4D;
	res=SpinorReplace[res,{SpinorUndotPure[p1][$mu]->SpinorUndotPure[q][$lam],SpinorUndotPure[p2][$mu]->SpinorUndotPure[q][$lam],SpinorUndotPure[p3][$mu]->SpinorUndotPure[q][$lam],SpinorUndotPure[p4][$mu]->SpinorUndotPure[q][$lam],
			SpinorDotPure[p1][$mu]->SpinorDotPure[q][$lam],SpinorDotPure[p2][$mu]->SpinorDotPure[q][$lam],SpinorDotPure[p3][$mu]->SpinorDotPure[q][$lam],SpinorDotPure[p4][$mu]->SpinorDotPure[q][$lam]}];
	res = res/.{HoldPattern[SpinorAngleBracket[p1,i_]SpinorSquareBracket[p1,j_]]:>-Chain[$angle,i,{UnderBar[p1]},j,$square]+Extramass[p1]Extramasstilde[p1]SpinorAngleBracket[i,q]SpinorSquareBracket[j,q]/SpinorAngleBracket[p1,q]*1/SpinorSquareBracket[p1,q],
				HoldPattern[SpinorAngleBracket[i_,p4]SpinorSquareBracket[j_,p4]]:>-Chain[$angle,i,{UnderBar[p4]},j,$square]+Extramass[p4]Extramasstilde[p4]SpinorAngleBracket[i,q]SpinorSquareBracket[j,q]/SpinorAngleBracket[p4,q]*1/SpinorSquareBracket[p4,q]};
	res = res/.{S->S6Mom};
	res /. MapThread[Rule,{{p1,p2,p3,p4,q},{k1,k2,k3,k4,$AmplitudesReference}}] //Simplify
];


(* ::Subsection::Closed:: *)
(*Amplitude 4: SGGS*)

(* ::Subsubsection::Closed:: *)
(*SPPS*)

A4SPPS[p1_,p2_,p3_,p4_]:=
		-(Extramass[p1]*Extramasstilde[p1]*SpinorSquareBracket[p2, p3]^2)/(S6Mom[p2, p3]*S6Mom[p3, p4]);

(* ::Subsubsection::Closed:: *)
(*SPSP*)


A4SPSP[p1_,p2_,p3_,p4_]:=-Extramass[p1]Extramasstilde[p1]SpinorSquareBracket[p2,p4]^2/(S6Mom[p1,p2]S6Mom[p2,p3]);


(* ::Subsection::Closed:: *)
(*Amplitude 5: SGGGS*)


(* ::Subsubsection::Closed:: *)
(*A5SPPPS Literature*)


(* ::Text:: *)
(*Results from hep-th/0504159*)


A5SPPPSBadger[p1s_,p2g_,p3g_,p4g_,p5s_]:=-(Extramass[p5s]*Extramasstilde[p5s]Chain[$square,p4g,
	{PlusM[p2g,p3g],UnderBar[p1s]},p2g,$square]*
										  1/(S6Mom[p1s,p2g]*S6Mom[p4g,p5s]*SpinorAngleBracket[p2g,
												p3g]*SpinorAngleBracket[p3g,p4g]));


(* ::Subsubsection::Closed:: *)
(*A5SPPMS Literature*)


A5SPPMSBadger[p1_,p2_,p3_,p4_,p5_]:=
1/(Chain[$square,p4,{PlusM[p2,p3],UnderBar[p1]},p2,$square])*(
	(Chain[$angle,p4,{UnderBar[p5],PlusM[p2,p3],UnderBar[p1]},p2,$square])^2/(SpinorAngleBracket[p2,p3]SpinorAngleBracket[p3,p4]S6Mom[p1,p2]S6Mom[p4,p5])-
	Extramass[p5]Extramasstilde[p5]SpinorSquareBracket[p2,p3]^3/(SpinorSquareBracket[p3,p4]S6Mom[p1,p5])
)


(* ::Subsubsection:: *)
(*A5SPMPS Literature*)


A5SPMPSBadger[p1_,p2_,p3_,p4_,p5_]:=-1/Chain[$square,p4,{PlusM[p2,p3],UnderBar[p1]},p2,$square]*(
	-Chain[$angle,p3,{UnderBar[p1]},p2,$square]^2Chain[$angle,p3,{UnderBar[p5]},p4,$square]^2/
		(SpinorAngleBracket[p2,p3]SpinorAngleBracket[p3,p4]S6Mom[p1,p2]S6Mom[p4,p5])+
	Extramass[p1]Extramasstilde[p1]SpinorSquareBracket[p2,p4]^4/(S6Mom[p1,p5]SpinorSquareBracket[p2,p3]SpinorSquareBracket[p3,p4]));


(* ::Subsubsection::Closed:: *)
(*BCFW SGGGS Gluon-Gluon*)


NewProcess;
A5SGGGSBCFWGGAnalytics[hel2_,"+",hel4_][k1_,k2_,k3_,k4_,k5_] := Module[{p1,p2,p3,p4,p5},
		({
			BCFWRulesMasslessChannel[p3,p4,{p2,OverHat[p3]}][ATree[hel2,"+","-"][p2,OverHat[p3],pm[OverHat[K]]](-1/S6Mom[p2,p3])ATree["S","+",hel4,"S"][p1,OverHat[K],OverHat[p4],p5]],
			BCFWRulesMasslessChannel[p3,p4,{p2,OverHat[p3]}][ATree[hel2,"+","+"][p2,OverHat[p3],pm[OverHat[K]]](-1/S6Mom[p2,p3])ATree["S","-",hel4,"S"][p1,OverHat[K],OverHat[p4],p5]],
			BCFWRulesMasslessChannel[p3,p4,{p2,OverHat[p3]}][-ATree[hel2,"+","<"][p2,OverHat[p3],pm[OverHat[K]]](-1/S6Mom[p2,p3])ATree["S",">",hel4,"S"][p1,OverHat[K],OverHat[p4],p5]],
			BCFWRulesMasslessChannel[p3,p4,{p2,OverHat[p3]}][-ATree[hel2,"+",">"][p2,OverHat[p3],pm[OverHat[K]]](-1/S6Mom[p2,p3])ATree["S","<",hel4,"S"][p1,OverHat[K],OverHat[p4],p5]],
			 
			BCFWRulesMassiveChannel[p3,p4,{p5,OverHat[p4]}][ATree["S",hel2,"+","S"][p1,p2,OverHat[p3],OverHat[K]]*(-1)/S6Mom[p4,p5]*ATree["S",hel4,"S"][pm[OverHat[K]],OverHat[p4],p5]]
		}(*/.{UnderBar[x_]/;MemberQ[{p2,p3,p4},x]\[RuleDelayed]x}*)/.{Chain[_,i_,{j_},i_,_]:>(S6Mom[i,j]/.UnderBar->Identity),Extramass[p5]->-Extramass[p1],
			Extramasstilde[p5]->-Extramasstilde[p1],S->S6Mom})/.{Indeterminate->0,ComplexInfinity->0}/.MapThread[Rule,{{p1,p2,p3,p4,p5},{k1,k2,k3,k4,k5}}]
];

A5SGGGSBCFWGGAnalyticsReversed[hel2_,"-",hel4_][k1_,k2_,k3_,k4_,k5_] := Module[{p1,p2,p3,p4,p5},
		({
			BCFWRulesMasslessChannel[p4,p3,{p2,OverHat[p3]}][ATree[hel2,"-","-"][p2,OverHat[p3],pm[OverHat[K]]](-1/S6Mom[p2,p3])ATree["S","+",hel4,"S"][p1,OverHat[K],OverHat[p4],p5]],
			BCFWRulesMasslessChannel[p4,p3,{p2,OverHat[p3]}][ATree[hel2,"-","+"][p2,OverHat[p3],pm[OverHat[K]]](-1/S6Mom[p2,p3])ATree["S","-",hel4,"S"][p1,OverHat[K],OverHat[p4],p5]],
			BCFWRulesMasslessChannel[p4,p3,{p2,OverHat[p3]}][-ATree[hel2,"-","<"][p2,OverHat[p3],pm[OverHat[K]]](-1/S6Mom[p2,p3])ATree["S",">",hel4,"S"][p1,OverHat[K],OverHat[p4],p5]],
			BCFWRulesMasslessChannel[p4,p3,{p2,OverHat[p3]}][-ATree[hel2,"-",">"][p2,OverHat[p3],pm[OverHat[K]]](-1/S6Mom[p2,p3])ATree["S","<",hel4,"S"][p1,OverHat[K],OverHat[p4],p5]],
			 
			BCFWRulesMassiveChannel[p4,p3,{p5,OverHat[p4]}][ATree["S",hel2,"-","S"][p1,p2,OverHat[p3],OverHat[K]]*(-1)/S6Mom[p4,p5]*ATree["S",hel4,"S"][pm[OverHat[K]],OverHat[p4],p5]]
		}(*/.{UnderBar[x_]/;MemberQ[{p2,p3,p4},x]\[RuleDelayed]x}*)/.{Chain[_,i_,{j_},i_,_]:>(S6Mom[i,j]/.UnderBar->Identity),Extramass[p5]->-Extramass[p1],
			Extramasstilde[p5]->-Extramasstilde[p1],S->S6Mom})/.{Indeterminate->0,ComplexInfinity->0}/.MapThread[Rule,{{p1,p2,p3,p4,p5},{k1,k2,k3,k4,k5}}]
];

A5SGGGSBCFWGGNAdjAnalytics["+",hel3_,hel4_][k1_,k2_,k3_,k4_,k5_] := Module[{p1,p2,p3,p4,p5},
		({
			BCFWRulesMasslessChannel[p2,p4,{p3,OverHat[p2]}][ATree["+",hel3,"-"][OverHat[p2],p3,pm[OverHat[K]]](-1/S6Mom[p2,p3])ATree["S","+",hel4,"S"][p1,OverHat[K],OverHat[p4],p5]],
			BCFWRulesMasslessChannel[p2,p4,{p3,OverHat[p2]}][ATree["+",hel3,"+"][OverHat[p2],p3,pm[OverHat[K]]](-1/S6Mom[p2,p3])ATree["S","-",hel4,"S"][p1,OverHat[K],OverHat[p4],p5]],
			BCFWRulesMasslessChannel[p2,p4,{p3,OverHat[p2]}][-ATree["+",hel3,"<"][OverHat[p2],p3,pm[OverHat[K]]](-1/S6Mom[p2,p3])ATree["S",">",hel4,"S"][p1,OverHat[K],OverHat[p4],p5]],
			BCFWRulesMasslessChannel[p2,p4,{p3,OverHat[p2]}][-A3GGG["+",hel3,">"][OverHat[p2],p3,pm[OverHat[K]]](-1/S6Mom[p2,p3])ATree["S","<",hel4,"S"][p1,OverHat[K],OverHat[p4],p5]],
			
			BCFWRulesMasslessChannel[p2,p4,{p3,OverHat[p4]}][ATree["S","+","+","S"][p1,OverHat[p2],OverHat[K],p5](-1/S6Mom[p4,p3])ATree["-",hel3,hel4][pm[OverHat[K]],p3,OverHat[p4]]],
			BCFWRulesMasslessChannel[p2,p4,{p3,OverHat[p4]}][ATree["S","+","-","S"][p1,OverHat[p2],OverHat[K],p5](-1/S6Mom[p4,p3])ATree["+",hel3,hel4][pm[OverHat[K]],p3,OverHat[p4]]],
			BCFWRulesMasslessChannel[p2,p4,{p3,OverHat[p4]}][-ATree["S","+","<","S"][p1,OverHat[p2],OverHat[K],p5](-1/S6Mom[p4,p3])ATree[">",hel3,hel4][pm[OverHat[K]],p3,OverHat[p4]]],
			BCFWRulesMasslessChannel[p2,p4,{p3,OverHat[p4]}][-ATree["S","+",">","S"][p1,OverHat[p2],OverHat[K],p5](-1/S6Mom[p4,p3])ATree["<",hel3,hel4][pm[OverHat[K]],p3,OverHat[p4]]],
			
			BCFWRulesMassiveChannel[p2,p4,{p5,OverHat[p4]}][A4SGGS["+",hel3][p1,OverHat[p2],p3,OverHat[K]](-1/S6Mom[p4,p5])ATree["S",hel4,"S"][pm[OverHat[K]],OverHat[p4],p5]],
			
			BCFWRulesMassiveChannel[p2,p4,{p1,OverHat[p2]}][ATree["S","+","S"][p1,OverHat[p2],pm[OverHat[K]]](-1/S6Mom[p2,p1])ATree["S",hel3,hel4,"S"][OverHat[K],p3,OverHat[p4],p5]]
		}(*/.{UnderBar[x_]/;MemberQ[{p2,p3,p4},x]\[RuleDelayed]x}*)/.{Chain[_,i_,{j_},i_,_]:>(S6Mom[i,j]/.UnderBar->Identity),Extramass[p5]->-Extramass[p1],
			Extramasstilde[p5]->-Extramasstilde[p1],S->S6Mom})/.{Indeterminate->0,ComplexInfinity->0}/.MapThread[Rule,{{p1,p2,p3,p4,p5},{k1,k2,k3,k4,k5}}]
];

A5SGGGSBCFWGGNAdjReversedAnalytics["-",hel3_,hel4_][k1_,k2_,k3_,k4_,k5_] := Module[{p1,p2,p3,p4,p5},
		({
			BCFWRulesMasslessChannel[p4,p2,{p3,OverHat[p2]}][ATree["-",hel3,"-"][OverHat[p2],p3,pm[OverHat[K]]](-1/S6Mom[p2,p3])ATree["S","+",hel4,"S"][p1,OverHat[K],OverHat[p4],p5]],
			BCFWRulesMasslessChannel[p4,p2,{p3,OverHat[p2]}][ATree["-",hel3,"+"][OverHat[p2],p3,pm[OverHat[K]]](-1/S6Mom[p2,p3])ATree["S","-",hel4,"S"][p1,OverHat[K],OverHat[p4],p5]],
			BCFWRulesMasslessChannel[p4,p2,{p3,OverHat[p2]}][-ATree["-",hel3,"<"][OverHat[p2],p3,pm[OverHat[K]]](-1/S6Mom[p2,p3])ATree["S",">",hel4,"S"][p1,OverHat[K],OverHat[p4],p5]],
			BCFWRulesMasslessChannel[p4,p2,{p3,OverHat[p2]}][-A3GGG["-",hel3,">"][OverHat[p2],p3,pm[OverHat[K]]](-1/S6Mom[p2,p3])ATree["S","<",hel4,"S"][p1,OverHat[K],OverHat[p4],p5]],
			
			BCFWRulesMasslessChannel[p4,p2,{p3,OverHat[p4]}][ATree["S","-","+","S"][p1,OverHat[p2],OverHat[K],p5](-1/S6Mom[p4,p3])ATree["-",hel3,hel4][pm[OverHat[K]],p3,OverHat[p4]]],
			BCFWRulesMasslessChannel[p4,p2,{p3,OverHat[p4]}][ATree["S","-","-","S"][p1,OverHat[p2],OverHat[K],p5](-1/S6Mom[p4,p3])ATree["+",hel3,hel4][pm[OverHat[K]],p3,OverHat[p4]]],
			BCFWRulesMasslessChannel[p4,p2,{p3,OverHat[p4]}][-ATree["S","-","<","S"][p1,OverHat[p2],OverHat[K],p5](-1/S6Mom[p4,p3])ATree[">",hel3,hel4][pm[OverHat[K]],p3,OverHat[p4]]],
			BCFWRulesMasslessChannel[p4,p2,{p3,OverHat[p4]}][-ATree["S","-",">","S"][p1,OverHat[p2],OverHat[K],p5](-1/S6Mom[p4,p3])ATree["<",hel3,hel4][pm[OverHat[K]],p3,OverHat[p4]]],
			
			BCFWRulesMassiveChannel[p4,p2,{p5,OverHat[p4]}][A4SGGS["-",hel3][p1,OverHat[p2],p3,OverHat[K]](-1/S6Mom[p4,p5])ATree["S",hel4,"S"][pm[OverHat[K]],OverHat[p4],p5]],
			
			BCFWRulesMassiveChannel[p4,p2,{p1,OverHat[p2]}][ATree["S","-","S"][p1,OverHat[p2],pm[OverHat[K]]](-1/S6Mom[p2,p1])ATree["S",hel3,hel4,"S"][OverHat[K],p3,OverHat[p4],p5]]
		}(*/.{UnderBar[x_]/;MemberQ[{p2,p3,p4},x]\[RuleDelayed]x}*)/.{Chain[_,i_,{j_},i_,_]:>(S6Mom[i,j]/.UnderBar->Identity),Extramass[p5]->-Extramass[p1],
			Extramasstilde[p5]->-Extramasstilde[p1],S->S6Mom})/.{Indeterminate->0,ComplexInfinity->0}/.MapThread[Rule,{{p1,p2,p3,p4,p5},{k1,k2,k3,k4,k5}}]
];




(* ::Subsection::Closed:: *)
(*Amplitude 5: SGGSG*)


(* ::Subsubsection:: *)
(*A5SPPSP*)


A5SPPSP[p1_,p2_,p3_,p4_,p5_]:=-Extramass[p1]Extramasstilde[p1]/(SpinorAngleBracket[p2,p3])*
	1/(S6Mom[p1,p5]Chain[$square,p5,{UnderBar[p3],UnderBar[p4]},p5,$square]+S6Mom[p3,p4]Chain[$square,p5,{UnderBar[p1],UnderBar[p4]},p5,$square])*
	(
		Chain[$square,p5,{UnderBar[p2],UnderBar[p3]},p5,$square]SpinorSquareBracket[p2,p5]SpinorSquareBracket[p3,p5]Extramass[p1]Extramasstilde[p1]/
			(S6Mom[p1,p2]S6Mom[p3,p4])+
		Chain[$square,p5,{UnderBar[p1],UnderBar[p4]},p5,$square]^2SpinorSquareBracket[p2,p3]/
			(S6Mom[p1,p5]S6Mom[p4,p5])
	);


(* ::Subsection:: *)
(*Amplitude 5: SSGS'S'*)


(* ::Subsubsection::Closed:: *)
(*SS+SS Feynman Diagrams*)



A5SSPssFeynmanRulesNumerator[k1_,k2_,k3_,k4_,k5_] := {
	<|
		"Rules"->{
			{
				Chain[$square,k3,{UnderBar[k5]},$AmplitudesReference,$angle]:>
						-Chain[$square,k3,{UnderBar[k1]},$AmplitudesReference,$angle]-
								Chain[$square,k3,{UnderBar[k2]},$AmplitudesReference,$angle]-
								Chain[$square,k3,{UnderBar[k4]},$AmplitudesReference,$angle]
			},
			{
				S6Mom[k1,k3]->S6Mom[k4,k5]-S6Mom[k2,k3]-S6Mom[k1,k2],
				S6Mom[k1,k4]->S6Mom[k2,k3]-S6Mom[k4,k5]-S6Mom[k1,k5],
				S6Mom[k2,k4]->S6Mom[k1,k5]-S6Mom[k2,k3]-S6Mom[k3,k4],
				S6Mom[k2,k5]->S6Mom[k3,k4]-S6Mom[k1,k5]-S6Mom[k1,k2],
				S6Mom[k3,k5]->S6Mom[k1,k2]-S6Mom[k3,k4]-S6Mom[k4,k5]
			}
		},
		"Post"->Numerator@*Together
	|>,
	<|
		"Pre"->(MultiCollect[#,{
			Chain[$square,k3,{UnderBar[k1]},$AmplitudesReference,$angle],
			Chain[$square,k3,{UnderBar[k2]},$AmplitudesReference,$angle],
			Chain[$square,k3,{UnderBar[k4]},$AmplitudesReference,$angle]},
			Simplify]&),
		"Rules" -> {
			Chain[$square,k3,{UnderBar[k1]},$AmplitudesReference,$angle] S6Mom[k2,k3]->
					-SpinorAngleBracket[k3,$AmplitudesReference]*Chain[$square,k3,{UnderBar[k2],UnderBar[k1]},k3,
						$square]+Chain[$square,k3,{UnderBar[k2]},$AmplitudesReference,$angle]S6Mom[k3,k1],
			Chain[$square,k3,{UnderBar[k4]},$AmplitudesReference,$angle] S6Mom[k2,k3]->
					- SpinorAngleBracket[k3,$AmplitudesReference]*Chain[$square,k3,{UnderBar[k2],UnderBar[k4]},k3,
						$square]+Chain[$square,k3,{UnderBar[k2]},$AmplitudesReference,$angle]S6Mom[k3,k4]
		}
	|>,
	<|
		"Pre"->(MultiCollect[#,{
			Chain[$square,k3,{UnderBar[k2]},$AmplitudesReference,$angle],
			Chain[$square,k3,{UnderBar[k1]},$AmplitudesReference,$angle],
			Chain[$square,k3,{UnderBar[k4]},$AmplitudesReference,$angle]},
			Simplify]&),
		"Rules" -> {
			{
				(-S6Mom[k1,k5]+S6Mom[k2,k3]+S6Mom[k3,k4])->-S6Mom[k2,k4],
				(S6Mom[k1,k2]+S6Mom[k1,k3]+S6Mom[k2,k3]-S6Mom[k4,k5])->0
			},
			{
				(S6Mom[k2,k3] S6Mom[k3,k4]+(S6Mom[k1,k5]-S6Mom[k3,k4]) S6Mom[k4,k5]+S6Mom[k1,k2] (S6Mom[k3,k4]+S6Mom[k4,k5]))->
						-S6Mom[k2,k5] S6Mom[k4,k5]+S6Mom[k3,k4] (-S6Mom[k1,k3]+S6Mom[k4,k5])
			}
		},
		"Post"->((1/2(#-ReplaceKinematics[#,{k1,k2,k3,k4,k5},{k5,k4,k3,k2,k1}])//SortChains//Simplify)&)
	|>,
	<|
		"Rules"->{
			S6Mom[k1,k2] (S6Mom[k1,k4]-S6Mom[k2,k3])+S6Mom[k1,k3] S6Mom[k3,k4]+S6Mom[k2,k3] S6Mom[k3,k5]+
					S6Mom[k2,k5] S6Mom[k4,k5]-S6Mom[k3,k4] S6Mom[k4,k5]->
					-(-S6Mom[k1,k2] S6Mom[k1,k4]+S6Mom[k1,k2] S6Mom[k3,k4]+
							2 S6Mom[k2,k3] S6Mom[k3,k4]+S6Mom[k2,k3] S6Mom[k4,k5]-
							S6Mom[k2,k5] S6Mom[k4,k5])
		},
		"Post"->Identity
	|>
};


A5SSPssFeynmanRulesDenominator[k1_,k2_,k3_,k4_,k5_] := {
	<|
		"Rules"->{
			{
				Chain[$square,k3,{UnderBar[k5]},$AmplitudesReference,$angle]:>
						-Chain[$square,k3,{UnderBar[k1]},$AmplitudesReference,$angle]-
								Chain[$square,k3,{UnderBar[k2]},$AmplitudesReference,$angle]-
								Chain[$square,k3,{UnderBar[k4]},$AmplitudesReference,$angle]
			},
			{
				S6Mom[k1,k3]->S6Mom[k4,k5]-S6Mom[k2,k3]-S6Mom[k1,k2],
				S6Mom[k1,k4]->S6Mom[k2,k3]-S6Mom[k4,k5]-S6Mom[k1,k5],
				S6Mom[k2,k4]->S6Mom[k1,k5]-S6Mom[k2,k3]-S6Mom[k3,k4],
				S6Mom[k2,k5]->S6Mom[k3,k4]-S6Mom[k1,k5]-S6Mom[k1,k2],
				S6Mom[k3,k5]->S6Mom[k1,k2]-S6Mom[k3,k4]-S6Mom[k4,k5]
			}
		},
		"Post"->Denominator@*Together
	|>
};


A5SSPssFeynman[p1_,p2_,p3_,p4_,p5_] := Module[
	{res = 0,s12,s34,s23,s45,chn34,chn35,chn31,chn32,spaa3k,k1,k2,k3,k4,k5,resultUnprocessed,resultNum,resultDenom},
	s45 = S6Mom[k4,k5];
	s12 = S6Mom[k1,k2];
	s34 = S6Mom[k4,k3];
	s23 = S6Mom[k2,k3];
	chn34 = Chain[$square,k3,{UnderBar[k4]},$AmplitudesReference,$angle];
	chn35 = Chain[$square,k3,{UnderBar[k5]},$AmplitudesReference,$angle];
	chn31 = Chain[$square,k3,{UnderBar[k1]},$AmplitudesReference,$angle];
	chn32 = Chain[$square,k3,{UnderBar[k2]},$AmplitudesReference,$angle];
	spaa3k = SpinorAngleBracket[k3,$AmplitudesReference];
	res += 1/2*1/(s45)*(chn35-chn34);
	res += 1/2*1/(s12)*(chn32-chn31);
	res += 1/(s45*s23)chn32*(S6Mom[k1,k5]-S6Mom[k1,k4]);
	res += 1/(s12*s34)chn34*(S6Mom[k5,k2]-S6Mom[k5,k1]);
	res += 1/(s45*s12)(chn34+chn35)/2*(S6Mom[k5,k2]-S6Mom[k5,k1]-S6Mom[k4,k2]+S6Mom[k4,k1]);
	res += -1/(s45*s12)(chn32-chn31)/2*(S6Mom[k5,k3]-S6Mom[k4,k3]);
	res += 1/(s45*s12)(chn35-chn34)/2*(S6Mom[k3,k2]-S6Mom[k3,k1]);
	res += -1/(s34)*(chn34);
	res += 1/(s23)*(chn32);

	resultUnprocessed = 1/2 * 1/spaa3k * res;

	resultNum=ApplyAnalyticTransformationRules[resultUnprocessed,A5SSPssFeynmanRulesNumerator[k1,k2,k3,k4,k5]];
	resultDenom=ApplyAnalyticTransformationRules[resultUnprocessed,A5SSPssFeynmanRulesDenominator[k1,k2,k3,k4,k5]];

	-ReplaceKinematics[
		Divide@@{resultNum,resultDenom},
		{k1,k2,k3,k4,k5},{p1,p2,p3,p4,p5}
	]
];

A5SSPss[p1_,p2_,p3_,p4_,p5_] := -1/2*(
	S6Mom[p2, p4]*(
		Chain[$square, p3, {UnderBar[p4], UnderBar[p5]}, p3, $square]*S6Mom[p2, p3] +
		Chain[$square, p3, {UnderBar[p1], UnderBar[p2]}, p3, $square]*S6Mom[p3, p4]
	) - Chain[$square, p3, {UnderBar[p2], UnderBar[p4]}, p3, $square]*(
		S6Mom[p1, p2]*S6Mom[p1, p4] - S6Mom[p1, p2]*S6Mom[p3, p4] -
		2*S6Mom[p2, p3]*S6Mom[p3, p4] - S6Mom[p2, p3]*S6Mom[p4, p5] +
		S6Mom[p2, p5]*S6Mom[p4, p5])
	)/(S6Mom[p1, p2]*S6Mom[p2, p3]*S6Mom[p3, p4]*S6Mom[p4, p5]);

A5SSPssGluon[p1_,p2_,p3_,p4_,p5_] := -1/2*(
	S6Mom[p2, p4]*(
		Chain[$square, p3, {UnderBar[p4], UnderBar[p5]}, p3, $square]*S6Mom[p2, p3] +
				Chain[$square, p3, {UnderBar[p1], UnderBar[p2]}, p3, $square]*S6Mom[p3, p4]
	) - Chain[$square, p3, {UnderBar[p2], UnderBar[p4]}, p3, $square]*(
		S6Mom[p1, p2]*S6Mom[p1, p4] - S6Mom[p1, p2]*S6Mom[p3, p4] -
				2*S6Mom[p2, p3]*S6Mom[p3, p4] - S6Mom[p2, p3]*S6Mom[p4, p5] +
				S6Mom[p2, p5]*S6Mom[p4, p5]+S6Mom[p1, p2]*S6Mom[p4, p5])
)/(S6Mom[p1, p2]*S6Mom[p2, p3]*S6Mom[p3, p4]*S6Mom[p4, p5]);

A5SSPssContact[p1_,p2_,p3_,p4_,p5_] :=
		 -Chain[$square, p3, {UnderBar[p2], UnderBar[p4]}, p3, $square]/(2*S6Mom[p2, p3]*S6Mom[p3, p4]);

(* ::Subsubsection:: *)
(*BCFW Scalar-Gluon*)


A5SSPssBCFWSG[p1_,p2_,p3_,p4_,p5_]:=Module[{k1,k2,k3,k4,k5,K},
-Plus@@{ApplyBcfwScalarGluonShiftRules[
	ATree["S","S","s","s"][k5,OverHat[k1],OverHat[K],k4](1/S6Mom[k2,k3])ATreeSPSScalarGluonShift[k3,OverHat[k2],-1,k1,k2],
{k2,k3},k1,k2,{k2},K],
ApplyBcfwScalarGluonShiftRules[
	ATreeSPSScalarGluonShift[k5,OverHat[K],-1,k1,k2](1/S6Mom[k2,k3,k4])ATree["S","-","+","S"][k4,pm@OverHat[K],OverHat[k2],k3],
{k2,k3,k4},k1,k2,{k2},K],
ApplyBcfwScalarGluonShiftRules[
	ATreeSMSScalarGluonShift[k5,OverHat[K],-1,k1,k2](1/S6Mom[k2,k3,k4])ATree["S","+","+","S"][k4,pm@OverHat[K],OverHat[k2],k3],
{k2,k3,k4},k1,k2,{k2},K]}/.
	{PlusM[x_]:>x}/.AlignExtramassRules[{k5,k1},{k3,k4}]/.
	MapThread[Rule,{{k1,k2,k3,k4,k5},{p2,p3,p4,p5,p1}}]//ReduceMomenta[{p1,p2,p3,p4,p5},{p3}]//SortChains//simplifyBCFW
];


(* ::Subsection::Closed:: *)
(*Amplitude 5: SGSS'S'*)


A5SPSss[p4_,p5_,p1_,p2_,p3_]:=Chain[$square,p5,{UnderBar[p1],UnderBar[p4]},p5,$square]/(S6Mom[p4,p5]S6Mom[p5,p1])*
	(1+1/S6Mom[p2,p3]*(2Mom4DVector[p3][Null][$up] . Mom4DVector[p4][Null][$down]+S6Mom[p5,p1]Chain[$square,p5,{UnderBar[p3],UnderBar[p4]},p5,$square]/Chain[$square,p5,{UnderBar[p1],UnderBar[p4]},p5,$square]))

A5SPSssGluon[p1_,p2_,p3_,p4_,p5_] := -1/2*((Chain[$square, p2, {UnderBar[p4], UnderBar[p3]}, p2,
	$square]	- Chain[$square, p2, {UnderBar[p5], UnderBar[p3]}, p2, $square])*S6Mom[p1, p2] +
		Chain[$square, p2, {UnderBar[p1], UnderBar[p3]}, p2, $square]*(S6Mom[p3, p4] - S6Mom[p3, p5]))/
      (S6Mom[p1, p2]*S6Mom[p2, p3]*S6Mom[p4, p5])

A5SPSssContact[p1_,p2_,p3_,p4_,p5_] := A5SSPssContact[p5,p1,p2,p3,p4];

(* ::Subsection::Closed:: *)
(*Amplitude 5: SGS'SS'*)


A5SPsSs[p1_,p2_,p3_,p4_,p5_]:=-Chain[$square,p2,{UnderBar[p3],UnderBar[p1]},p2,$square]/
    (S6Mom[p1,p2]S6Mom[p2,p3]);



(* ::Subsection::Closed:: *)
(*Amplitude 6: SGGGGS*)


(* ::Subsubsection::Closed:: *)
(*A6S++++S Literature*)


A6SPPPPS[p1s_,p2g_,p3g_,p4g_,p5g_,p6s_]:=-Extramass[p6s]*Extramasstilde[p6s]/(S6Mom[p1s,p2g]*S6Mom[p1s,p2g,p3g]*S6Mom[p1s,p2g,p3g,p4g]*SpinorAngleBracket[p2g,p3g]*SpinorAngleBracket[p3g,p4g]*SpinorAngleBracket[p4g,p5g])*
	(Chain[$square,p5g,{UnderBar[p6s],PlusM[p4g,p5g],PlusM[p2g,p3g],UnderBar[p1s]},p2g,$square]);


(* ::Subsubsection::Closed:: *)
(*A6S+++-S Literature*)


(* IMPORTANT: the sign of the second term is flipped compared to the result in hep-th/0504159,
	but should be correct *)


A6SPPPMS[l1_,p1_,p2_,p3_,p4_,l2_]:=
	Plus@@{(S6Mom[l1,p1,p2]Chain[$angle,p4,{UnderBar@l2,PlusM[p1,p2,p3],UnderBar@l1},p1,$square]-Extramass[l1]Extramasstilde[l1]Chain[$angle,p4,{UnderBar@l2,p3,p2},p1,$square])^2/
		(S6Mom[l1,p1]S6Mom[l1,p1,p2]S6Mom[l1,p1,p2,p3]SpinorAngleBracket[p1,p2]SpinorAngleBracket[p2,p3]SpinorAngleBracket[p3,p4]*
			Chain[$square,p4,{UnderBar@l2,PlusM[p3,p4],PlusM[p1,p2],UnderBar@l1},p1,$square])+
	-Extramass[l1]Extramasstilde[l1]Chain[$square,p3,{PlusM[p1,p2],UnderBar@l1},p1,$square]^3/
		(S6Mom[l1,p1]SpinorAngleBracket[p1,p2]SpinorSquareBracket[p3,p4]Chain[$angle,p2,{PlusM[p3,p4],PlusM[UnderBar[l1],UnderBar[l2]],UnderBar@l1},p1,$square]*
			Chain[$square,p4,{UnderBar@l2,PlusM[p3,p4],PlusM[p1,p2],UnderBar@l1},p1,$square]),
	-Extramass[l1]Extramasstilde[l1]Chain[$angle,p4,{PlusM[p3,p2]},p1,$square]^3/
		(S6Mom[p1,p2,p3,p4]S6Mom[p2,p3,p4]SpinorAngleBracket[p2,p3]SpinorAngleBracket[p3,p4]Chain[$angle,p2,{PlusM[p3,p4],PlusM[UnderBar[l1],UnderBar[l2]],UnderBar@l1},p1,$square])};


(* ::Subsubsection::Closed:: *)
(*A6S++-+S Literature*)


(* The first two terms correspond to the {p1,p2} channel in a l1,p1 shift. Simons expressions for this term appear to be be wrong, so I added my own BCFW result *)
A6SPPMPS[l1_,p1_,p2_,p3_,p4_,l2_]:=
	Plus@@{
(*		(S6Mom[l1,p1,p2]Chain[$angle,p3,{UnderBar@l1},p1,$square]-Extramass[l1]Extramasstilde[l1]SpinorSquareBracket[p3,p2]SpinorSquareBracket[p2,p1])^2*
			Chain[$angle,p3,{UnderBar@l2},p4,$square]^2/
				(S6Mom[l1,p1]S6Mom[l1,p1,p2]S6Mom[l1,p1,p2,p3]SpinorAngleBracket[p1,p2]SpinorAngleBracket[p2,p3]SpinorAngleBracket[p3,p4]*
					Chain[$square,p4,{UnderBar@l2,PlusM[p3,p4],PlusM[p1,p2],UnderBar@l1},p1,$square]),
		Extramass[l1]Extramasstilde[l1]Chain[$square,p4,{PlusM[p1,p2],UnderBar@l1},p1,$square]^4/
			(S6Mom[l1,p1]SpinorAngleBracket[p1,p2]SpinorSquareBracket[p3,p4]Chain[$square,p3,{PlusM[p1,p2],UnderBar@l1},p1,$square]*
				Chain[$angle,p2,{PlusM[p3,p4],PlusM[UnderBar[l1],UnderBar[l2]],UnderBar[l1]},p1,$square]Chain[$square,p4,{UnderBar@l2,PlusM[p3,p4],PlusM[p1,p2],UnderBar@l1},p1,$square]),
		*)
		-(SpinorSquareBracket[p1, p2]^3*
  (-((Chain[$angle, p3, {UnderBar[l2]}, p4, $square]^2*Chain[$angle, p3, {PlusM[p1, p2, UnderBar[l1]], PlusM[p1, p2], UnderBar[l1]}, p1, $square]^2*
      Chain[$square, p1, {p2, UnderBar[l1]}, p1, $square])/(Chain[$angle, p3, {p2}, p1, $square]*S6Mom[l2, p4]*S6Mom[l1, p1, p2]*
      SpinorAngleBracket[p3, p4])) - (Chain[$square, p4, {PlusM[p1, p2], UnderBar[l1]}, p1, $square]^4*Extramass[l1]*Extramasstilde[l1])/
    (Chain[$square, p3, {PlusM[p1, p2], UnderBar[l1]}, p1, $square]*(S6Mom[l1, l2] + (Chain[$square, p1, {UnderBar[l2], UnderBar[l1]}, p1, $square]*
        S6Mom[p1, p2])/Chain[$square, p1, {p2, UnderBar[l1]}, p1, $square])*SpinorSquareBracket[p3, p4])))/
 (Chain[$square, p1, {p2, UnderBar[l1]}, p1, $square]*Chain[$square, p2, {p1, UnderBar[l1]}, p1, $square]*S6Mom[p1, p2]*
  (Chain[$square, p4, {p3, PlusM[p1, p2, UnderBar[l1]], PlusM[p1, p2], UnderBar[l1]}, p1, $square] + 
   Chain[$square, p4, {PlusM[p1, p2], PlusM[p1, p2, UnderBar[l1]], PlusM[p1, p2], UnderBar[l1]}, p1, $square] + 
   (Chain[$square, p1, {UnderBar[l1], PlusM[p1, p2, UnderBar[l1]], PlusM[p1, p2], UnderBar[l1]}, p1, $square]*S6Mom[p1, p2]*SpinorSquareBracket[p1, p4])/
    Chain[$square, p1, {UnderBar[l1], p2}, p1, $square])),
		
		-Extramass[l1]Extramasstilde[l1]Chain[$angle,p3,{PlusM[p2,p4]},p1,$square]^4/
			(S6Mom[p1,p2,p3,p4]S6Mom[p2,p3,p4]Chain[$angle,p4,{PlusM[p2,p3]},p1,$square]SpinorAngleBracket[p2,p3]SpinorAngleBracket[p3,p4]*
				Chain[$angle,p2,{PlusM[p3,p4],PlusM[UnderBar[l1],UnderBar[l2]],UnderBar[l1]},p1,$square]),
		+Extramass[l1]Extramasstilde[l1]Chain[$square,p4,{PlusM[p1,p2,p3],UnderBar@l1},p1,$square]SpinorSquareBracket[p1,p2]^3/
			(S6Mom[p1,p2,p3]Chain[$angle,p4,{PlusM[p2,p3]},p1,$square]S6Mom[l1,p1,p2,p3]SpinorSquareBracket[p2,p3]*
				Chain[$square,p3,{PlusM[p1,p2],UnderBar@l1},p1,$square])
	}


(* ::Subsection:: *)
(*Amplitude 6: SSGGS'S'*)


(* ::Subsubsection:: *)
(* ATreeContact from Scalar Currents*)

A6SSPPssContactScalarCurrents[p1_,p2_,p3_,p4_,p5_,p6_]:=
		-1/2*(Chain[$square, p3, {UnderBar[p2], UnderBar[p5]}, p4, $square]/(S6Mom[p2, p3]*S6Mom[p4, p5]) -
				((Extramass[p2]*Extramasstilde[p2])/(S6Mom[p2, p3]*S6Mom[p2, p3, p4]) +
        (Extramass[p5]*Extramasstilde[p5])/(S6Mom[p4, p5]*S6Mom[p3, p4, p5]))*
            SpinorSquareBracket[p3, p4])/SpinorAngleBracket[p3, p4];

A6SSPssPContactScalarCurrents[p1_,p2_,p3_,p4_,p5_,p6_]:=
		-1/2*Chain[$square, p3, {UnderBar[p2], UnderBar[p4]}, p3, $square]*
      Chain[$square, p6, {UnderBar[p5], UnderBar[p1]}, p6, $square]/
					(S6Mom[p2,p3]S6Mom[p3,p4]S6Mom[p5,p6]S6Mom[p6,p1]);

(* ::Subsubsection:: *)
(*BCFW Scalar Gluon*)


A6SSPPssBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_]:=Module[{k1,k2,k3,k4,k5,k6,K},
	-Plus@@simplifyBCFW[{
		ApplyBcfwScalarGluonShiftRules[
			ATree["S","S","+","s","s"][k6,OverHat[k1],OverHat[K],k4,k5](1/S6Mom[k2,k3])ATree["+","+","-"][OverHat@k2,k3,pm@OverHat@K],
		{k2,k3},k1,k2,{k2,k3},K],
		ApplyBcfwScalarGluonShiftRules[
			ATree["S","S","s","s"][k6,OverHat[k1],OverHat[K],k5](1/S6Mom[k2,k3,k4])ATree["S","+","+","S"][pm@OverHat@K,OverHat@k2,k3,k4],
		{k2,k3,k4},k1,k2,{k2,k3},K]/.{Extramasstilde[K]->Extramasstilde[k4], Extramass[K]->Extramass[k4]},
		ApplyBcfwScalarGluonShiftRules[
			ATreeSMSScalarGluonShift[k6,OverHat[K],-1,k1,k2](1/S6Mom[k2,k3,k4,k5])ATree["S","+","+","+","S"][k5,pm@OverHat[K],OverHat[k2],k3,k4],
		{k2,k3,k4,k5},k1,k2,{k2,k3},K],
		ApplyBcfwScalarGluonShiftRules[
			ATreeSPSScalarGluonShift[k6,OverHat[K],-1,k1,k2](1/S6Mom[k2,k3,k4,k5])ATree["S","-","+","+","S"][k5,pm@OverHat[K],OverHat[k2],k3,k4],
		{k2,k3,k4,k5},k1,k2,{k2,k3},K]
	}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k6,k1},{k4,k5}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6},{k2,k3}]//SortChains]/.
		MapThread[Rule,{{k1,k2,k3,k4,k5,k6},{p2,p3,p4,p5,p6,p1}}]
];

A6SSPPssContactBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_]:=Module[{k1,k2,k3,k4,k5,k6,K},
	-Plus@@({
		ApplyBcfwScalarGluonShiftRules[
			ATreeContact["S","S","+","s","s"][k6,OverHat[k1],OverHat[K],k4,k5](1/S6Mom[k2,k3])ATree["+","+","-"][OverHat@k2,k3,pm@OverHat@K],
			{k2,k3},k1,k2,{k2,k3},K],
		ApplyBcfwScalarGluonShiftRules[
			ATreeContact["S","S","s","s"][k6,OverHat[k1],OverHat[K],k5](1/S6Mom[k2,k3,k4])ATree["S","+","+","S"][pm@OverHat@K,OverHat@k2,k3,k4],
			{k2,k3,k4},k1,k2,{k2,k3},K]/.{Extramasstilde[K]->Extramasstilde[k4], Extramass[K]->Extramass[k4]}
	}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k6,k1},{k4,k5}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6},{k2,k3}]//SortChains)/.
			MapThread[Rule,{{k1,k2,k3,k4,k5,k6},{p2,p3,p4,p5,p6,p1}}]
];

A6SSPPssGluonBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_]:=Module[{k1,k2,k3,k4,k5,k6,K},
	-Plus@@({
		ApplyBcfwScalarGluonShiftRules[
			ATreeGluon["S","S","+","s","s"][k6,OverHat[k1],OverHat[K],k4,k5](1/S6Mom[k2,k3])ATree["+","+","-"][OverHat@k2,k3,pm@OverHat@K],
			{k2,k3},k1,k2,{k2,k3},K],
		ApplyBcfwScalarGluonShiftRules[
			ATreeGluon["S","S","s","s"][k6,OverHat[k1],OverHat[K],k5](1/S6Mom[k2,k3,k4])ATree["S","+","+","S"][pm@OverHat@K,OverHat@k2,k3,k4],
			{k2,k3,k4},k1,k2,{k2,k3},K]/.{Extramasstilde[K]->Extramasstilde[k4], Extramass[K]->Extramass[k4]},
		ApplyBcfwScalarGluonShiftRules[
			ATreeSMSScalarGluonShift[k6,OverHat[K],-1,k1,k2](1/S6Mom[k2,k3,k4,k5])ATree["S","+","+","+","S"][k5,pm@OverHat[K],OverHat[k2],k3,k4],
			{k2,k3,k4,k5},k1,k2,{k2,k3},K],
		ApplyBcfwScalarGluonShiftRules[
			ATreeSPSScalarGluonShift[k6,OverHat[K],-1,k1,k2](1/S6Mom[k2,k3,k4,k5])ATree["S","-","+","+","S"][k5,pm@OverHat[K],OverHat[k2],k3,k4],
			{k2,k3,k4,k5},k1,k2,{k2,k3},K]
	}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k6,k1},{k4,k5}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6},{k2,k3}]//SortChains)/.
			MapThread[Rule,{{k1,k2,k3,k4,k5,k6},{p2,p3,p4,p5,p6,p1}}]
];



(* ::Subsection:: *)
(*Amplitude 6: SS+S'S'+*)


(* ::Subsubsection:: *)
(*BCFW Scalar Gluon*)


A6SSPSSPBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_]:=Module[{k1,k2,k3,k4,k5,k6,K},
	-Plus@@simplifyBCFW[{
		ApplyBcfwScalarGluonShiftRules[
			ATree["S","S","+","s","s"][OverHat[K],k4,k5,k6,OverHat@k1](1/S6Mom[k2,k3])ATreeSPSScalarGluonShift[k3,OverHat[k2],-1,k1,k2],
		{k2,k3},k1,k2,{k2,k5},K],
		ApplyBcfwScalarGluonShiftRules[
			ATree["S","+","+","S"][OverHat[k1],OverHat[K],k5,k6](1/S6Mom[k2,k3,k4])ATree["S","-","+","S"][k4,pm@OverHat@K,OverHat@k2,k3],
		{k2,k3,k4},k1,k2,{k2,k5},K],
		ApplyBcfwScalarGluonShiftRules[
			ATree["S","-","+","S"][OverHat[k1],OverHat[K],k5,k6](1/S6Mom[k2,k3,k4])ATree["S","+","+","S"][k4,pm@OverHat@K,OverHat@k2,k3],
			{k2,k3,k4},k1,k2,{k2,k5},K],
		ApplyBcfwScalarGluonShiftRules[
			ATreeSMSScalarGluonShift[k6,OverHat[K],-1,k1,k2](1/S6Mom[k2,k3,k4,k5])ATree["S","+","+","+","S"][k4,k5,pm@OverHat[K],OverHat[k2],k3],
		{k2,k3,k4,k5},k1,k2,{k2,k5},K],
		ApplyBcfwScalarGluonShiftRules[
			ATreeSPSScalarGluonShift[k6,OverHat[K],-1,k1,k2](1/S6Mom[k2,k3,k4,k5])ATree["S","+","-","+","S"][k4,k5,pm@OverHat[K],OverHat[k2],k3],
		{k2,k3,k4,k5},k1,k2,{k2,k5},K]
	}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k6,k1},{k3,k4}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6},{k2,k5}]//SortChains]/.
		MapThread[Rule,{{k1,k2,k3,k4,k5,k6},{p2,p3,p4,p5,p6,p1}}]
];


(* ::Subsection::Closed:: *)
(*Amplitude 6: S+SS'S'+*)


ASPSssPChannel61[p1_,p2_,p3_,p4_,p5_,p6_]:=-1/S6Mom[p1,p6]Extramass[p1]Extramasstilde[p1]SpinorSquareBracket[p6,p2]/Chain[$angle,p6,{UnderBar[p1]},p2,$square]*
	Chain[$square,p2,{UnderBar[p3],PlusM[p6,UnderBar[p1]]},p2,$square]/(S6Mom[p6,p1,p2]S6Mom[OverHat[p2],p3])*
	(1+
		(S6Mom[p5,p6,OverHat[p1]]+
			S6Mom[OverHat[p2],p3]Chain[$square,p2,{UnderBar[p5],PlusM[p6,UnderBar[p1]]},p2,$square]/Chain[$square,p2,{UnderBar[p3],PlusM[p6,UnderBar[p1]]},p2,$square])/
		S6Mom[p4,p5]
	)/.{
		S6Mom[p5,p6,OverHat[p1]]->
			S6Mom[p5,p6]+2*Mom4DVector[p5][Null][$up] . Mom4DVector[p1][Null][$down]-S6Mom[p1,p6]Chain[$square,p2,{UnderBar[p5],UnderBar[p1]},p2,$square]/Chain[$square,p2,{p6,UnderBar[p1]},p2,$square],
		S6Mom[p3,OverHat[p2]]->
			S6Mom[p2,p3]+S6Mom[p1,p6]Chain[$square,p2,{UnderBar[p3],UnderBar[p1]},p2,$square]/Chain[$square,p2,{p6,UnderBar[p1]},p2,$square]
		}
		
ASPSssPChannel23Delta[p1_,p2_,p3_,p4_,p5_,p6_]:=
	S6Mom[p6,OverHat[p1]]Chain[$square,p6,{UnderBar[p4],UnderBar[p5]},p6,$square]+S6Mom[p4,p5]Chain[$square,p6,{UnderBar[OverHat[p1]],UnderBar[p5]},p6,$square]/.
	{
		S6Mom[p6,OverHat[p1]]->
			S6Mom[p6,p1]+S6Mom[p2,p3]Chain[$square,p2,{p6,UnderBar[p1]},p2,$square]/Chain[$square,p2,{UnderBar[p3],UnderBar[p1]},p2,$square],
		Chain[$square,p6,{UnderBar[OverHat[p1]],UnderBar[p5]},p6,$square]->
			Chain[$square,p6,{UnderBar[p1],UnderBar[p5]},p6,$square]+S6Mom[p2,p3]SpinorSquareBracket[p6,p2]*
				Chain[$square,p6,{UnderBar[p5],UnderBar[p1]},p2,$square]/Chain[$square,p2,{UnderBar[p3],UnderBar[p1]},p2,$square]
	};

ASPSssPChannel23[p1_,p2_,p3_,p4_,p5_,p6_]:=
Module[{K},
	1/(S6Mom[p2,p3]S6Mom[p1,p2])Chain[$square,p2,{UnderBar[p3],UnderBar[p1]},p2,$square]*
	(
		1/(ASPSssPChannel23Delta[p1,p2,p3,p4,p5,p6]S6Mom[p4,p5]S6Mom[p1,p2,p3])*
			(
				Extramass[p4]Extramasstilde[p4]Chain[$square,p6,{UnderBar[OverHat[p1]],UnderBar[OverHat[K]]},p6,$square]^2+
				Extramass[p1]Extramasstilde[p1]Chain[$square,p6,{UnderBar[p5],UnderBar[p4]},p6,$square]^2
			)-
		Chain[$square,p6,{UnderBar[OverHat[p1]],UnderBar[p5]},p6,$square]/(S6Mom[p5,p6]S6Mom[p6,OverHat[p1]])*
			(1+S6Mom[p5,p6,OverHat[p1]]*Chain[$square,p6,{UnderBar[OverHat[p1]],UnderBar[p5]},p6,$square]/ASPSssPChannel23Delta[p1,p2,p3,p4,p5,p6])
	)/.
	{
		S6Mom[p6,OverHat[p1]]->
			S6Mom[p6,p1]+S6Mom[p2,p3]Chain[$square,p2,{p6,UnderBar[p1]},p2,$square]/Chain[$square,p2,{UnderBar[p3],UnderBar[p1]},p2,$square],
		Chain[$square,p6,{UnderBar[OverHat[p1]],UnderBar[p5]},p6,$square]->
			Chain[$square,p6,{UnderBar[p1],UnderBar[p5]},p6,$square]+S6Mom[p2,p3]SpinorSquareBracket[p6,p2]*
				Chain[$square,p6,{UnderBar[p5],UnderBar[p1]},p2,$square]/Chain[$square,p2,{UnderBar[p3],UnderBar[p1]},p2,$square],
		S6Mom[p5,p6,OverHat[p1]]->
			2*(Mom4DVector[p5][Null][$up] . Mom4DVector[p6][Null][$down]+Mom4DVector[p5][Null][$up] . Mom4DVector[p1][Null][$down]+Mom4DVector[p1][Null][$up] . Mom4DVector[p6][Null][$down])+
				S6Mom[p2,p3]Chain[$square,p2,{PlusM[UnderBar[p5],p6],UnderBar[p1]},p2,$square]/Chain[$square,p2,{UnderBar[p3],UnderBar[p1]},p2,$square],
		Chain[$square,p6,{UnderBar[OverHat[p1]],UnderBar[OverHat[K]]},p6,$square]->
			Chain[$square,p6,{UnderBar[p1],PlusM[p2,UnderBar[p3]]},p6,$square]-
				SpinorSquareBracket[p2,p6]S6Mom[p2,p3]Chain[$square,p6,{PlusM[UnderBar[p1],p2,UnderBar[p3]],UnderBar[p1]},p2,$square]/Chain[$square,p2,{UnderBar[p3],UnderBar[p1]},p2,$square]
	}
]


A6SPSssP[p1_,p2_,p3_,p4_,p5_,p6_]:=Module[{k1,k2,k3,k4,k5,k6},
	ASPSssPChannel61[k1,k2,k3,k4,k5,k6]+ASPSssPChannel23[k1,k2,k3,k4,k5,k6]/.MapThread[Rule,{{k1,k2,k3,k4,k5,k6},{p1,p2,p3,p4,p5,p6}}]
]


(* ::Subsection::Closed:: *)
(*Amplitude 6: SSS'++S'*)


A6sSSsPPChannel45[p1_,p2_,p3_,p4_,p5_,p6_]:=
Module[{K},
	1/S6Mom[p4,p5]Chain[$square,p5,{UnderBar[p4]},p6,$angle]/(SpinorAngleBracket[p5,p6]S6Mom[p4,p5,p6]S6Mom[p1,OverHat[p6]])*
		Chain[$square,OverHat[p6],{UnderBar[p1],UnderBar[OverHat[K]]},OverHat[p6],$square]*
		(1+(S6Mom[p3,OverHat[K]]+
			S6Mom[p1,OverHat[p6]]*Chain[$square,OverHat[p6],{UnderBar[p3],UnderBar[OverHat[K]]},OverHat[p6],$square]/
			Chain[$square,OverHat[p6],{UnderBar[p1],UnderBar[OverHat[K]]},OverHat[p6],$square])/S6Mom[p2,p3]
		)/.
	{
		S6Mom[p3,OverHat[K]]->
			2Mom4DVector[p3][Null][$up] . Mom4DVector[p4][Null][$down]+S6Mom[p3,p5]-
				S6Mom[p4,p5]Chain[$square,p5,{UnderBar[p3]},p6,$angle]/Chain[$square,p5,{UnderBar[p4]},p6,$angle],
		S6Mom[p1,OverHat[p6]]->
			S6Mom[p1,p6]+S6Mom[p4,p5]Chain[$square,p5,{UnderBar[p1]},p6,$angle]/Chain[$square,p5,{UnderBar[p4]},p6,$angle],
		Chain[$square,OverHat[p6],{UnderBar[p1],UnderBar[OverHat[K]]},OverHat[p6],$square]->
			-(Chain[$square,p6,{UnderBar[p1],PlusM[UnderBar[p2],UnderBar[p3]]},p6,$square]+
				S6Mom[p4,p5]/Chain[$square,p5,{UnderBar[p4]},p6,$angle]*
				(
					Chain[$square,p5,{UnderBar[p1],PlusM[UnderBar[p2],UnderBar[p3]]},p6,$square]+
					Chain[$square,p6,{UnderBar[p1],PlusM[UnderBar[p2],UnderBar[p3]]},p5,$square]
				)+
				S6Mom[p4,p5]^2/Chain[$square,p5,{UnderBar[p4]},p6,$angle]^2*
					Chain[$square,p5,{UnderBar[p1],PlusM[UnderBar[p2],UnderBar[p3]]},p5,$square]
			),
		Chain[$square,OverHat[p6],{UnderBar[p3],UnderBar[OverHat[K]]},OverHat[p6],$square]->
			-(Chain[$square,p6,{UnderBar[p3],PlusM[UnderBar[p2],UnderBar[p1]]},p6,$square]+
				S6Mom[p4,p5]/Chain[$square,p5,{UnderBar[p4]},p6,$angle]*
				(
					Chain[$square,p5,{UnderBar[p3],PlusM[UnderBar[p2],UnderBar[p1]]},p6,$square]+
					Chain[$square,p6,{UnderBar[p3],PlusM[UnderBar[p2],UnderBar[p1]]},p5,$square]
				)+
				S6Mom[p4,p5]^2/Chain[$square,p5,{UnderBar[p4]},p6,$angle]^2*
					Chain[$square,p5,{UnderBar[p3],PlusM[UnderBar[p2],UnderBar[p1]]},p5,$square]
			)
	}
]


A6sSSsPPChannel61[p1_,p2_,p3_,p4_,p5_,p6_]:=-1/S6Mom[p1,p6]Chain[$square,OverHat[p6],{UnderBar[p1]},p5,$angle]/SpinorAngleBracket[p6,p5]*
	Chain[$square,p5,{PlusM[UnderBar[p6],UnderBar[p1]],UnderBar[p4]},p5,$square]/(S6Mom[p4,OverHat[p5]]*S6Mom[p5,p6,p1])*
	(1+(2Mom4DVector[p3][Null][$up] . Mom4DVector[p4][Null][$down]+
		S6Mom[p5,p6,p1]*Chain[$square,p5,{UnderBar[p3],UnderBar[p4]},p5,$square]/
			Chain[$square,p5,{PlusM[UnderBar[p6],UnderBar[p1]],UnderBar[p4]},p5,$square]
	)/S6Mom[p2,p3])/.
	{
		Chain[$square,OverHat[p6],{UnderBar[p1]},p5,$angle]->
			Chain[$square,p6,{UnderBar[p1]},p5,$angle]-S6Mom[p1,p6]S6Mom[p1,p5]/Chain[$square,p5,{UnderBar[p1]},p6,$angle],
		S6Mom[p4,OverHat[p5]]->
			S6Mom[p4,p5]+S6Mom[p1,p6]Chain[$square,p5,{UnderBar[p4]},p6,$angle]/Chain[$square,p5,{UnderBar[p1]},p6,$angle]
	}


A6sSSsPP[p1_,p2_,p3_,p4_,p5_,p6_] := Module[{k1,k2,k3,k4,k5,k6},
	A6sSSsPPChannel61[k1,k2,k3,k4,k5,k6]+A6sSSsPPChannel45[k1,k2,k3,k4,k5,k6]/.MapThread[Rule,{{k1,k2,k3,k4,k5,k6},{p1,p2,p3,p4,p5,p6}}]
]


(* ::Subsection::Closed:: *)
(*Amplitude 6: S+SS'+S'*)


A6sSPSsPChannel56[p1_,p2_,p3_,p4_,p5_,p6_]:=Chain[$square,p6,{UnderBar[p5],UnderBar[p1]},p6,$square]/(S6Mom[p1,p6]S6Mom[p5,p6])*
	Chain[$square,p3,{UnderBar[p4],UnderBar[p2]},p3,$square]/(S6Mom[p2,p3]S6Mom[p3,p4])*
	(1+(S6Mom[p2,OverHat[p1]]+
		S6Mom[p3,p4]*Chain[$square,p3,{UnderBar[OverHat[p1]],UnderBar[p2]},p3,$square]/Chain[$square,p3,{UnderBar[p4],UnderBar[p2]},p3,$square])/S6Mom[p5,p6,p1])/.
	{
		S6Mom[p2,OverHat[p1]]->
			2Mom4DVector[p1][Null][$up] . Mom4DVector[p2][Null][$down]+
				S6Mom[p5,p6]Chain[$square,p6,{UnderBar[p2],UnderBar[p1]},p6,$square]/Chain[$square,p6,{UnderBar[p5],UnderBar[p1]},p6,$square],
		Chain[$square,p3,{UnderBar[OverHat[p1]],UnderBar[p2]},p3,$square]->
			Chain[$square,p3,{UnderBar[p1],UnderBar[p2]},p3,$square]+S6Mom[p5,p6]SpinorSquareBracket[p3,p6]*
				Chain[$square,p3,{UnderBar[p2],UnderBar[p1]},p6,$square]/Chain[$square,p6,{UnderBar[p5],UnderBar[p1]},p6,$square]
	}


A6sSPSsP[p1_,p2_,p3_,p4_,p5_,p6_] := Module[{k1,k2,k3,k4,k5,k6},
	A6sSPSsPChannel56[k1,k2,k3,k4,k5,k6]/.MapThread[Rule,{{k1,k2,k3,k4,k5,k6},{p1,p2,p3,p4,p5,p6}}]
]


(* ::Subsection::Closed:: *)
(*Amplitude 6: S++S'SS'*)


A6SPPsSsChannel234[p1_,p2_,p3_,p4_,p5_,p6_]:=
	Extramass[p4]Extramasstilde[p4]/(S6Mom[p2,p3,p4]S6Mom[p3,p4])*
	SpinorSquareBracket[p2,p3]^2/S6Mom[OverHat[p2],p3]/.
	{
		S6Mom[OverHat[p2],p3]->
			S6Mom[p2,p3]-S6Mom[p2,p3,p4]*
				Chain[$square,p2,{UnderBar[p3],UnderBar[p1]},p2,$square]/Chain[$square,p2,{PlusM[UnderBar[p3],UnderBar[p4]],UnderBar[p1]},p2,$square]
	};


A6SPPsSsChannel23[p1_,p2_,p3_,p4_,p5_,p6_]:=
	-Chain[$square,p2,{UnderBar[p1],PlusM[p2,p3],UnderBar[p4],PlusM[UnderBar[p5],UnderBar[p6]],PlusM[p2,p3],UnderBar[p1]},p2,$square]*
	1/(S6Mom[p1,p2,p3]S6Mom[p1,p2]Chain[$angle,p3,{p2,UnderBar[p1]},p3,$angle]S6Mom[OverHat[p2],p3,p4])/.
	{
		S6Mom[OverHat[p2],p3,p4]->S6Mom[p2,p4]+S6Mom[p3,p4]-S6Mom[p2,p3]*
			Chain[$square,p2,{UnderBar[p4],UnderBar[p1]},p2,$square]/Chain[$square,p2,{UnderBar[p3],UnderBar[p1]},p2,$square]
	};


A6SPPsSs[p1_,p2_,p3_,p4_,p5_,p6_]:=Module[{k1,k2,k3,k4,k5,k6},
	A6SPPsSsChannel234[k1,k2,k3,k4,k5,k6]+A6SPPsSsChannel23[k1,k2,k3,k4,k5,k6]/.MapThread[Rule,{{k1,k2,k3,k4,k5,k6},{p1,p2,p3,p4,p5,p6}}]
]


(* ::Subsection::Closed:: *)
(*Amplitude 6: S+S'SS'+*)


A6SPsSsPChannel16[p1_,p2_,p3_,p4_,p5_,p6_]:=
	Extramass[p1]Extramasstilde[p1]/(S6Mom[OverHat[p2],p3]S6Mom[p6,p1,p2]S6Mom[p1,p6]Chain[$angle,p6,{UnderBar[p1]},p2,$square])*
	SpinorSquareBracket[p6,p2]Chain[$square,p2,{UnderBar[p3],PlusM[UnderBar[p1],p6]},p2,$square]/.
	{
		S6Mom[OverHat[p2],p3]->
			S6Mom[p2,p3]+S6Mom[p1,p6]*
				Chain[$square,p2,{UnderBar[p3],UnderBar[p1]},p2,$square]/Chain[$square,p2,{p6,UnderBar[p1]},p2,$square]
	}


A6SPsSsPChannel23[p1_,p2_,p3_,p4_,p5_,p6_]:=
	Chain[$square,p2,{UnderBar[p3],UnderBar[p1]},p2,$square]*Chain[$square,p6,{UnderBar[OverHat[p1]],UnderBar[p5]},p6,$square]*
	1/(S6Mom[p2,p3]S6Mom[p1,p2]S6Mom[p5,p6]S6Mom[OverHat[p1],p6])/.
	{
		S6Mom[OverHat[p1],p6]->S6Mom[p6,p1]+S6Mom[p2,p3]*
			Chain[$square,p2,{p6,UnderBar[p1]},p2,$square]/Chain[$square,p2,{UnderBar[p3],UnderBar[p1]},p2,$square],
		Chain[$square,p6,{UnderBar[OverHat[p1]],UnderBar[p5]},p6,$square] ->
			Chain[$square,p6,{UnderBar[p1],UnderBar[p5]},p6,$square]+S6Mom[p2,p3]*SpinorSquareBracket[p6,p2]*
			Chain[$square,p2,{UnderBar[p1],UnderBar[p5]},p6,$square]/Chain[$square,p2,{UnderBar[p1],UnderBar[p3]},p2,$square]
	}


A6SPsSsP[p1_,p2_,p3_,p4_,p5_,p6_]:=
Module[{k1,k2,k3,k4,k5,k6},
	A6SPsSsPChannel16[k1,k2,k3,k4,k5,k6]+A6SPsSsPChannel23[k1,k2,k3,k4,k5,k6]/.MapThread[Rule,{{k1,k2,k3,k4,k5,k6},{p1,p2,p3,p4,p5,p6}}]
]


(* ::Subsection::Closed:: *)
(*Amplitude 6: S+S'S+S'*)


A6SPsSPs[p1_,p2_,p3_,p4_,p5_,p6_]:=
	Chain[$square,p2,{UnderBar[p3],UnderBar[p1]},p2,$square]Chain[$square,p5,{UnderBar[p6],UnderBar[p4]},p5,$square]/
	(S6Mom[p2,p3]S6Mom[p1,p2]S6Mom[p5,p6]S6Mom[p4,p5]);


(* ::Subsection:: *)
(*Amplitude 7: SGGGGGS*)


A7SPPPPPSBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=Module[{k1,k2,k3,k4,k5,k6,k7,K,res},
res=-{

	ApplyBcfwScalarGluonShiftRules[
		ATree["S","+","+","+","+","S"][OverHat[k1],OverHat[K],k4,k5,k6,k7](1/S6Mom[k2,k3])ATree["-","+","+"][pm@OverHat[K],OverHat[k2],k3],
	{k2,k3},k1,k2,{k2,k3,k4,k5,k6},K]
	
}/.{PlusM[x_]:>x}//.{Extramass[k6]->-Extramass[k1],Extramasstilde[k6]->-Extramasstilde[k1]}//ReduceMomenta[{k1,k2,k3,k4,k5,k6,k7},{k2,k3,k4,k5,k6}]//SortChains//simplifyBCFW;
Plus@@res//.{SpinorSquareBracket[k2,OverHat[K]]->1, S6Mom[_]:>0}//.
{
	Chain[a__,{b___,PlusM[c__],PlusM[c__,d__],e___},f__]:>S6Mom[c]Chain[a,{b,e},f]+Chain[a,{b,PlusM[c],d,e},f],
	Chain[a__,{b___,c_,c_,e___},f__]:>(Extramass[c]Extramasstilde[c]/.UnderBar->Identity)Chain[a,{b,e},f],
	Chain[a__,{b___,PlusM[c_,d__]},c_,f_]:>Chain[a,{b,PlusM[d]},c,f]
}/.MapThread[Rule,{{k1,k2,k3,k4,k5,k6,k7},{p1,p2,p3,p4,p5,p6,p7}}]//SortChains//FullSimplify
]


(* ::Subsection:: *)
(*Amplitude 7: SGGGSGG*)


A7SPPPSPPBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=Module[{k1,k2,k3,k4,k5,k6,k7,K,res},
res=-{

	ApplyBcfwScalarGluonShiftRules[
		ATree["S","+","+","S","+","+"][OverHat[k1],OverHat[K],k4,k5,k6,k7](1/S6Mom[k2,k3])ATree["-","+","+"][pm@OverHat[K],OverHat[k2],k3],
	{k2,k3},k1,k2,{k2,k3,k4,k6,k7},K],
	
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","+","+","S"][OverHat[K],k6,k7,OverHat[k1]](1/S6Mom[k6,k7,k1])ATree["S","+","+","+","S"][pm@OverHat[K],OverHat[k2],k3,k4,k5],
	{k2,k3,k4,k5},k1,k2,{k2,k3,k4,k6,k7},K]/.{Extramass[K]->Extramass[k5],Extramasstilde[K]->Extramasstilde[k5]},
	
	ApplyBcfwScalarGluonShiftRules[
		ATreeSPSScalarGluonShift[OverHat[k1],k7,-1,k1,k2](1/S6Mom[k7,k1])ATree["S","+","+","+","S","+"][pm@OverHat[K],OverHat[k2],k3,k4,k5,k6],
	{k2,k3,k4,k5,k6},k1,k2,{k2,k3,k4,k6,k7},K]
	
}/.{PlusM[x_]:>x}//.{Extramass[k5]->-Extramass[k1],Extramasstilde[k5]->-Extramasstilde[k1]}//ReduceMomenta[{k1,k2,k3,k4,k5,k6,k7},{k2,k3,k4,k6,k7}]//SortChains//simplifyBCFW;
Plus@@res//.{SpinorSquareBracket[k2,OverHat[K]]->1, S6Mom[_]:>0}//.
{
	Chain[a__,{b___,PlusM[c__],PlusM[c__,d__],e___},f__]:>S6Mom[c]Chain[a,{b,e},f]+Chain[a,{b,PlusM[c],d,e},f],
	Chain[a__,{b___,c_,c_,e___},f__]:>(Extramass[c]Extramasstilde[c]/.UnderBar->Identity)Chain[a,{b,e},f],
	Chain[a__,{b___,PlusM[c_,d__]},c_,f_]:>Chain[a,{b,PlusM[d]},c,f],
	Chain[a_,b_,{PlusM[b_,d__],c___},e_,f_]:>Chain[a,b,{PlusM[d],c},e,f]
}/.MapThread[Rule,{{k1,k2,k3,k4,k5,k6,k7},{p1,p2,p3,p4,p5,p6,p7}}]//SortChains
]


(* ::Subsection:: *)
(*Amplitude 7: SSGGS'S'G*)


(* ::Subsubsection:: *)
(*BCFW Scalar Gluon*)


A7SSPSSPPBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=Module[{k1,k2,k3,k4,k5,k6,k7,K,res},
res=-{
	ApplyBcfwScalarGluonShiftRules[
		ATreeSMSScalarGluonShift[k7,OverHat[K],-1,k1,k2](1/S6Mom[k2,k3,k4,k5,k6])ATree["S","+","+","+","+","S"][k4,k5,k6,pm@OverHat[K],OverHat[k2],k3],
	{k2,k3,k4,k5,k6},k1,k2,{k2,k5,k6},K],

	ApplyBcfwScalarGluonShiftRules[
		ATreeSPSScalarGluonShift[k7,OverHat[K],-1,k1,k2](1/S6Mom[k2,k3,k4,k5,k6])ATree["S","+","+","-","+","S"][k4,k5,k6,pm@OverHat[K],OverHat[k2],k3],
	{k2,k3,k4,k5,k6},k1,k2,{k2,k5,k6},K],		
	
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","+","+","S"][OverHat[k1],OverHat[K],k6,k7](1/S6Mom[k2,k3,k4,k5])ATree["S","+","-","+","S"][k4,k5,pm@OverHat@K,OverHat@k2,k3],
	{k2,k3,k4,k5},k1,k2,{k2,k5,k6},K],	
	
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","-","+","S"][OverHat[k1],OverHat[K],k6,k7](1/S6Mom[k2,k3,k4,k5])ATree["S","+","+","+","S"][k4,k5,pm@OverHat@K,OverHat@k2,k3],
	{k2,k3,k4,k5},k1,k2,{k2,k5,k6},K],
	
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","+","+","+","S"][OverHat[k1],OverHat[K],k5,k6,k7](1/S6Mom[k2,k3,k4])ATree["S","-","+","S"][k4,pm@OverHat@K,OverHat@k2,k3],
	{k2,k3,k4},k1,k2,{k2,k5,k6},K],
	
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","-","+","+","S"][OverHat[k1],OverHat[K],k5,k6,k7](1/S6Mom[k2,k3,k4])ATree["S","+","+","S"][k4,pm@OverHat@K,OverHat@k2,k3],
	{k2,k3,k4},k1,k2,{k2,k5,k6},K],
	
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","S","+","+","s","s"][OverHat[K],k4,k5,k6,k7,OverHat[k1]](1/S6Mom[k2,k3])ATreeSPSScalarGluonShift[k3,OverHat[k2],-1,k1,k2],
	{k2,k3},k1,k2,{k2,k5,k6},K]/.{Extramass[K]->Extramass[k3],Extramasstilde[K]->Extramasstilde[k3]}
}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k7,k1},{k3,k4}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6,k7},{k2,k5,k6}]//SortChains//MapAt[simplifyBCFW,{{1},{2},{3},{4},{5},{6}}];
Plus@@res//.{SpinorSquareBracket[k2,OverHat[K]]->1, S6Mom[_]:>0}/.MapThread[Rule,{{k1,k2,k3,k4,k5,k6,k7},{p2,p3,p4,p5,p6,p7,p1}}]
]


(* ::Subsection:: *)
(*Amplitude 7: SSGGGS'S'*)


(* ::Subsubsection:: *)
(*BCFW Scalar Gluon*)


A7SSPPPSSBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=Module[{k1,k2,k3,k4,k5,k6,k7,K,res},
res=-{
	ApplyBcfwScalarGluonShiftRules[
			ATree["S","S","+","+","s","s"][k7,OverHat[k1],OverHat[K],k4,k5,k6](1/S6Mom[k2,k3])ATree["+","+","-"][OverHat@k2,k3,pm@OverHat@K],
		{k2,k3},k1,k2,{k2,k3,k4},K],
		
		ApplyBcfwScalarGluonShiftRules[
			ATree["S","S","s","s"][k7,OverHat[k1],OverHat[K],k6](1/S6Mom[k2,k3,k4,k5])ATree["S","+","+","+","S"][pm@OverHat@K,OverHat@k2,k3,k4,k5],
		{k2,k3,k4,k5},k1,k2,{k2,k3,k4},K],
		
		ApplyBcfwScalarGluonShiftRules[
			ATreeSMSScalarGluonShift[k7,OverHat[K],-1,k1,k2](1/S6Mom[k2,k3,k4,k5,k6])ATree["S","+","+","+","+","S"][k6,pm@OverHat[K],OverHat[k2],k3,k4,k5],
		{k2,k3,k4,k5,k6},k1,k2,{k2,k3,k4},K],
		
		ApplyBcfwScalarGluonShiftRules[
			ATreeSPSScalarGluonShift[k7,OverHat[K],-1,k1,k2](1/S6Mom[k2,k3,k4,k5,k6])ATree["S","-","+","+","+","S"][k6,pm@OverHat[K],OverHat[k2],k3,k4,k5],
		{k2,k3,k4,k5,k6},k1,k2,{k2,k3,k4},K]
}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k7,k1},{k5,k6}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6,k7},{k2,k3,k4}]//SortChains;
res//.{SpinorSquareBracket[k2,OverHat[K]]->1, S6Mom[_]:>0}/.
    MapThread[Rule,{{k1,k2,k3,k4,k5,k6,k7},{p2,p3,p4,p5,p6,p7,p1}}]//
		MapAt[simplifyBCFW,{{2},{3},{4}}]//Apply[Plus]
];

A7SSPPPssContactBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=Module[{k1,k2,k3,k4,k5,k6,k7,K,res},
	res=-{
		ApplyBcfwScalarGluonShiftRules[
			ATreeContact["S","S","+","+","s","s"][k7,OverHat[k1],OverHat[K],k4,k5,k6](1/S6Mom[k2,k3])ATree["+","+","-"][OverHat@k2,k3,pm@OverHat@K],
			{k2,k3},k1,k2,{k2,k3,k4},K],

		ApplyBcfwScalarGluonShiftRules[
			ATreeContact["S","S","s","s"][k7,OverHat[k1],OverHat[K],k6](1/S6Mom[k2,k3,k4,k5])ATree["S","+","+","+","S"][pm@OverHat@K,OverHat@k2,k3,k4,k5],
			{k2,k3,k4,k5},k1,k2,{k2,k3,k4},K]
	}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k7,k1},{k5,k6}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6,k7},{k2,k3,k4}]//SortChains;
	res//.{SpinorSquareBracket[k2,OverHat[K]]->1, S6Mom[_]:>0}/.
			MapThread[Rule,{{k1,k2,k3,k4,k5,k6,k7},{p2,p3,p4,p5,p6,p7,p1}}]//Apply[Plus]
];

A7SSPPPssGluonBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=Module[{k1,k2,k3,k4,k5,k6,k7,K,res},
	res=-{
		ApplyBcfwScalarGluonShiftRules[
			ATreeGluon["S","S","+","+","s","s"][k7,OverHat[k1],OverHat[K],k4,k5,k6](1/S6Mom[k2,k3])ATree["+","+","-"][OverHat@k2,k3,pm@OverHat@K],
			{k2,k3},k1,k2,{k2,k3,k4},K],

		ApplyBcfwScalarGluonShiftRules[
			ATreeGluon["S","S","s","s"][k7,OverHat[k1],OverHat[K],k6](1/S6Mom[k2,k3,k4,k5])ATree["S","+","+","+","S"][pm@OverHat@K,OverHat@k2,k3,k4,k5],
			{k2,k3,k4,k5},k1,k2,{k2,k3,k4},K],

		ApplyBcfwScalarGluonShiftRules[
			ATreeSMSScalarGluonShift[k7,OverHat[K],-1,k1,k2](1/S6Mom[k2,k3,k4,k5,k6])ATree["S","+","+","+","+","S"][k6,pm@OverHat[K],OverHat[k2],k3,k4,k5],
			{k2,k3,k4,k5,k6},k1,k2,{k2,k3,k4},K],

		ApplyBcfwScalarGluonShiftRules[
			ATreeSPSScalarGluonShift[k7,OverHat[K],-1,k1,k2](1/S6Mom[k2,k3,k4,k5,k6])ATree["S","-","+","+","+","S"][k6,pm@OverHat[K],OverHat[k2],k3,k4,k5],
			{k2,k3,k4,k5,k6},k1,k2,{k2,k3,k4},K]
	}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k7,k1},{k5,k6}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6,k7},{k2,k3,k4}]//SortChains;
	res//.{SpinorSquareBracket[k2,OverHat[K]]->1, S6Mom[_]:>0}/.
			MapThread[Rule,{{k1,k2,k3,k4,k5,k6,k7},{p2,p3,p4,p5,p6,p7,p1}}]//Apply[Plus]
];


(* ::Subsection:: *)
(*Amplitude 7:  SPSsPPs*)


A7SPSsPPsBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=Module[{k1,k2,k3,k4,k5,k6,k7,K,res},
res=-{
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","S","s","+","+","s"][OverHat[k1],OverHat[K],k4,k5,k6,k7](1/S6Mom[k2,k3])ATreeSPSScalarGluonShift[k3,OverHat[k2],-1,k1,k2],
	{k2,k3},k1,k2,{k2,k5,k6},K]

}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k1,k3},{k4,k7}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6,k7},{k2,k5,k6}]//SortChains//simplifyBCFW;
Plus@@res//.{SpinorSquareBracket[k2,OverHat[K]]->1, S6Mom[_]:>0}/.MapThread[Rule,{{k1,k2,k3,k4,k5,k6,k7},{p1,p2,p3,p4,p5,p6,p7}}]
]


(* ::Subsection:: *)
(*Amplitude 7: SPSPsPs*)


A7SPSPsPsBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=Module[{k1,k2,k3,k4,k5,k6,k7,K,res},
res=-{
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","S","s","+","s"][OverHat[k1],OverHat[K],k5,k6,k7](1/S6Mom[k2,k3,k4])ATree["S","+","S","+"][pm@OverHat@K,OverHat@k2,k3,k4],
	{k2,k3,k4},k1,k2,{k2,k4,k6},K]/.{Extramass[K]->Extramass[k3],Extramasstilde[K]->Extramasstilde[k3]},
	
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","S","+","s","+","s"][OverHat[k1],OverHat[K],k4,k5,k6,k7](1/S6Mom[k2,k3])ATreeSPSScalarGluonShift[k3,OverHat[k2],-1,k1,k2],
	{k2,k3},k1,k2,{k2,k4,k6},K]
	
}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k1,k3},{k5,k7}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6,k7},{k2,k4,k6}]//SortChains//simplifyBCFW;
Plus@@res//.{SpinorSquareBracket[k2,OverHat[K]]->1, S6Mom[_]:>0}/.MapThread[Rule,{{k1,k2,k3,k4,k5,k6,k7},{p1,p2,p3,p4,p5,p6,p7}}]//simplifyBCFW
];


(* ::Subsection:: *)
(*Amplitude 7: SPSPssP*)


A7SPSPssPBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=Module[{k1,k2,k3,k4,k5,k6,k7,K,res},
res=-{

	ApplyBcfwScalarGluonShiftRules[
		ATree["S","S","+","s","s","+"][k5,k6,k7,OverHat[k1],OverHat[K],k4](1/S6Mom[k2,k3])ATreeSPSScalarGluonShift[k3,OverHat[k2],-1,k1,k2],
	{k2,k3},k1,k2,{k2,k4,k7},K]/.{Extramass[K]->Extramass[k3],Extramasstilde[K]->Extramasstilde[k3]},
	
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","S","+","s","s"][k5,k6,k7,OverHat[k1],OverHat[K]](1/S6Mom[k2,k3,k4])ATree["S","+","S","+"][pm@OverHat@K,OverHat@k2,k3,k4],
	{k2,k3,k4},k1,k2,{k2,k4,k7},K]/.{Extramass[K]->Extramass[k3],Extramasstilde[K]->Extramasstilde[k3]},
	
	ApplyBcfwScalarGluonShiftRules[
		ATreeSPSScalarGluonShift[OverHat[k1],k7,-1,k1,k2](1/S6Mom[k1,k7])ATree["S","S","s","+","s","+"][k5,k6,pm@OverHat@K,OverHat@k2,k3,k4],
	{k2,k3,k4,k5,k6},k1,k2,{k2,k4,k7},K]/.{Extramass[K]->Extramass[k3],Extramasstilde[K]->Extramasstilde[k3]}
	
}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k1,k3},{k5,k6}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6,k7},{k2,k4,k7}]//SortChains//MapAt[simplifyBCFW,{2}];
Plus@@res//.{SpinorSquareBracket[k2,OverHat[K]]->1, S6Mom[_]:>0}/.MapThread[Rule,{{k1,k2,k3,k4,k5,k6,k7},{p1,p2,p3,p4,p5,p6,p7}}]
]


(* ::Subsection:: *)
(*Amplitude 7: SPSPPss*)


A7SPSPPssBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=Module[{k1,k2,k3,k4,k5,k6,k7,K,res},
res=-{

	ApplyBcfwScalarGluonShiftRules[
		ATree["S","S","+","+","s","s"][OverHat[k1],OverHat[K],k4,k5,k6,k7](1/S6Mom[k2,k3])ATreeSPSScalarGluonShift[k3,OverHat[k2],-1,k1,k2],
	{k2,k3},k1,k2,{k2,k4,k5},K]/.{Extramass[K]->Extramass[k3],Extramasstilde[K]->Extramasstilde[k3]},
	
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","S","+","s","s"][OverHat[k1],OverHat[K],k5,k6,k7](1/S6Mom[k2,k3,k4])ATree["S","+","S","+"][pm@OverHat@K,OverHat@k2,k3,k4],
	{k2,k3,k4},k1,k2,{k2,k4,k5},K]/.{Extramass[K]->Extramass[k3],Extramasstilde[K]->Extramasstilde[k3]},
	
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","S","s","s"][OverHat[k1],OverHat[K],k6,k7](1/S6Mom[k1,k6,k7])ATree["S","+","S","+","+"][pm@OverHat@K,OverHat@k2,k3,k4,k5],
	{k2,k3,k4,k5},k1,k2,{k2,k4,k5},K]/.{Extramass[K]->Extramass[k3],Extramasstilde[K]->Extramasstilde[k3]}
	
}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k1,k3},{k6,k7}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6,k7},{k2,k4,k5}]//SortChains;
Plus@@res//.{SpinorSquareBracket[k2,OverHat[K]]->1, S6Mom[_]:>0,Extramass[k4]->0,
	Extramass[k5]->0,Extramasstilde[k4]->0, Extramasstilde[k5]->0}/.MapThread[Rule,
	{{k1,k2,k3,k4,k5,k6,k7},{p1,p2,p3,p4,p5,p6,p7}}]
];


(* ::Subsection::Closed:: *)
(*Amplitude 7: SPPSPss*)


A7SPPSPssBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=Module[{k1,k2,k3,k4,k5,k6,k7,K,res},
res=-{

	ApplyBcfwScalarGluonShiftRules[
		ATree["S","+","S","+","s","s"][OverHat[k1],OverHat[K],k4,k5,k6,k7](1/S6Mom[k2,k3])ATree["-","+","+"][pm@OverHat[K],OverHat[k2],k3],
	{k2,k3},k1,k2,{k2,k3,k5},K],
	
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","S","+","s","s"][OverHat[k1],OverHat[K],k5,k6,k7](1/S6Mom[k2,k3,k4])ATree["S","+","+","S"][pm@OverHat@K,OverHat@k2,k3,k4],
	{k2,k3,k4},k1,k2,{k2,k3,k5},K]//.{Extramass[K]->Extramass[k4],Extramasstilde[K]->Extramasstilde[k4]},
	
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","S","s","s"][OverHat[k1],OverHat[K],k6,k7](1/S6Mom[k1,k6,k7])ATree["S","+","+","S","+"][pm@OverHat@K,OverHat@k2,k3,k4,k5],
	{k2,k3,k4,k5},k1,k2,{k2,k3,k5},K]/.{Extramass[K]->Extramass[k3],Extramasstilde[K]->Extramasstilde[k3]}
	
}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k1,k4},{k6,k7}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6,k7},{k2,k3,k5}]//SortChains;
Plus@@res//.{SpinorSquareBracket[k2,OverHat[K]]->1, S6Mom[_]:>0}/.MapThread[Rule,{{k1,k2,k3,k4,k5,k6,k7},{p1,p2,p3,p4,p5,p6,p7}}]
]


(* ::Subsection:: *)
(*Amplitude 7: SPPPSss*)


A7SPPPPSssBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=Module[{k1,k2,k3,k4,k5,k6,k7,K,res},
res=-{

	ApplyBcfwScalarGluonShiftRules[
		ATree["S","+","+","S","s","s"][OverHat[k1],OverHat[K],k4,k5,k6,k7](1/S6Mom[k2,k3])ATree["-","+","+"][pm@OverHat[K],OverHat[k2],k3],
	{k2,k3},k1,k2,{k2,k3,k4},K],
	
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","S","s","s"][OverHat[k1],OverHat[K],k6,k7](1/S6Mom[k1,k6,k7])ATree["S","+","+","+","S"][pm@OverHat@K,OverHat@k2,k3,k4,k5],
	{k2,k3,k4,k5},k1,k2,{k2,k3,k4},K]/.{Extramass[K]->Extramass[k5],Extramasstilde[K]->Extramasstilde[k5]}
	
}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k1,k5},{k6,k7}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6,k7},{k2,k3,k4}]//SortChains//simplifyBCFW;
Plus@@res//.{SpinorSquareBracket[k2,OverHat[K]]->1, S6Mom[_]:>0}/.MapThread[Rule,{{k1,k2,k3,k4,k5,k6,k7},{p1,p2,p3,p4,p5,p6,p7}}]//simplifyBCFW
]


(* ::Subsection:: *)
(*Amplitude 7: SPsPSPs*)


A7SPsPSPsBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=Module[{k1,k2,k3,k4,k5,k6,k7,K,res},
res=-{

	ApplyBcfwScalarGluonShiftRules[
		ATree["S","s","+","S","+","s"][OverHat[k1],OverHat[K],k4,k5,k6,k7](1/S6Mom[k2,k3])ATreeSPSScalarGluonShift[k3,OverHat[k2],-1,k1,k2],
	{k2,k3},k1,k2,{k2,k4,k6},K],
	
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","s","S","+","s"][OverHat[k1],OverHat[K],k5,k6,k7](1/S6Mom[k2,k3,k4])ATree["S","+","S","+"][pm@OverHat@K,OverHat@k2,k3,k4],
	{k2,k3,k4},k1,k2,{k2,k4,k6},K]/.{Extramass[K]->Extramass[k3],Extramasstilde[K]->Extramasstilde[k3]}
	
}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k1,k5},{k3,k7}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6,k7},{k2,k4,k6}]//SortChains//simplifyBCFW;
Plus@@res//.{SpinorSquareBracket[k2,OverHat[K]]->1, S6Mom[_]:>0}/.MapThread[Rule,{{k1,k2,k3,k4,k5,k6,k7},{p1,p2,p3,p4,p5,p6,p7}}]//simplifyBCFW
]


(* ::Subsection::Closed:: *)
(*Amplitude 7: SPsSsPP*)


A7SPsSsPPBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=Module[{k1,k2,k3,k4,k5,k6,k7,K,res},
res=-{

	ApplyBcfwScalarGluonShiftRules[
		ATree["S","s","S","s","+","+"][OverHat[k1],OverHat[K],k4,k5,k6,k7](1/S6Mom[k2,k3])ATreeSPSScalarGluonShift[k3,OverHat[k2],-1,k1,k2],
	{k2,k3},k1,k2,{k2,k6,k7},K],
	
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","+","+","S"][OverHat[K],k6,k7,OverHat[k1]](1/S6Mom[k6,k7,k1])ATree["S","+","s","S","s"][pm@OverHat@K,OverHat@k2,k3,k4,k5],
	{k2,k3,k4,k5},k1,k2,{k2,k6,k7},K]/.{Extramass[K]->Extramass[k4],Extramasstilde[K]->Extramasstilde[k4]},
	
	ApplyBcfwScalarGluonShiftRules[
		ATreeSPSScalarGluonShift[OverHat[k1],k7,-1,k1,k2](1/S6Mom[k7,k1])ATree["S","+","s","S","s","+"][pm@OverHat[K],OverHat[k2],k3,k4,k5,k6],
	{k2,k3,k4,k5,k6},k1,k2,{k2,k6,k7},K]/.{Extramass[K]->Extramass[k4],Extramasstilde[K]->Extramasstilde[k4]}
	
}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k1,k4},{k3,k5}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6,k7},{k2,k6,k7}]//SortChains//simplifyBCFW;
Plus@@res//.{SpinorSquareBracket[k2,OverHat[K]]->1, S6Mom[_]:>0}/.MapThread[Rule,{{k1,k2,k3,k4,k5,k6,k7},{p1,p2,p3,p4,p5,p6,p7}}]
]


(* ::Subsection::Closed:: *)
(*Amplitude 7: SPsSPPs*)


A7SPsSPPsBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=Module[{k1,k2,k3,k4,k5,k6,k7,K,res},
res=-{

	ApplyBcfwScalarGluonShiftRules[
		ATree["S","s","S","+","+","s"][OverHat[k1],OverHat[K],k4,k5,k6,k7](1/S6Mom[k2,k3])ATreeSPSScalarGluonShift[k3,OverHat[k2],-1,k1,k2],
	{k2,k3},k1,k2,{k2,k5,k6},K]
	
}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k1,k4},{k3,k7}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6,k7},{k2,k5,k6}]//SortChains//simplifyBCFW;
Plus@@res//.{SpinorSquareBracket[k2,OverHat[K]]->1, S6Mom[_]:>0}/.MapThread[Rule,{{k1,k2,k3,k4,k5,k6,k7},{p1,p2,p3,p4,p5,p6,p7}}]
]


(* ::Subsection::Closed:: *)
(*Amplitude 7: SPPPsSs*)


A7SPPPsSsBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=Module[{k1,k2,k3,k4,k5,k6,k7,K,res},
res=-{

	ApplyBcfwScalarGluonShiftRules[
		ATree["S","+","+","s","S","s"][OverHat[k1],OverHat[K],k4,k5,k6,k7](1/S6Mom[k2,k3])ATree["-","+","+"][pm@OverHat@K,OverHat[k2],k3],
	{k2,k3},k1,k2,{k2,k3,k4},K],
	
	ApplyBcfwScalarGluonShiftRules[
		ATree["S","s","S","s"][OverHat[k1],OverHat[K],k6,k7](1/S6Mom[k6,k7,k1])ATree["S","+","+","+","S"][pm@OverHat[K],OverHat[k2],k3,k4,k5],
	{k2,k3,k4,k5},k1,k2,{k2,k3,k4},K]/.{Extramass[K]->Extramass[k5],Extramasstilde[K]->Extramasstilde[k5]}
	
}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k1,k6},{k5,k7}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6,k7},{k2,k3,k4}]//SortChains//simplifyBCFW;
Plus@@res//.{SpinorSquareBracket[k2,OverHat[K]]->1, S6Mom[_]:>0}/.MapThread[Rule,{{k1,k2,k3,k4,k5,k6,k7},{p1,p2,p3,p4,p5,p6,p7}}]
];

(* ::Subsection::Closed:: *)
(*Amplitude 8: SSPPPPss*)

A8SSPPPPssContactBCFWSG[p1_,p2_,p3_,p4_,p5_,p6_,p7_,p8_]:=Module[{k1,k2,k3,k4,k5,k6,k7,k8,K,res},
	res=-{
		ApplyBcfwScalarGluonShiftRules[
			ATreeContact["S","S","+","+","+","s","s"][k8,OverHat[k1],OverHat[K],k4,k5,k6,k7]
					(1/S6Mom[k2,k3])ATree["+","+","-"][OverHat@k2,k3,pm@OverHat@K],
			{k2,k3},k1,k2,{k2,k3,k4,k5},K],

		ApplyBcfwScalarGluonShiftRules[
			ATreeContact["S","S","s","s"][k8,OverHat[k1],OverHat[K],k7]
					(1/S6Mom[k2,k3,k4,k5,k6])
					ATree["S","+","+","+","+","S"][pm@OverHat@K,OverHat@k2,k3,k4,k5,k6],
			{k2,k3,k4,k5,k6},k1,k2,{k2,k3,k4,k5},K]
	}/.{PlusM[x_]:>x}/.AlignExtramassRules[{k8,k1},{k6,k7}]//ReduceMomenta[{k1,k2,k3,k4,k5,k6,k7,k8}, {k2,k3,k4,k5}]//SortChains;
	res//.{SpinorSquareBracket[k2,OverHat[K]]->1, S6Mom[_]:>0}/.
			MapThread[Rule,{{k1,k2,k3,k4,k5,k6,k7,k8},{p2,p3,p4,p5,p6,p7,p8,p1}}]//Apply[Plus]
];


(* ::Section::Closed:: *)
(*Tree Amplitude Definitions Gravity*)


(* ::Subsection::Closed:: *)
(*Amplitude 3: SgS*)


MSppS[k1_,k2_,k3_]:=-Chain[$square,k2,{UnderBar[k1]},$AmplitudesReference,$angle]^2/SpinorAngleBracket[k2,$AmplitudesReference]^2;


MSmmS[k1_,k2_,k3_]:=-Chain[$angle,k2,{UnderBar[k1]},$AmplitudesReference,$square]^2/SpinorSquareBracket[k2,$AmplitudesReference]^2;


(* ::Subsection:: *)
(*Amplitude 4: SggS*)


MSppPPS[k1_,k2_,k3_,k4_]:=-(Extramass[k1]Extramasstilde[k1]SpinorSquareBracket[k2,k3]/SpinorAngleBracket[k2,k3])^2(1/S6Mom[k1,k3]+1/S6Mom[k1,k2]);


(* ::Subsection:: *)
(*Amplitude 4: gggg*)


MmmPPppMM[k1_,k2_,k3_,k4_]:=SpinorSquareBracket[k2,k1]/SpinorAngleBracket[k1,k2]*SpinorAngleBracket[k4,k1]^7/
	(SpinorAngleBracket[k2,k3]SpinorAngleBracket[k3,k4]^2*SpinorAngleBracket[k2,k4]SpinorAngleBracket[k1,k3])


(* ::Subsection:: *)
(*Amplitude 4: SSss*)


MSSss[k1_,k2_,k3_,k4_]:=
	AmplitudeCoefficient["MSSssS12"]S6Mom[k1,k2]+
	AmplitudeCoefficient["MSSssS23"]S6Mom[k2,k3]+
	AmplitudeCoefficient["MSSssMu1"]Extramass[k2]Extramasstilde[k2]+
	AmplitudeCoefficient["MSSssMu2"]Extramass[k3]Extramasstilde[k3]+
	AmplitudeCoefficient["MSSssdilaton"]*2Extramass[k2]Extramasstilde[k2]Extramass[k3]Extramasstilde[k3]/S6Mom[k1,k2]+
	(2*Mom4DVector[k1][Null][$up] . Mom4DVector[k3][Null][$down])*(2*Mom4DVector[k2][Null][$up] . Mom4DVector[k3][Null][$down])/S6Mom[k1,k2];


(* ::Section::Closed:: *)
(*Amplitude Infinity: SGG...GGS*)


AnSnGS[plus__][p1_,pGl__,pn_] /; {plus} === ConstantArray["+",Length@{pGl}] := Module[{res,y,nGl = Length@{pGl},piProd},

piProd = piProduct[p1,pGl,pn];
y = Product[ S6Mom[p1,Sequence@@{pGl}[[1;;j]]],{j,1,Length@{pGl}-1}];

(* For some reason we need a factor of -1 for every gluon. Can't be bothered to search for it*)
(* I am guessing convention differences for polarization vectors... *)
(-1)^(nGl)*Extramass[p1]*Extramasstilde[p1]/(PTFOpen[pGl])*Plus@@(piProd/y)
];


piProduct[mom__]:=Module[{dummies, dummyRules,prods},

dummies = Table[Unique["p"],{i,1,Length@{mom}}];
dummyRules = MapThread[#1->#2&,{dummies,{mom}}];

prods = Reverse@Table[{S6Mom[Sequence@@dummies[[1;;k-1]]],{dummies[[k]],plus@@dummies[[1;;k-1]]}},{k,3,Length@{mom}-2}];
prods = Dot@@(Replace[prods,{a_,{b_,c_}}:>a*IdentityMatrix+b . c,{1}]);

prods = Distribute[prods]//. {Dot[a___, d_S6Mom b_, c___]:> d Dot[a, b, c],Dot[a___,IdentityMatrix,b___]:>Dot[a,b]}/.IdentityMatrix->1;

prods = First@Replace[Verbatim[List@@prods],{HoldPattern[a_*Dot[b___]] :>{a,{b}},b_/;FreeQ[{b},Dot]:>{b,{}}, HoldPattern[Dot[b__]]:>{1,{b}}},{2}];

(*Print[#1*Chain[$square,dummies[[-2]],UnderBar/@#2,dummies[[2]],$square]&@@@prods /. dummyRules];*)
prods = prods //.{{a___,{pref_,{b1___,plus[b2__],b3___}},c___}:>{a,Sequence@@Map[{pref,{b1,#,b3}}&,{b2}],c}};
prods = #1*Chain[$square,dummies[[-2]],UnderBar/@#2,dummies[[2]],$square]&@@@prods;
prods /. dummyRules
];


(* ::Section:: *)
(*One-loop Amplitude Definitions Yang-Mills*)


(* ::Subsection::Closed:: *)
(*One-Loop All-Plus O(\[Epsilon]^0) (n-Point)*)


A1LAllPlusnPt[n_] := -1/3*1/PTF[n]Sum[TrM[Sequence@@config],{config,Subsets[Range@n,{4}]}];
A1LAllPlusnPt[moms__] /; Length@{moms}>3 := -1/3*1/PTF[moms]Sum[TrM[Sequence@@config],{config,Subsets[{moms},{4}]}]


(* ::Subsection::Closed:: *)
(*One-Loop One-Minus O(\[Epsilon]^0) *)


(* ::Text:: *)
(*Negative helicity is always on the first argument.*)
(*Taken from hep-ph/0505055*)
(*For general form look at hep-ph/9312276 (though the form is pretty complicated.)*)


(* ::Subsubsection:: *)
(*4-Point*)


A1LOneMinus4Pt[p1_,p2_,p3_,p4_] := 1/3*SpinorAngleBracket[p2,p4]SpinorSquareBracket[p2,p4]^3/(SpinorSquareBracket[p1,p2]SpinorAngleBracket[p2,p3]SpinorAngleBracket[p3,p4]SpinorSquareBracket[p4,p1]);
A1LOneMinus4Pt[] := A1LOneMinus4Pt[Sequence@@Range@4];


(* ::Subsubsection::Closed:: *)
(*5-Point*)


A1LOneMinus5Pt[p1_,p2_,p3_,p4_,p5_] := 1/3*1/SpinorAngleBracket[p3,p4]^2*
										(
											-SpinorSquareBracket[p2,p5]^3/(SpinorSquareBracket[p1,p2]SpinorSquareBracket[p5,p1])
											+SpinorAngleBracket[p1,p4]^3*SpinorSquareBracket[p4,p5]SpinorAngleBracket[p3,p5]/(SpinorAngleBracket[p1,p2]SpinorAngleBracket[p2,p3]SpinorAngleBracket[p4,p5]^2)
											-SpinorAngleBracket[p1,p3]^3*SpinorSquareBracket[p3,p2]SpinorAngleBracket[p4,p2]/(SpinorAngleBracket[p1,p5]SpinorAngleBracket[p5,p4]SpinorAngleBracket[p3,p2]^2)
										);
A1LOneMinus5Pt[] := A1LOneMinus5Pt@@(Range@5);


(* ::Subsubsection::Closed:: *)
(*6-Point*)


A1LOneMinus6Pt[p1_,p2_,p3_,p4_,p5_,p6_] := 1/3*Plus@@{
	(Chain[$angle,p1,{p2},p6,$square]+Chain[$angle,p1,{p3},p6,$square])^3/
		(S6Mom[p1,p2,p3]*SpinorAngleBracket[p1,p2]SpinorAngleBracket[p2,p3]SpinorAngleBracket[p4,p5]^2(Chain[$angle,p3,{p1},p6,$square]+Chain[$angle,p3,{p2},p6,$square])),+
	(Chain[$angle,p1,{p3},p2,$square]+Chain[$angle,p1,{p4},p2,$square])^3/
		(S6Mom[p2,p3,p4]*SpinorAngleBracket[p5,p6]SpinorAngleBracket[p6,p1]SpinorAngleBracket[p3,p4]^2(Chain[$angle,p5,{p3},p2,$square]+Chain[$angle,p5,{p4},p2,$square])),+
	SpinorSquareBracket[p2,p6]^3/(SpinorSquareBracket[p1,p2]SpinorSquareBracket[p6,p1]S6Mom[p3,p4,p5])*(
		SpinorSquareBracket[p2,p3]SpinorSquareBracket[p3,p4]/(SpinorAngleBracket[p4,p5](Chain[$angle,p5,{p3},p2,$square]+Chain[$angle,p5,{p4},p2,$square]))-
		SpinorSquareBracket[p4,p5]SpinorSquareBracket[p5,p6]/(SpinorAngleBracket[p3,p4](Chain[$angle,p3,{p1},p6,$square]+Chain[$angle,p3,{p2},p6,$square]))+
		SpinorSquareBracket[p3,p5]/(SpinorAngleBracket[p3,p4]SpinorAngleBracket[p4,p5])),-
	SpinorAngleBracket[p1,p3]^3SpinorSquareBracket[p2,p3]SpinorAngleBracket[p2,p4]/
		(SpinorAngleBracket[p2,p3]^2SpinorAngleBracket[p3,p4]^2SpinorAngleBracket[p4,p5]SpinorAngleBracket[p5,p6]SpinorAngleBracket[p6,p1]),+
	SpinorAngleBracket[p1,p5]^3SpinorSquareBracket[p5,p6]SpinorAngleBracket[p4,p6]/
		(SpinorAngleBracket[p4,p5]^2SpinorAngleBracket[p5,p6]^2SpinorAngleBracket[p1,p2]SpinorAngleBracket[p2,p3]SpinorAngleBracket[p3,p4]),-
	SpinorAngleBracket[p1,p4]^3SpinorAngleBracket[p3,p5](Chain[$angle,p1,{p2},p4,$square]+Chain[$angle,p1,{p3},p4,$square])/
		(SpinorAngleBracket[p1,p2]SpinorAngleBracket[p2,p3]SpinorAngleBracket[p3,p4]^2SpinorAngleBracket[p4,p5]^2SpinorAngleBracket[p5,p6]SpinorAngleBracket[p6,p1])
	};
	
A1LOneMinus6Pt[] := A1LOneMinus6Pt@@(Range@6);


(* ::Subsection:: *)
(*One-Loop Scalar Pair Amplitudes (Rational only)*)


(* ::Subsubsection:: *)
(*4-pt: SSPP*)


A1LSSPP[p1_,p2_,p3_,p4_]:=1/3*1/SpinorAngleBracket[p3,p4]^2(2*S6Mom[p1,p2]+S6Mom[p2,p3])


(* ::Subsubsection:: *)
(*5-pt: SSPPP*)


A1LSSPPP[k1_,k2_,k3_,k4_,k5_]:=-((Chain[$square, k3, {UnderBar[k2], PlusM[k3, k4]}, k5,
	$square]*Chain[$square, k3, {UnderBar[k2], UnderBar[k1]}, k3, $square]*SpinorSquareBracket[k3, k4])/
   (Chain[$angle, k5, {k4}, k3, $square]*S6Mom[k1, k2]*(Chain[$angle, k4, {UnderBar[k2]}, k3, $square]*S6Mom[k1, k2] - Chain[$square, k3, {UnderBar[k1], UnderBar[k2]}, k3, $square]*
      SpinorAngleBracket[k3, k4])) + (SpinorSquareBracket[k3, k4]*(-(Chain[$square, k3, {k4, UnderBar[k2]}, k3, $square]*(2*S6Mom[k1, k2] + S6Mom[k1, k5])) + 
     2*Chain[$square, k3, {UnderBar[k1], UnderBar[k2]}, k3, $square]*SpinorAngleBracket[k3, k4]*SpinorSquareBracket[k3, k4]))/
   (Chain[$angle, k5, {k4}, k3, $square]^2*S6Mom[k2, k3]*SpinorAngleBracket[k3, k4]) - 
  (Extramass[k2]*Extramasstilde[k2]*(Chain[$angle, k5, {UnderBar[k2]}, k3, $square]*S6Mom[k1, k2] - Chain[$square, k3, {UnderBar[k1], UnderBar[k2]}, k3, $square]*SpinorAngleBracket[k3, k5])*
    SpinorSquareBracket[k3, k5]^3)/(Chain[$square, k3, {UnderBar[k2], PlusM[k3, k4]}, k5, $square]*S6Mom[k1, k2]*(Chain[$angle, k4, {UnderBar[k2]}, k3, $square]*S6Mom[k1, k2] - 
     Chain[$square, k3, {UnderBar[k1], UnderBar[k2]}, k3, $square]*SpinorAngleBracket[k3, k4])*SpinorAngleBracket[k4, k5]) + 
  (Chain[$angle, k4, {UnderBar[k1]}, k5, $square]*Chain[$angle, k5, {k4}, k3, $square]*Chain[$square, k3, {UnderBar[k2], PlusM[k3, k4]}, k5, $square]^2*
     (Extramass[k2]*Extramasstilde[k2] - S6Mom[k1, k5])*SpinorAngleBracket[k3, k4]*SpinorSquareBracket[k3, k4]^2 + Chain[$angle, k4, {UnderBar[k1]}, k5, $square]^2*
     Chain[$square, k3, {UnderBar[k2], PlusM[k3, k4]}, k5, $square]*SpinorSquareBracket[k3, k4]^2*(Chain[$angle, k5, {k4}, k3, $square]*S6Mom[k1, k5]*S6Mom[k2, k3] - 
      Chain[$angle, k5, {PlusM[k5, UnderBar[k1]], PlusM[k3, k4], UnderBar[k2]}, k3, $square]*SpinorAngleBracket[k3, k4]*SpinorSquareBracket[k3, k4]) + 
    Chain[$angle, k5, {k4}, k3, $square]*Chain[$square, k3, {k4, UnderBar[k2]}, k3, $square]*Extramass[k2]*Extramasstilde[k2]*S6Mom[k1, k5]^2*SpinorAngleBracket[k3, k4]*
     SpinorSquareBracket[k3, k5]^2*SpinorSquareBracket[k4, k5])/(Chain[$angle, k5, {k4}, k3, $square]*Chain[$square, k3, {PlusM[UnderBar[k1], UnderBar[k2]], UnderBar[k1]}, k5, $square]*
    Chain[$square, k3, {UnderBar[k2], PlusM[k3, k4]}, k5, $square]*S6Mom[k1, k5]^2*SpinorAngleBracket[k3, k4]^2*SpinorAngleBracket[k4, k5]*SpinorSquareBracket[k3, k4]))/3


(* ::Section::Closed:: *)
(*Two-loop All-Plus Definitions Yang-Mills*)


(* ::Subsection::Closed:: *)
(*Two-Loop Divergent Part (n-Point)*)


TriInt[i_,j_]:=(-\[Mu]/S[i,j])^\[Epsilon];


A2LnPtDiv[n_] := -A1LAllPlusnPt[n]*1/\[Epsilon]^2*Sum[TriInt[Sequence@@ij],{ij,Partition[Range@n,2,1,{1}]}];
A2LnPtDiv[moms__] /; Length@{moms}>3  :=-A1LAllPlusnPt[moms]*1/\[Epsilon]^2*Sum[TriInt[Sequence@@ij],{ij,Partition[{moms},2,1,{1}]}];


A2LnPtDivPartial[n_Integer,i_Integer] /; 1<=i<=n := -A1LAllPlusnPt[n]*1/\[Epsilon]^2*TriInt[Sequence@@(Partition[Range@n,2,1,{1}][[i]])];
A2LnPtDivPartial[moms__,i_Integer] /; (1<=i<=Length@moms)&&Length@{moms}>3  :=-A1LAllPlusnPt[moms]*1/\[Epsilon]^2*TriInt[Sequence@@(Partition[{moms},2,1,{1}][[i]])];


(* ::Subsection:: *)
(*Two-Loop Finite PolyLog Part*)


(* ::Subsubsection::Closed:: *)
(*Two Mass Box Integral Truncated*)


F2ME[s_,t_,m2_,m4_]:=PolyLog[2,1-m2/s]+PolyLog[2,1-m2/t]+PolyLog[2,1-m4/s]+PolyLog[2,1-m4/t]-PolyLog[2,1-m2*m4/(s*t)]+1/2*Log[s/t]^2


(* ::Subsubsection:: *)
(*Finite PolyLog Part*)


K2K4ST[n_Integer,i_Integer,r_Integer,moms_List]:=Module[{ni=moms[[CyclicPermutations[n][[i]]]],K2,K4,S,T},
	K2=ni[[1;;r]];
	T=ni[[1;;r+1]];
	K4=ni[[r+2;;n-1]];
	S=Prepend[K2,ni[[n]]];
	{K2,K4,S,T}
];

K2K4ST[n_Integer,i_Integer,r_Integer]:=K2K4ST[n,i,r,Range@n];


(* i runs from 1 to n, while r runs from 1 to (n-4) *)
cri[n_Integer,i_Integer,r_Integer,moms_List] /; Length@moms == n := Module[{p4,k41,k42,ab,abc,abcd,k2,k4,s,t,res=0,ni=moms[[CyclicPermutations[n][[i]]]]},
	{k2,k4,s,t}=K2K4ST[n,i,r,moms];
	res += Sum[TrM[Sequence@@abcd],{abcd,Subsets[k4,{4}]}];
	res -= Sum[Sum[TrM[Sequence@@abc,p4],{abc,Subsets[k4,{3}]}],{p4,k4}];
	res += Sum[Sum[Chain[$angle,Last@ni,{k41,Sequence@@ab,k42},ni[[1+r]],$angle],{k41,k4},{k42,k4}],{ab,Subsets[k4,{2}]}]/SpinorAngleBracket[Last[ni],ni[[1+r]]];

	res
];

cri[n_Integer,i_Integer,r_Integer]:=cri[n,i,r,Range@n];



A2LnPtPoly[moms__] /; Length@{moms} >3 :=Module[{n=Length@{moms},i,r,K2,K4,S,T},
	-1/3*1/PTF[moms]*Sum[
		{K2,K4,S,T}=K2K4ST[n,i,r,{moms}];
		cri[n,i,r,{moms}]*F2ME[S4Mom[Sequence@@S],S4Mom[Sequence@@T],S4Mom[Sequence@@K2],S4Mom[Sequence@@K4]]/.{S4Mom[_]:>0}
	,{i,1,n},{r,1,n-4}]
];

A2LnPtPolyPartial[moms__,i_Integer] /; Length@{moms} > 3 := Module[{n=Length@{moms},r,K2,K4,S,T},
	-1/3*1/PTF[moms]*Sum[
		{K2,K4,S,T}=K2K4ST[n,i,r,{moms}];
		cri[n,i,r,{moms}]*F2ME[S4Mom[Sequence@@S],S4Mom[Sequence@@T],S4Mom[Sequence@@K2],S4Mom[Sequence@@K4]]/.{S4Mom[_]:>0}
	,{r,1,n-4}]
];


(* ::Subsection::Closed:: *)
(*Rational Part*)


(* ::Subsubsection::Closed:: *)
(*4-Point*)



(*
	R243 and R241B Extracted from hep-ph/0201161 (adding an additional factor of 4, which is
	also required to match R241)
*)

R241[a_,b_,c_,d_]:=1/9*1/PTF[a,b,c,d]*(S[a,c]^2+8S[a,b]S[b,c]);
R241[]:=R241[Sequence@@Range@4];

R243[a_,b_,c_,d_]:=
    -2/9 S[a,b]/(S[b,c]S[a,c])*1/(SpinorAngleBracket[a,b]^2SpinorAngleBracket[c,d]^2)*
        (S[a,b]^3+S[b,c]^3+S[a,c]^3+24*S[a,b]S[b,c]S[a,c]);

R241B[a_,b_,c_,d_]:=0;

(* ::Subsubsection::Closed:: *)
(*5-Point Planar*)


(* ::Text:: *)
(*Badger*)


A52LRatLitBadgerPartial[p1_,p2_,p3_,p4_,p5_]:=Module[{intBoxF3,intBoxF3l1l2,intButF3,intButF3tr,intButF3l1l2},
intBoxF3=S[p1,p3]/4;
intBoxF3l1l2=(TrM[p1,p3,p4,p5]-S[p1,p3](6*S[p4,p5]-2*S[p1,p3]-S[p3,p4]-S[p1,p5]))/36;
intButF3=1/4;
intButF3tr=(2*Chain[$square,p1,{p2,p3,p1,p4,p3,p4,p5},p1,$angle]+Chain[$square,p1,{p2,p3,p2,p4,p3,p4,p5},p1,$angle]+
			4*Chain[$square,p1,{p2,p3,p1,p5,p3,p4,p5},p1,$angle]+2*Chain[$square,p1,{p2,p3,p2,p5,p3,p4,p5},p1,$angle])/36;
intButF3l1l2=1/36*(2*S[p1,p4]+S[p2,p4]+4*S[p1,p5]+2*S[p2,p5]);
TrP[p1,p3,p4,p5]/S[p1,p3]*intBoxF3+TrP[p1,p3,p4,p5]/(S[p1,p3]S[p4,p5])*intBoxF3l1l2+
TrP[p1,p2,p4,p5]*intButF3+1/(S[p1,p2]S[p4,p5])intButF3tr+(S[p1,p5]+TrP[p1,p2,p4,p5](S[p1,p2]+S[p4,p5])/(S[p1,p2]S[p4,p5]))intButF3l1l2
]


A52LRatLitBadger[p1_,p2_,p3_,p4_,p5_]:=-(4-2)^2/PTF[{p1,p2,p3,p4,p5}]*Sum[A52LRatLitBadgerPartial[Sequence@@perm],{perm,CyclicPermutations[{p1,p2,p3,p4,p5}]}]


(* ::Text:: *)
(*Dunbar*)

(* Taken from 1603.07514*)
R5aPartial[p1_,p2_,p3_,p4_,p5_]:=2/3*TrP[p4,p5,p1,p2]^2/(S[p1,p2]S[p4,p5]);
R5a[p1_,p2_,p3_,p4_,p5_]:=Sum[R5aPartial[Sequence@@i],{i,CyclicPermutations[{p1,p2,p3,p4,p5}]}];
R5bPartial[p1_,p2_,p3_,p4_,p5_]:=(10/3*S[p1,p2]S[p2,p3]+2/3*S[p1,p2]S[p3,p4]);
R5b[p1_,p2_,p3_,p4_,p5_]:=Sum[R5bPartial[Sequence@@i],{i,CyclicPermutations[{p1,p2,p3,p4,p5}]}];

A52LRatLitDunbar[p1_,p2_,p3_,p4_,p5_]:=1/6*1/PTF[p1,p2,p3,p4,p5](R5a[p1,p2,p3,p4,p5]+R5b[p1,p2,p3,p4,p5]);
A52LRatLitDunbarPartial[p1_,p2_,p3_,p4_,p5_]:=1/6*1/PTF[p1,p2,p3,p4,p5](R5aPartial[p1,p2,p3,p4,p5]+R5bPartial[p1,p2,p3,p4,p5]);

(* Taken from 1911.06547*)
R251Partial[a_,b_,c_,d_,e_]:=
		TrP[d,e,a,b]^2/(S[d,e] S[a,b])+5 S[a,b] S[b,c]+S[a,b] S[c,d];
R251[a_,b_,c_,d_,e_]:=
    1/9 * 1/PTF[a,b,c,d,e] Sum[R251Partial[Sequence@@i],{i,CyclicPermutations[{a,b,c,d, e}]}];



(* ::Subsubsection::Closed:: *)
(*5-Point Non-Planar*)

(*Taken from 1911.06547*)
(* The sign is different, but this is just a typo in the paper. *)
(* I checked the color relations from Edison & Naculich, and they work only *)
(* when including the sign below *)
(* The color relation given in eq.(3.6) in 1911.06547 is also off *)
(* by an overall sign. *)

R253Partial[a_,b_,c_,d_,e_]:=TrM[a,c,d,e]TrM[e,c,b,a]/(S[a,e]S[c,d])+3/2 S[a,b]^2;
R253[a_,b_,c_,d_,e_]:=-(*!!!*)2/3*1/(PTF[a,b]PTF[c,d,e])*
		SumCycliclyPermutedKinematics[R253Partial@@{a,b,c,d,e},{a,b},{c,d,e}];

(* The reason for the opposite sign compared to 1911.06547 is the usage
 of \[Epsilon][p1,p2,p3,p4] there, which is defined as TrP - TrM, so -Tr5 *)
R251B[p1_,p2_,p3_,p4_,p5_]:=-2*Tr5[p1,p2,p3,p4](-1/PTF[p1,p2,p3,p4,p5]+2/PTF[p1,p3,p4,p2,p5]+2/PTF[p1,p4,p3,p2,p5]+2/PTF[p1,p4,p2,p3,p5]);


(* ::Subsubsection::Closed:: *)
(*6-Point Planar*)


(* ::Text:: *)
(*Dunbar*)


G61[p1_,p2_,p3_,p4_,p5_,p6_] := S4Mom[p3,p4]S4Mom[p4,p6]/(S4Mom[p5,p6]S4Mom[p1,p2,p3])*
								(TrM[p6,p1,p2,p5]+TrM[p6,p1,p3,p5])+S4Mom[p1,p3]S4Mom[p3,p4]/(S4Mom[p1,p2]S4Mom[p4,p5,p6])(TrM[p1,p6,p5,p2]+TrM[p1,p6,p4,p2]);
G62[p1_,p2_,p3_,p4_,p5_,p6_] := TrM[p1,p5,p6,p2]^2/(S4Mom[p1,p2]S4Mom[p6,p5])+1/2*TrM[p1,p3,p4,p6]^2/(S4Mom[p1,p6]S4Mom[p3,p4]);
G63[p1_,p2_,p3_,p4_,p5_,p6_] := S4Mom[p4,p6]/S4Mom[p1,p2,p3]TrM[p1,p6,p4,p3];
G64[p1_,p2_,p3_,p4_,p5_,p6_] := S4Mom[p4,p5,p6]/S4Mom[p1,p6]TrM[p1,p2,p5,p6];
G65[p1_,p2_,p3_,p4_,p5_,p6_] := 2*S4Mom[p1,p3]^2+S4Mom[p5,p2]^2+S4Mom[p1,p2](-3*S4Mom[p1,p3]-2*S4Mom[p1,p4]+6*S4Mom[p1,p5]+4*S4Mom[p2,p3]+S4Mom[p2,p4]+2*S4Mom[p2,p5]+
								4*S4Mom[p2,p6]+7*S4Mom[p3,p4]-S4Mom[p3,p5]-S4Mom[p4,p5]+3*S4Mom[p4,p6])+
								S4Mom[p1,p3](2*S4Mom[p1,p4]+3*S4Mom[p1,p5]-2*S4Mom[p2,p4]-S4Mom[p2,p5]+S4Mom[p3,p6]-5/2*S4Mom[p4,p6])+
								3/2*S4Mom[p1,p4]S4Mom[p2,p5]-8*TrM[p2,p3,p4,p5]+5*TrM[p6,p1,p3,p4];

A62LRatLitDunbarPartial[p1_,p2_,p3_,p4_,p5_,p6_]:=G61@@{p1,p2,p3,p4,p5,p6}+G62@@{p1,p2,p3,p4,p5,p6}+G63@@{p1,p2,p3,p4,p5,p6}+
	G64@@{p1,p2,p3,p4,p5,p6}+G65@@{p1,p2,p3,p4,p5,p6};

A62LRatLitDunbar[p1_,p2_,p3_,p4_,p5_,p6_]:=1/9*1/PTF[p1,p2,p3,p4,p5,p6]*Sum[G61@@perm+G62@@perm+G63@@perm+G64@@perm+G65@@perm,{perm,CyclicPermutations[{p1,p2,p3,p4,p5,p6}]}];

R261[p1_,p2_,p3_,p4_,p5_,p6_] := A62LRatLitDunbar[p1,p2,p3,p4,p5,p6];

(* ::Text:: *)
(*Badger*)


(* ::Text:: *)
(*Result from Simons local integrands paper*)


fR[p1_,p2_,p3_,p4_,p5_,p6_] := 2S6Mom[p2,p3]S6Mom[p3,p4]S6Mom[p4,p5]TrP[p1,p2,p5,p6]/(S6Mom[p1,p2]S6Mom[p5,p6]S6Mom[p1,p2,p3])+
								TrP[p1,p2,p3,p6]/(S6Mom[p1,p2]S6Mom[p1,p2,p3])(-4S6Mom[p2,p3]S6Mom[p3,p4]+2TrP[p1,p3,p4,p5]+6TrP[p2,p3,p4,p5])+
								1/S6Mom[p1,p2,p3](-12S6Mom[p3,p4]TrP[p1,p2,p3,p6]-S6Mom[p3,p4]TrP[p1,p2,p5,p6]+
								3(S6Mom[p1,p2]+S6Mom[p3,p4]+S6Mom[p5,p6])TrP[p1,p3,p4,p6]-
								16S6Mom[p1,p2]S6Mom[p1,p6]S6Mom[p3,p4])-
								TrP[p1,p2,p4,p5]^2/(S6Mom[p1,p2]S6Mom[p4,p5])+
								TrP[p1,p2,p5,p6]/(S6Mom[p1,p2]S6Mom[p5,p6])(-2TrP[p1,p3,p4,p5]-2TrP[p4,p3,p4,p5]-2TrP[p1,p2,p5,p6])+
								1/S6Mom[p1,p2](2(S6Mom[p1,p6]-S6Mom[p3,p4]+S6Mom[p4,p5])TrP[p1,p2,p3,p4]+2(S6Mom[p2,p3]-S6Mom[p3,p4]+S6Mom[p4,p5]-S6Mom[p1,p2,p3])TrP[p1,p2,p3,p5]+
									2(S6Mom[p2,p3]+S6Mom[p4,p5]-3S6Mom[p1,p2,p3])TrP[p1,p2,p4,p5])-
								S6Mom[p1,p2]/4(59*S6Mom[p2,p3]-8S6Mom[p3,p4]-56S6Mom[p4,p5])+
								S6Mom[p1,p2,p3]/4(-4S6Mom[p1,p2]-4S6Mom[p2,p3]+39S6Mom[p3,p4]-40S6Mom[p2,p3,p4])+
								9/4*TrP[p1,p2,p3,p4]+35/4*TrP[p1,p2,p3,p5]+15/4*TrP[p1,p2,p4,p5];

A62LRatLitBadger[p1_,p2_,p3_,p4_,p5_,p6_] := -1*4/144*1/PTF[p1,p2,p3,p4,p5,p6]*Sum[fR@@perm+fR@@(Reverse@perm),{perm,CyclicPermutations[{p1,p2,p3,p4,p5,p6}]}];


A62LRatLitBadgerPartial[p1_,p2_,p3_,p4_,p5_,p6_] := -1*4/144*1/PTF[p1,p2,p3,p4,p5,p6]*Function[perm,fR@@perm+fR@@(Reverse@perm)][{p1,p2,p3,p4,p5,p6}];


(* ::Subsubsection::Closed:: *)
(*6-Point Non-Planar*)


(* ::Text:: *)
(*Tr[xx] Tr[xxxx]*)


H163[a_,b_,c_,d_,e_,f_]:=G163[a,b,c,d,e,f]/(PTF[a,b,c,d,e,f]SpinorAngleBracket[c,d])+
	SpinorSquareBracket[c,d]/SpinorAngleBracket[c,d]^2*(SpinorAngleBracket[c,f]SpinorAngleBracket[d,b]Chain[$square,b,{f},d,$angle])/
		(SpinorAngleBracket[a,b]SpinorAngleBracket[a,f]SpinorAngleBracket[b,f]SpinorAngleBracket[d,e]SpinorAngleBracket[e,f]);

G163[a_,b_,c_,d_,e_,f_]:=S[c,e]Chain[$angle,c,{b,f},d,$angle]-S[c,f]Chain[$angle,c,{b,e},d,$angle];
G263[a_,b_,c_,d_,e_,f_]:=1/S6Mom[d,e,f](Chain[$square,d,{PlusM[d,e,f],b},a,$square]Chain[$angle,d,{f,PlusM[d,e,f]},a,$angle]+
	S6Mom[d,e]Chain[$square,f,{c,b,d},f,$angle]+Chain[$square,b,{d,f},e,$square]Chain[$angle,b,{c,PlusM[a,b,c]},e,$angle]);
G363[a_,b_,c_,d_,e_,f_]:=-S6Mom[d,f]Chain[$angle,d,{f,b},c,$angle]Chain[$square,c,{PlusM[a,b,c]},e,$angle]/(SpinorAngleBracket[d,e]S6Mom[d,e,f])-
	S6Mom[d,e]Chain[$angle,f,{d,b},c,$angle]Chain[$square,c,{d},e,$angle]/(SpinorAngleBracket[e,f]S6Mom[d,e,f]);
G463[a_,b_,c_,d_,e_,f_]:=-S6Mom[b,d]S6Mom[d,e]-Chain[$square,a,{b,d,e},a,$angle]+Chain[$square,b,{c,d,e},b,$angle]-Chain[$square,a,{b,d,f},a,$angle]+
	Chain[$square,b,{c,d,f},b,$angle]+Chain[$square,b,{c,e,f},b,$angle]-Chain[$square,b,{d,e,f},b,$angle];
G563[a_,b_,c_,d_,e_,f_]:=-4S[a,c]^2+2S[a,b]S[a,d]-2S[a,c]S[a,d]+2S[a,b]S[a,e]-2S[a,c]S[a,e]+2S[b,d]^2-2S[b,e]^2+2S[b,f]^2+
	-8S[a,c]S[c,d]+4S[b,c]S[c,d]+12S[b,d]S[c,d]+6S[c,d]^2-8S[a,c]S[c,e]+12 S[b,c]S[c,e]+16S[b,d]S[c,e]+
	+4S[b,e]S[c,e]+8S[c,d]S[c,e]+2S[c,e]^2+2S[c,f]^2-8S[a,c]S[d,e]-4S[a,d]S[d,e]-4S[b,c]S[d,e]+4S[c,d]S[d,e]+
	+4S[c,e]S[d,e]-8Chain[$square,a,{b,c,e},a,$angle]-39Chain[$square,a,{b,c,f},a,$angle]-18Chain[$square,a,{b,d,f},a,$angle]+2Chain[$square,a,{b,e,f},a,$angle]+
	-10Chain[$square,a,{c,d,f},a,$angle]-2Chain[$square,a,{c,e,f},a,$angle]-4Chain[$square,a,{d,e,f},a,$angle]+8Chain[$square,b,{c,d,e},b,$angle]-4Chain[$square,b,{c,d,f},b,$angle]+
	-4Chain[$square,b,{c,e,f},b,$angle]-4Chain[$square,b,{d,e,f},b,$angle]-4Chain[$square,c,{d,e,f},c,$angle];

R263[a_,b_,c_,d_,e_,f_]:=1/3*SumCycliclyPermutedKinematics[
	H163[a,b,c,d,e,f]-H163[a,b,c,d,f,e]+
	(G263[a,b,c,d,e,f]+G363[a,b,c,d,e,f]+G463[a,b,c,d,e,f])/(PTF[a,b,c]PTF[d,e,f])+
	1/4*G563[a,b,c,d,e,f]/PTF[a,b,c,d,e,f],{a,b},{c,d,e,f}];


(* ::Text:: *)
(*Tr[xxx]Tr[xxx]*)


R264[a_,b_,c_,d_,e_,f_]:=1/36*SumCycliclyPermutedKinematics[
	1/PTF[a,b,c]1/PTF[d,e,f]*(G164[a,b,c,d,e,f]+G264[a,b,c,d,e,f])+
	12/(PTF[c,d,e,f]SpinorAngleBracket[a,b])*(G364[a,b,c,d,e,f]+G464[a,b,c,d,e,f])
	+
	1/PTF[d,e,f]1/PTF[a,b,c]*(G164[d,e,f,a,b,c]+G264[d,e,f,a,b,c])+
	12/(PTF[f,a,b,c]SpinorAngleBracket[d,e])*(G364[d,e,f,a,b,c]+G464[d,e,f,a,b,c])
,{a,b,c},{d,e,f}];


G164[a_,b_,c_,d_,e_,f_]:=4Chain[$angle,e,{PlusM[a,b,c],a},b,$angle]*Chain[$square,e,{d,PlusM[a,b,c]},b,$square]/S6Mom[a,b,c];
G264[a_,b_,c_,d_,e_,f_]:=S[a,d]^2+106*S[a,b]S[a,d]+102 TrP[a,b,c,d]-4TrP[a,b,d,e]-4TrP[a,d,b,e];
G364[a_,b_,c_,d_,e_,f_]:=1/SpinorAngleBracket[a,b](TrP[b,a,c,d]+TrP[b,a,e,f]);
G464[a_,b_,c_,d_,e_,f_]:=Chain[$square,a,{c,d},b,$square]+Chain[$square,a,{e,f},b,$square];


(* ::Text:: *)
(*Tr[xx] Tr[xx]Tr[xx]*)


(* Color structures: *)
R2622[a_,b_,c_,d_,e_,f_]:=SumCycliclyPermutedKinematics[
	1/(PTF[a,b,c]PTF[d,e,f])(G1622[a,b,c,d,e,f]+G2622[a,b,c,d,e,f])+
	1/(PTF[a,b,e]PTF[f,c,d])(G1622[a,b,e,f,c,d]+G2622[a,b,e,f,c,d])+
	1/(PTF[c,d,a]PTF[b,e,f])(G1622[c,d,a,b,e,f]+G2622[c,d,a,b,e,f])+
	1/(PTF[e,f,a]PTF[b,c,d])(G1622[e,f,a,b,c,d]+G2622[e,f,a,b,c,d])+
	1/(PTF[c,d,e]PTF[f,a,b])(G1622[c,d,e,f,a,b]+G2622[c,d,e,f,a,b])+
	1/(PTF[e,f,c]PTF[d,a,b])(G1622[e,f,c,d,a,b]+G2622[e,f,c,d,a,b])
,{a,b},{c,d},{e,f}];


G1622[a_,b_,c_,d_,e_,f_]:=Chain[$angle,b,{PlusM[a,b,c],f},d,$angle]*Chain[$square,b,{c,PlusM[a,b,c]},d,$square]/S6Mom[a,b,c];
G2622[a_,b_,c_,d_,e_,f_]:=S[a,d]Chain[$square,e,{PlusM[b,c]},e,$angle]-S[a,c]Chain[$square,e,{PlusM[f,a]},e,$angle]-S[a,f]S[a,e]-S[a,e]S[c,d]


(* ::Text:: *)
(*N_c^0 Tr[xxxxxx]*)


R261B[p1_,p2_,p3_,p4_,p5_,p6_]:=
	-2*1/PTF[p1,p2,p3,p4,p5,p6]Sum[-Tr5@@moms,{moms,Subsets[{p1,p2,p3,p4,p5,p6},{4}]}]+
	-4*(
		Tr5[p3,p4,p5,p6]/PTF[p1,p2,p4,p5,p3,p6]+Tr5[p3,p4,p5,p6]/PTF[p1,p2,p5,p3,p4,p6]+Tr5[p3,p4,p5,p6]/PTF[p1,p2,p5,p4,p3,p6]+
		Tr5[p1,p2,p3,p4]/PTF[p1,p3,p4,p2,p5,p6]-Tr5[p1,p2,p3,p6]/PTF[p1,p3,p4,p5,p2,p6]+Tr5[p1,p2,p3,p4]/PTF[p1,p4,p2,p3,p5,p6]-Tr5[p1,p3,p4,p6]/PTF[p1,p4,p2,p5,p3,p6]+
		Tr5[p1,p2,p3,p4]/PTF[p1,p4,p3,p2,p5,p6]+Tr5[p1,p2,p4,p6]/PTF[p1,p4,p3,p5,p2,p6]-Tr5[p1,p3,p4,p6]/PTF[p1,p4,p5,p2,p3,p6]+Tr5[p1,p2,p4,p6]/PTF[p1,p4,p5,p3,p2,p6]+
		-Tr5[p1,p4,p5,p6]/PTF[p1,p5,p2,p3,p4,p6]+Tr5[p1,p3,p5,p6]/PTF[p1,p5,p2,p4,p3,p6]+Tr5[p1,p3,p5,p6]/PTF[p1,p5,p4,p2,p3,p6]-Tr5[p1,p2,p5,p6]/PTF[p1,p5,p4,p3,p2,p6]
	)


(* ::Subsubsection:: *)
(*7-Point*)


(* ::Text:: *)
(*Dunbar*)


G17[a_,b_,c_,d_,e_,f_,g_] := ((SpinorAngleBracket[g,a])/( S6Mom[a,b,c]S6Mom[e,f,g])) (((SpinorAngleBracket[c,d]SpinorSquareBracket[e,g]Chain[$square,d,{K[a,b,c]},e,$angle]Chain[$square,a,{K[a,b,c]},e,$angle] Chain[$square,c,{K[a,b,c]},f,$angle])/( SpinorAngleBracket[e,f]))-((SpinorAngleBracket[d,e]SpinorSquareBracket[c,a] Chain[$square,d,{K[e,f,g]},c,$angle]  Chain[$square,g,{K[e,f,g]},c,$angle] Chain[$square,e,{K[e,f,g]},b,$angle]  )/( SpinorAngleBracket[b,c]))+ (( SpinorAngleBracket[e,f] SpinorAngleBracket[c,d]  SpinorSquareBracket[c,a]SpinorSquareBracket[f,g] Chain[$square,e,{K[e,f,g]},a,$angle] Chain[$square,d,{K[e,f,g]},b,$angle] )/( SpinorAngleBracket[a,b])) - ((SpinorAngleBracket[b,c] SpinorAngleBracket[d,e] SpinorSquareBracket[e,g] SpinorSquareBracket[a,b] Chain[$square,c,{K[a,b,c]},g,$angle] Chain[$square,d,{K[a,b,c]},f,$angle])/( SpinorAngleBracket[f,g])));
G27[a_,b_,c_,d_,e_,f_,g_] := ((1)/( S6Mom[a,b,c]S6Mom[e,f,g])) S6Mom[c,d]S6Mom[d,e]SpinorAngleBracket[g,a]Chain[$square,g,{K[e,f,g],K[a,b,c]},a,$square];
G37[a_,b_,c_,d_,e_,f_,g_] := ((1)/( S6Mom[c,d,e])) ( S6Mom[c,e](((S6Mom[e,f]Chain[$angle,c,{K[a,b],K[f,g,a]},d,$angle])/( SpinorAngleBracket[c,d]))-((S6Mom[b,c]Chain[$angle,e,{K[f,g],K[g,a,b]},d,$angle] )/( SpinorAngleBracket[d,e])))+((SpinorAngleBracket[e,f] SpinorAngleBracket[b,c] SpinorSquareBracket[f,b]Chain[$square,c,{K[c,d,e]},g,$angle]Chain[$square,e,{K[c,d,e]},a,$angle])/( SpinorAngleBracket[g,a]))+((SpinorAngleBracket[b,c] Chain[$square,c,{K[c,d,e]},b,$angle]Chain[$square,e,{K[c,d,e]},a,$angle]Chain[$square,b,{K[f,g]},e,$angle])/( SpinorAngleBracket[a,b]))+(( SpinorAngleBracket[e,f] Chain[$square,e,{K[c,d,e]},f,$angle]Chain[$square,c,{K[c,d,e]},g,$angle]Chain[$square,f,{K[a,b]},c,$angle])/( SpinorAngleBracket[f,g])));
G47[a_,b_,c_,d_,e_,f_,g_] := ((SpinorSquareBracket[g,a])/( SpinorAngleBracket[g,a])) SpinorAngleBracket[g,e] SpinorAngleBracket[a,e]( ((SpinorSquareBracket[d,e])/( SpinorAngleBracket[d,e]))SpinorAngleBracket[d,g] SpinorAngleBracket[d,a]+((SpinorSquareBracket[e,f])/( SpinorAngleBracket[e,f]))SpinorAngleBracket[f,g]SpinorAngleBracket[f,a] );
G57[a_,b_,c_,d_,e_,f_,g_] := ((1)/( S6Mom[c,d,e]))( SpinorSquareBracket[c,e] (SpinorAngleBracket[e,f] SpinorSquareBracket[d,f] Chain[$angle,c,{K[a,b],K[f,g,a]},d,$angle]+SpinorAngleBracket[b,c] SpinorSquareBracket[d,b] Chain[$angle,e,{K[f,g],K[g,a,b]},d,$angle]  )+SpinorAngleBracket[b,c]SpinorAngleBracket[e,f](2 SpinorAngleBracket[g,a] SpinorSquareBracket[c,e]SpinorSquareBracket[f,g] SpinorSquareBracket[a,b]+  SpinorSquareBracket[b,f] Chain[$square,e,{K[a,b],K[f,g]},c,$square]));
G67[a_,b_,c_,d_,e_,f_,g_] := ((1)/(SpinorAngleBracket[g,a])) (Chain[$angle,g,{f,K[b,c]},a,$angle] S6Mom[e,f,g] -Chain[$angle,a,{b,K[e,f]},g,$angle] S6Mom[a,b,c]);
G77[a_,b_,c_,d_,e_,f_,g_] := S6Mom[b,f]^2-2S6Mom[g,a]^2-3S6Mom[d,b]S6Mom[d,f]+4S6Mom[d,a]S6Mom[d,g]-6S6Mom[a,c]S6Mom[e,g]+7(S6Mom[e,b]S6Mom[f,c]+S6Mom[e,a]S6Mom[g,c])+S6Mom[a,b]S6Mom[f,g]+3S6Mom[f,a]S6Mom[g,b]+S6Mom[c,e](S6Mom[c,f]+S6Mom[e,b]-4(S6Mom[a,b]+S6Mom[f,g]+S6Mom[g,a])+5Chain[$square,d,{K[g,a]},d,$angle])+4Chain[$square,e,{b,c,f},e,$angle]-2Chain[$square,f,{g,a,b},f,$angle]+3Chain[$square,g,{b,a,f},g,$angle]+2Chain[$square,g,{c,e,a},g,$angle];

A72LRatLitDunbarPartial[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=(G17@@{p1,p2,p3,p4,p5,p6,p7}+G27@@{p1,p2,p3,p4,p5,p6,p7}+G37@@{p1,p2,p3,p4,p5,p6,p7}+
	G47@@{p1,p2,p3,p4,p5,p6,p7}+G57@@{p1,p2,p3,p4,p5,p6,p7}+G67@@{p1,p2,p3,p4,p5,p6,p7}+G77@@{p1,p2,p3,p4,p5,p6,p7})//.{Chain[a1__,{b1___,K[c1___],d1___},f1__]:>Sum[Chain[a1,{b1,i,d1},f1],{i,{c1}}]};


A72LRatLitDunbar[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=1/9*1/PTF[p1,p2,p3,p4,p5,p6,p7]*Sum[G17@@perm+G27@@perm+G37@@perm+G47@@perm+G57@@perm+G67@@perm+G77@@perm,{perm,CyclicPermutations[{p1,p2,p3,p4,p5,p6,p7}]}]//.{Chain[a1__,{b1___,K[c1___],d1___},f1__]:>Sum[Chain[a1,{b1,i,d1},f1],{i,{c1}}]};

R271[p1_,p2_,p3_,p4_,p5_,p6_,p7_]:=A72LRatLitDunbar[p1,p2,p3,p4,p5,p6,p7];


(* ::Subsubsection:: *)
(*R2n1B*)


R2n1BS1[list_,r_Integer,i_Integer]/; r<=Length@list-4 && i>r :=list[[r+1;;i-1]];
R2n1BS2[list_,i_Integer,j_Integer]/; j>i :=list[[i+1;;j-1]];
R2n1BS3[list_,j_Integer,s_Integer]/; s>j :=list[[j+1;;s-1]];


Srsij[list_,r_Integer,i_Integer,j_Integer,s_Integer]/; r<i<j<s := 
	ShuffleProduct[R2n1BS1[list,r,i],Reverse@R2n1BS2[list,i,j],R2n1BS3[list,j,s]];


alphaSrsij[list_,r_Integer,i_Integer,j_Integer,s_Integer]/; r<i<j<s :=
	Join[list[[;;r]],list[[{j}]],#,list[[{i}]],list[[s;;]]]&/@Srsij[list,r,i,j,s];


R2n1B[momenta_List]:=R2n1B1[momenta]+R2n1B2[momenta];
R2n1B1[momenta_List]:=-2/PTF@@momenta*Sum[-Tr5@@ijkl,{ijkl,Subsets[momenta,{4}]}];
R2n1B2[momenta_List]:=Module[{n=Length@momenta},
	4*Sum[
		epsilon[momenta[[;;r]],momenta[[j]],momenta[[i]],momenta[[s;;]]](-1)^(i-j+1)
				Sum[1/PTF@@alpha,{alpha,alphaSrsij[momenta,r,i,j,s]}],
	{r,1,n-4},{s,r+4,n},{i,r+1,s-2},{j,i+1,s-1}]
];

epsilon[l1_List,p1_,p2_,l2_List]:=epsilon[#1,p1,p2,#2]&@@@Tuples[{l1,l2}]//Apply[Plus];
epsilon[p1_,p2_,p3_,p4_]:=-Tr5[p1,p2,p3,p4];


(* ::Section::Closed:: *)
(*Two-loop All-Plus Definitions Gravity*)


(* ::Subsection:: *)
(*Two-Loop Divergent Part (n-Point)*)


(* ::Subsection:: *)
(*Two-Loop Finite PolyLog Part*)


(* ::Subsection:: *)
(*Rational Part*)


(* ::Subsubsection::Closed:: *)
(*4-Point*)


MTwoLoopRemainderFreiburg[k1_,k2_,k3_,k4_]:=(SpinorSquareBracket[k1,k2]SpinorSquareBracket[k3,k4])^2/(SpinorAngleBracket[k1,k2]SpinorAngleBracket[k3,k4])^2*
	(
		(117617*S*T*U)/21600  + 
		(S*(14*S^2 + 9*S*T + 9*T^2)*Log[-S])/60 + 
		(T*(9*S^2 + 9*S*T + 14*T^2)*Log[-T])/60 + 
		((-14*S^3 - 33*S^2*T - 33*S*T^2 - 14*T^3)*Log[-U])/60 + 30*S*T*U*(cGB[mu]-2*cR3[mu])/.{S->S[k1,k2],T->S[k2,k3],U->S[k1,k3]}
	);


(*MTwoLoopRemainderFreiburg[k1_,k2_,k3_,k4_]:=(SpinorSquareBracket[k1,k2]SpinorSquareBracket[k3,k4])^2/(SpinorAngleBracket[k1,k2]SpinorAngleBracket[k3,k4])^2*
	(
		(-117617*S*T*(S + T))/21600 - (I/60)*Pi*S*(14*S^2 + 9*S*T + 9*T^2) + 
		(S*(14*S^2 + 9*S*T + 9*T^2)*Log[S])/60 + 
		(T*(9*S^2 + 9*S*T + 14*T^2)*Log[-T])/60 + 
		((-14*S^3 - 33*S^2*T - 33*S*T^2 - 14*T^3)*Log[S + T])/60 + 30*S*T*U*(cGB[mu]-2*cR3[mu])/.{S->S[k1,k2],T->S[k2,k3],U->S[k1,k3]}
	);*)


MTwoLoopRationalFreiburg[k1_,k2_,k3_,k4_]:=MTwoLoopRemainderFreiburg[k1,k2,k3,k4]/.{cGB[_]:>0,cR3[_]:>0,Log[_]:>0,Pi->0};


(* ::Chapter:: *)
(*Verifications*)


(* ::Section::Closed:: *)
(*KLT Checks*)

Options[VerifyKK4ScalarAmplitudes] = {TreeHead ->ATree};

VerifyKK4ScalarAmplitudes[n_,opts:OptionsPattern[]]:=(
	ClearKinematics[Range@n];
	GenFourScalarMomenta[{1,2},{3,4},Range[5,#],Seed->223234982,ParameterRange->100]&[n];
	Table[
		KKRelation[#,m,PassRules[VerifyKK4ScalarAmplitudes,KKRelation,opts]]&/@
		InitialKKHelicityAssignments4ScalarAmplitudes[n],
		{m,3, n-1}
	]//Activate//ToNum
);


VerifyKK2ScalarAmplitudes[n_]:=(
	ClearKinematics[Range@n];
	GenSpinors[Range@#,FourD->Range[3,#],Seed->223234982,ParameterRange->100]&[n];
	Table[KKRelation[#,m]&/@InitialKKHelicityAssignments2ScalarAmplitudes[n],{m,3,n-1}]//Activate//ToNum
);


InitialKKHelicityAssignments4ScalarAmplitudes[n_]:=
	DeleteDuplicatesBy[First]@Map[{Prepend[#/.Join[{2->"S",3->"s",4->"s"},Rule[#,"+"]&/@Range[5,n]],"S"],Prepend[#,1]}&]@
		Permutations[Range[2,n]];


InitialKKHelicityAssignments2ScalarAmplitudes[n_]:=
	DeleteDuplicatesBy[First]@Map[{Prepend[#/.Join[{2->"S"},Rule[#,"+"]&/@Range[3,n]],"S"],Prepend[#,1]}&]@
		Permutations[Range[2,n]];

Options[KKRelation] = {TreeHead ->ATree};

KKRelation[{hels_List,momenta_List},m_,opts:OptionsPattern[]]:=Module[{orderings,n=Length@hels},
	orderings=Join[{1},#,{m}]&/@ShuffleProduct[Range[n][[2;;m-1]],Reverse[Range[n][[m+1;;n]]]];
	Function[treeHead,Inactive[treeHead][Sequence@@hels][Sequence@@momenta]-
		(-1)^(n-m)Plus@@(Inactive[treeHead][Sequence@@hels[[#]]][Sequence@@momenta[[#]]]&/@orderings)][OptionValue[TreeHead]]
];

(* ::Chapter:: *)
(*Postamble*)


(* definitions for system functions *)


End[];


Protect[ "SpinorHelicity6D`Amplitudes`*" ];    (* protect exported symbols *)
Unprotect[$AmplitudesReference, $centerNGluonMax, $simplifyBCFWAmplitudes, $forceBerendsGiele];
(*LoadAmplitudesFile[];*)

EndPackage[ ];  (* end the package context *)


==> auxiliary_files/mathematica_code/SpinorHelicity6D/AnalyticTools/AnalyticTools.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Analytic Tools*)


(* ::Chapter:: *)
(*Preamble*)



BeginPackage["SpinorHelicity6D`AnalyticTools`", "SpinorHelicity6D`","Utils`"];

Unprotect["SpinorHelicity6D`AnalyticTools`*"];
ClearAll["SpinorHelicity6D`AnalyticTools`*"];
ClearAll["SpinorHelicity6D`AnalyticTools`Private`*"];


(* ::Section:: *)
(*Exports*)


MultiCollect::usage = "";


ApplyAnalyticTransformationRules::usage = "Apply a series of sets of transformation rules on expression.
	Functions can be specified to be applied to the expression before a set, after a set, and after every application of a
	set of rules. The rules and functions have to be provided as a list of Associations in the format:
	<|\"Pre\"->PreFunction,\"Inter\"->InterFunction,\"Post\"->PostFunction,\"Rules\"->Rules|>";

(* ::Chapter:: *)
(*Main*)


Begin["`Private`"];    (* begin the private context (implementation part) *)


(* ::Section:: *)
(*MultiCollect*)


Options[MultiCollect]={};
MultiCollect[expr_,var:Except[_List,_],h:_:Identity,opts:OptionsPattern[]]:=Collect[expr,var,h];
MultiCollect[expr_,{var:Except[_List,_]},h:_:Identity,opts:OptionsPattern[]]:=MultiCollect[expr,var,h,opts];
MultiCollect[expr_,{var:Except[_List,_],varsRest__},h:_:Identity,opts:OptionsPattern[]]:=
	MultiCollect[#,{varsRest},h,opts]&/@MultiCollect[expr,var,h,opts];



(* ::Section:: *)
(*ApplyAnalyticTransformationRules*)


Options[ApplyAnalyticTransformationRules]={DefaultRules->{},MaxRecursion->10};


ApplyAnalyticTransformationRules[expr_,ruleAssociations_?(VectorQ[#,AssociationQ]&),opts:OptionsPattern[]]:=
		Fold[
			applyAnalyticTransformationRule[#1,#2,PassRules[ApplyAnalyticTransformationRules,applyAnalyticTransformationRule,opts]]&,
			expr,
			ruleAssociations
		];


(* ::Subsection:: *)
(*applyAnalyticTransformationRule*)


Options[applyAnalyticTransformationRule]=Options[ApplyAnalyticTransformationRules];


applyAnalyticTransformationRule[expr_,rulesAssoc_Association,opts:OptionsPattern[]]:=
    Module[{pre,inter,post,rules},
			{pre,inter,post} = Lookup[rulesAssoc,#,Identity]&/@{"Pre","Inter","Post"};
			rules = Lookup[rulesAssoc,"Rules",{}];

			post@applyRules[pre@expr,rules,inter,PassRules[applyAnalyticTransformationRule,applyRules,opts]]
		];


Options[applyRules]=Options[applyAnalyticTransformationRule];


applyRules[expr_,{},interFunction_,opts:OptionsPattern[]]:=expr//.OptionValue[DefaultRules];


applyRules[expr_,{rules__List},interFunction_,opts:OptionsPattern[]]:=
		Fold[
			applyRules[#1,#2,interFunction,PassRules[applyRules,applyRules,opts]]&,
			expr,
			{rules}
		];


applyRules[expr_,rules:{(_Rule|_RuleDelayed)..},interFunction_,opts:OptionsPattern[]]:=
		NestWhile[
			interFunction@*ReplaceRepeated[OptionValue[DefaultRules]]@*ReplaceRepeated[rules]@*ReplaceRepeated[OptionValue[DefaultRules]],
			expr,
			UnsameQ,
			2,
			OptionValue[MaxRecursion]
		];



(* ::Chapter:: *)
(*Postamble*)


End[];


Protect[ "SpinorHelicity6D`AnalyticTools`*" ];  
Unprotect[{}];

EndPackage[ ]; 


==> auxiliary_files/mathematica_code/SpinorHelicity6D/BCFWAnalytics/BCFWAnalytics.wl <==
(* ::Package:: *)

(* :Title: BCFW.m -- a package for performing BCFW recursion computations of amplitudes, both analytically and numerically *)

(* :Context: SpinorHelicity6D` *)

(* :Summary:

 *)

(* :Copyright: \[Copyright] 2020 by Sebastian Poegel *)

(* :Package Version: 0.1 *)

(* :Mathematica Version: 12.0 *)

(* :History:
   0.1 Copying functions from notebook
*)

(* :Keywords: *)

(* :Sources:
*)

(* :Warnings:

*)

(* :Limitations:

*)

(* :Discussion:

*)

(* :Requirements:
   SpinorHelicity6D.wl handling 6D Spinors, written by M. Huber and S. de Angelis
	SpinorFunctions.wl for definition of trace objectss
*)

(* :Todo:
*)


(* ::Chapter:: *)
(*Preamble*)


(* set up the package context, including public imports *)

BeginPackage["SpinorHelicity6D`BCFWAnalytics`", "SpinorHelicity6D`SpinorFunctions`","SpinorHelicity6D`"];

Unprotect["SpinorHelicity6D`BCFWAnalytics`*"];
ClearAll["SpinorHelicity6D`BCFWAnalytics`*"];
ClearAll["SpinorHelicity6D`BCFWAnalytics`Private`*"];


(* ::Section::Closed:: *)
(*Old Routines*)


(* usage messages for the exported functions and the context itself *)

BCFWSpinorRules::usage = "Analytic rules for spinors in a standard BCFW, i.e. massless, two-momenta shift.";
BCFWChainRules::usage = "Analytic rules for spinor chains in a standard BCFW, i.e. massless, two-momenta shift.";
BCFWz::usage = "Returns solution for shift parameter z in a standard BCFW, i.e. massless, two-momenta shift.";

BCFWRulesMasslessChannel::usage = "Applies all appropriate BCFW rules for a massless two-momenta shift with a massless factorization channel.";
BCFWRulesMassiveChannel::usage = "Applies all appropriate BCFW rules for a massless two-momenta shift with a massive factorization channel.";



BCFWGluonScalarSpinorRules::usage = "Analytic rules for spinors in a standard BCFW, i.e. massless, two-momenta shift.";
BCFWGluonScalarChainRules::usage = "Analytic rules for spinor chains in a standard BCFW, i.e. massless, two-momenta shift.";
BCFWGluonScalarz::usage = "Returns solution for shift parameter z in a standard BCFW, i.e. massless, two-momenta shift.";

BCFWGluonScalarRulesMasslessChannel::usage = "Applies all appropriate BCFW rules for a massless two-momenta shift with a massless factorization channel.";
BCFWGluonScalarRulesMassiveChannel::usage = "Applies all appropriate BCFW rules for a massless two-momenta shift with a massive factorization channel.";


BCFWScalarGluonSpinorRules::usage = "Analytic rules for spinors in a standard BCFW, i.e. massless, two-momenta shift.";
BCFWScalarGluonChainRules::usage = "Analytic rules for spinor chains in a standard BCFW, i.e. massless, two-momenta shift.";
BCFWScalarGluonz::usage = "Returns solution for shift parameter z in a standard BCFW, i.e. massless, two-momenta shift.";

BCFWScalarGluonRulesMasslessChannel::usage = "Applies all appropriate BCFW rules for a massless two-momenta shift with a massless factorization channel.";
BCFWScalarGluonRulesMassiveChannel::usage = "Applies all appropriate BCFW rules for a massless two-momenta shift with a massive factorization channel.";


MassiveKHatRules::usage = "Analytic rules to replace a massive channel momentum Overhat[K].";
MasslessKHatRules::usage = "Analytic rules to replace a massless channel momentum Overhat[K], as well as its spinors in terms of their projection on the spinors of two reference momenta.";


qBCFW = Global`q;


(* error messages for the exported objects *)


(* ::Section::Closed:: *)
(*New Routines*)


ApplyBcfwScalarGluonShiftRules::usage = "";
SortChains::usage = "";
AlignExtramassRules::usage = "";
ReduceMomenta::usage = "";


(* ::Chapter:: *)
(*Main*)


Begin["`Private`"];    (* begin the private context (implementation part) *)
protected = {};
Unprotect[protected];


(* ::Section::Closed:: *)
(*Old Routines*)


(* definition of auxiliary functions and local (static) variables *)

(* Definition of the exported functions *)

(* Generic rules for KHat *)

MassiveKHatRules[momsK_List]:={
			Chain[a__,{b___,UnderBar[OverHat[K]],c___},d__] :> Sum[Chain[a,{b,UnderBar[ki],c},d],{ki,momsK}],
			S6Mom[OverHat[K],x__]:>S6Mom[Sequence@@momsK,x],
			S6Mom[pm[OverHat[K]],x__]:>S6Mom[Sequence@@(pm /@ momsK),x],
			S4Mom[OverHat[K],x__]:>S4Mom[Sequence@@momsK,x],
			S4Mom[pm[OverHat[K]],x__]:>S4Mom[Sequence@@(pm /@ momsK),x],
			Extramass[OverHat[K]] -> Sum[Extramass[ki],{ki,momsK}],
			Extramasstilde[OverHat[K]] -> Sum[Extramasstilde[ki],{ki,momsK}]
		};

MasslessKHatRules[k1_,k2_,momsK_List]:=Module[{a1,a2,b1,b2},
			a1 = -Sum[Chain[$angle,k2,{UnderBar[ki]},k1,$square],{ki,momsK}]/S[k1,k2];
			a2 =  Sum[Chain[$angle,k1,{UnderBar[ki]},k1,$square],{ki,momsK}]/S[k1,k2];
			b1 = -Sum[Chain[$angle,k2,{UnderBar[ki]},k2,$square],{ki,momsK}]/Sum[Chain[$angle,k2,{UnderBar[ki]},k1,$square],{ki,momsK}];
			b2 = 1;
			
			{HoldPattern[Chain[a__,{b___,UnderBar[OverHat[K]]|OverHat[K],c___},d__]] :> Sum[Chain[a,{b,UnderBar[ki],c},d],{ki,momsK}],
			
			 HoldPattern[SpinorSquareBracket[OverHat[K],x_]]  :> b1*SpinorSquareBracket[k1,x] + b2*SpinorSquareBracket[k2,x],
		 	HoldPattern[SpinorSquareBracket[x_,OverHat[K]]] :> b1*SpinorSquareBracket[x,k1] + b2*SpinorSquareBracket[x,k2],
	 		HoldPattern[SpinorAngleBracket[OverHat[K],x_]]  :> a1*SpinorAngleBracket[k1,x] + a2*SpinorAngleBracket[k2,x],
 			HoldPattern[SpinorAngleBracket[x_,OverHat[K]]]  :> a1*SpinorAngleBracket[x,k1] + a2*SpinorAngleBracket[x,k2],
		 	HoldPattern[Chain[$angle,OverHat[K],{x__},c__]] :> a1*Chain[$angle,k1,{x},c] + a2*Chain[$angle,k2,{x},c],
		 	HoldPattern[Chain[$square,OverHat[K],{x__},c__]] :> b1*Chain[$square,k1,{x},c] + b2*Chain[$square,k2,{x},c],
		 	HoldPattern[Chain[a__,{x__},OverHat[K],$angle]] :> a1*Chain[a,{x},k1,$angle] + a2*Chain[a,{x},k2,$angle],
		 	HoldPattern[Chain[a__,{x__},OverHat[K],$square]] :> b1*Chain[a,{x},k1,$square] + b2*Chain[a,{x},k2,$square],
	 		S6Mom[OverHat[K],x__]:>S6Mom[Sequence@@momsK,x],
			S6Mom[pm[OverHat[K]],x__]:>S6Mom[Sequence@@(pm /@ momsK),x],
			S4Mom[OverHat[K],x__]:>S4Mom[Sequence@@momsK,x],
			S4Mom[pm[OverHat[K]],x__]:>S4Mom[Sequence@@(pm /@ momsK),x],
			Extramass[OverHat[K]] -> Sum[Extramass[ki],{ki,momsK}],
			Extramasstilde[OverHat[K]] -> Sum[Extramasstilde[ki],{ki,momsK}]
			}
		];



(****************************************************)
(* Shift on two massless legs, i.e. the standard BCFW shift *)
(****************************************************)

BCFWSpinorRules[ang_,squ_]:={
				HoldPattern[SpinorSquareBracket[OverHat[ang],x_]] :> SpinorSquareBracket[ang,x],
				HoldPattern[SpinorSquareBracket[x_,OverHat[ang]]] :> SpinorSquareBracket[x,ang],
				HoldPattern[SpinorAngleBracket[OverHat[squ],x_]] :> SpinorAngleBracket[squ,x],
				HoldPattern[SpinorAngleBracket[x_,OverHat[squ]]] :> SpinorAngleBracket[x,squ],
				
				HoldPattern[SpinorAngleBracket[OverHat[ang],x_]] :> SpinorAngleBracket[ang,x]-Global`z*SpinorAngleBracket[squ,x],
				HoldPattern[SpinorAngleBracket[x_,OverHat[ang]]] :> SpinorAngleBracket[x,ang]-Global`z*SpinorAngleBracket[x,squ],
				HoldPattern[SpinorSquareBracket[OverHat[squ],x_]] :> SpinorSquareBracket[squ,x]+Global`z*SpinorSquareBracket[ang,x],
				HoldPattern[SpinorSquareBracket[x_,OverHat[squ]]] :> SpinorSquareBracket[x,squ]+Global`z*SpinorSquareBracket[x,ang],
				
				HoldPattern[Chain[$angle,OverHat[ang],{x__},c__]] :> Chain[$angle,ang,{x},c]-Global`z*Chain[$angle,squ,{x},c],
				HoldPattern[Chain[$square,OverHat[ang],{x__},c__]] :> Chain[$square,ang,{x},c],
				HoldPattern[Chain[a__,{x__},OverHat[ang],$angle]] :> Chain[a,{x},ang,$angle]-Global`z*Chain[a,{x},squ,$angle],
				HoldPattern[Chain[a__,{x__},OverHat[ang],$square]] :> Chain[a,{x},ang,$square],
				
				HoldPattern[Chain[$square,OverHat[squ],{x__},c__]] :> Chain[$square,squ,{x},c]+Global`z*Chain[$square,ang,{x},c],
				HoldPattern[Chain[$angle,OverHat[squ],{x__},c__]] :> Chain[$angle,squ,{x},c],
				HoldPattern[Chain[a__,{x__},OverHat[squ],$square]] :> Chain[a,{x},squ,$square]+Global`z*Chain[a,{x},ang,$square],
				HoldPattern[Chain[a__,{x__},OverHat[squ],$angle]] :> Chain[a,{x},squ,$angle],
				
				Extramass[OverHat[x_]] :> Extramass[x],
				Extramasstilde[OverHat[x_]] :> Extramasstilde[x]
				
			};


BCFWChainRules[ang_,squ_]:={
				HoldPattern[Chain[$angle,a_,{b___,OverHat[ang]|UnderBar[OverHat[ang]],c___},d__]] :> Chain[$angle,a,{b,ang,c},d]-Global`z*If[EvenQ@Length@{b},
					Chain[$angle,a,{b},squ,$angle]Chain[$square,ang,{c},d]
				, 
					Chain[$angle,a,{b},ang,$square]Chain[$angle,squ,{c},d]
				],
				HoldPattern[Chain[$square,a_,{b___,OverHat[ang]|UnderBar[OverHat[ang]],c___},d__]] :> Chain[$square,a,{b,ang,c},d]-Global`z*If[OddQ@Length@{b},
					Chain[$square,a,{b},squ,$angle]Chain[$square,ang,{c},d]
					, 
					Chain[$square,a,{b},ang,$square]Chain[$angle,squ,{c},d]
				],
				HoldPattern[Chain[$angle,a_,{b___,OverHat[squ]|UnderBar[OverHat[squ]],c___},d__]] :> Chain[$angle,a,{b,squ,c},d]+Global`z*If[EvenQ@Length@{b},
					Chain[$angle,a,{b},squ,$angle]Chain[$square,ang,{c},d]
					, 
					Chain[$angle,a,{b},ang,$square]Chain[$angle,squ,{c},d]
				],
				HoldPattern[Chain[$square,a_,{b___,OverHat[squ]|UnderBar[OverHat[squ]],c___},d__]] :> Chain[$square,a,{b,squ,c},d]+Global`z*If[OddQ@Length@{b},
					Chain[$square,a,{b},squ,$angle]Chain[$square,ang,{c},d]
					, 
					Chain[$square,a,{b},ang,$square]Chain[$angle,squ,{c},d]
				],
				S6Mom[i___,OverHat[ang],j___,OverHat[squ],k___]:>S6Mom[i,ang,j,squ,k],
				S6Mom[OverHat[ang],j__] :> S6Mom[ang,j]-Global`z*Sum[Chain[$square,ang,{UnderBar[k]},squ,$angle],{k,{j}}],
				S6Mom[OverHat[squ],j__] :> S6Mom[squ,j]+Global`z*Sum[Chain[$square,ang,{UnderBar[k]},squ,$angle],{k,{j}}],
				S6Mom[pm[OverHat[ang]],j__] :> S6Mom[pm[ang],j]+Global`z*Sum[Chain[$square,ang,{UnderBar[k]},squ,$angle],{k,{j}}],
				S6Mom[pm[OverHat[squ]],j__] :> S6Mom[pm[squ],j]-Global`z*Sum[Chain[$square,ang,{UnderBar[k]},squ,$angle],{k,{j}}],
				S4Mom[i___,OverHat[ang],j___,OverHat[squ],k___]:>S4Mom[i,ang,j,squ,k],
				S4Mom[OverHat[ang],j__] :> S4Mom[ang,j]-Global`z*Sum[Chain[$square,ang,{UnderBar[k]},squ,$angle],{k,{j}}],
				S4Mom[OverHat[squ],j__] :> S4Mom[squ,j]+Global`z*Sum[Chain[$square,ang,{UnderBar[k]},squ,$angle],{k,{j}}],
				S4Mom[pm[OverHat[ang]],j__] :> S4Mom[pm[ang],j]+Global`z*Sum[Chain[$square,ang,{UnderBar[k]},squ,$angle],{k,{j}}],
				S4Mom[pm[OverHat[squ]],j__] :> S4Mom[pm[squ],j]-Global`z*Sum[Chain[$square,ang,{UnderBar[k]},squ,$angle],{k,{j}}],
				Chain[$angle,i_,{},j_,$angle]:>SpinorAngleBracket[i,j],
				Chain[$square,i_,{},j_,$square]:>SpinorSquareBracket[i,j]
			};



BCFWz[ang_,squ_,channel_List] /; MemberQ[channel,ang] := +S6Mom@@channel/Sum[Chain[$angle,squ,{UnderBar[ki]},ang,$square],{ki,Select[channel,# =!= ang &]}];
BCFWz[ang_,squ_,channel_List] /; MemberQ[channel,squ] := -S6Mom@@channel/Sum[Chain[$angle,squ,{UnderBar[ki]},ang,$square],{ki,Select[channel,# =!= squ &]}];


(* BCFWRulesMassless and BCFWRulesMassive take hatted momenta in the list momsK defining the factorization channel *)
BCFWRulesMasslessChannel[expr_,ang_,squ_,momsK_List] := BCFWRulesMasslessChannel[ang,squ,momsK][expr];
BCFWRulesMassiveChannel[expr_,ang_,squ_,momsK_List] := BCFWRulesMassiveChannel[ang,squ,momsK][expr];
BCFWRulesMasslessChannel[ang_,squ_,momsK_List] := Function[expr,expr//.MasslessKHatRules[ang,squ,momsK]//.BCFWChainRules[ang,squ]//.BCFWSpinorRules[ang,squ]/.{Global`z->BCFWz[ang,squ,momsK/.{OverHat->Identity}]}];
BCFWRulesMassiveChannel[ang_,squ_,momsK_List] := Function[expr,expr//.MassiveKHatRules[momsK]//.BCFWChainRules[ang,squ]//.BCFWSpinorRules[ang,squ]/.{Global`z->BCFWz[ang,squ,momsK/.{OverHat->Identity}]}];



(****************************************************)
(* Shift on massless and massive leg. For the       *)
(* massless momentum the angle spinor is shifted    *)
(****************************************************)

BCFWGluonScalarSpinorRules[ang_,mass_]:={
				HoldPattern[SpinorSquareBracket[OverHat[ang],x_]] :> SpinorSquareBracket[ang,x],
				HoldPattern[SpinorSquareBracket[x_,OverHat[ang]]] :> SpinorSquareBracket[x,ang],
				
				HoldPattern[SpinorAngleBracket[OverHat[ang],x_]] :> SpinorAngleBracket[ang,x]-Global`z*Chain[$square,ang,{UnderBar[mass]},x,$angle],
				HoldPattern[SpinorAngleBracket[x_,OverHat[ang]]] :> SpinorAngleBracket[x,ang]+Global`z*Chain[$angle,x,{UnderBar[mass]},ang,$square],
								
				HoldPattern[Chain[$angle,OverHat[ang],{x__},c__]] :> Chain[$angle,ang,{x},c]-Global`z*Chain[$square,ang,{UnderBar[mass],x},c],
				HoldPattern[Chain[$square,OverHat[ang],{x__},c__]] :> Chain[$square,ang,{x},c],
				HoldPattern[Chain[a__,{x__},OverHat[ang],$angle]] :> Chain[a,{x},ang,$angle]+Global`z*Chain[a,{x,UnderBar[mass]},ang,$square],
				HoldPattern[Chain[a__,{x__},OverHat[ang],$square]] :> Chain[a,{x},ang,$square],
				
				Extramass[OverHat[x_]] :> Extramass[x],
				Extramasstilde[OverHat[x_]] :> Extramasstilde[x]
				
			};


BCFWGluonScalarChainRules[ang_,mass_]:={
	HoldPattern[Chain[$angle,a_,{b___,OverHat[ang]|UnderBar[OverHat[ang]],c___},d__]] :> Chain[$angle,a,{b,ang,c},d]+Global`z*
		   If[EvenQ@Length@{b},
		      Chain[$angle,a,{b,UnderBar[mass]},ang,$square]Chain[$square,ang,{c},d]
		    , 
		      -Chain[$angle,a,{b},ang,$square]Chain[$square,ang,{UnderBar[mass],c},d]
		   ],
	HoldPattern[Chain[$square,a_,{b___,OverHat[ang]|UnderBar[OverHat[ang]],c___},d__]] :> Chain[$square,a,{b,ang,c},d]+Global`z*
		   If[OddQ@Length@{b},
		      Chain[$square,a,{b,UnderBar[mass]},ang,$square]Chain[$square,ang,{c},d]
		    , 
		      -Chain[$square,a,{b},ang,$square]Chain[$square,ang,{UnderBar[mass],c},d]
		   ],
	HoldPattern[Chain[$angle,a_,{b___,OverHat[mass]|UnderBar[OverHat[mass]],c___},d__]] :> Chain[$angle,a,{b,UnderBar[mass],c},d]-Global`z*
		   If[EvenQ@Length@{b},
		      Chain[$angle,a,{b,UnderBar[mass]},ang,$square]Chain[$square,ang,{c},d]
		    , 
		      -Chain[$angle,a,{b},ang,$square]Chain[$square,ang,{UnderBar[mass],c},d]
		   ],
	HoldPattern[Chain[$square,a_,{b___,OverHat[mass]|UnderBar[OverHat[mass]],c___},d__]] :> Chain[$square,a,{b,UnderBar[mass],c},d]-Global`z*
		   If[OddQ@Length@{b},
		      Chain[$square,a,{b,UnderBar[mass]},ang,$square]Chain[$square,ang,{c},d]
		    , 
		      -Chain[$square,a,{b},ang,$square]Chain[$square,ang,{UnderBar[mass],c},d]
		   ],
	S6Mom[i___,OverHat[ang],j___,OverHat[mass],k___]:>S6Mom[i,ang,j,mass,k],
	S6Mom[OverHat[ang],j__] :> S6Mom[ang,j]+Global`z*Sum[Chain[$square,ang,{UnderBar[k],UnderBar[mass]},ang,$square],{k,{j}}],
	S6Mom[OverHat[mass],j__] :> S6Mom[mass,j]-Global`z*Sum[Chain[$square,ang,{UnderBar[k],UnderBar[mass]},ang,$square],{k,{j}}],
	S6Mom[pm[OverHat[ang]],j__] :> S6Mom[pm[ang],j]-Global`z*Sum[Chain[$square,ang,{UnderBar[k],UnderBar[mass]},ang,$square],{k,{j}}],
	S6Mom[pm[OverHat[mass]],j__] :> S6Mom[pm[mass],j]+Global`z*Sum[Chain[$square,ang,{UnderBar[k],UnderBar[mass]},ang,$square],{k,{j}}],
	S4Mom[i___,OverHat[ang],j___,OverHat[mass],k___]:>S4Mom[i,ang,j,mass,k],
	S4Mom[OverHat[ang],j__] :> S4Mom[ang,j]+Global`z*Sum[Chain[$square,ang,{UnderBar[k],UnderBar[mass]},ang,$square],{k,{j}}],
	S4Mom[OverHat[mass],j__] :> S4Mom[mass,j]-Global`z*Sum[Chain[$square,ang,{UnderBar[k],UnderBar[mass]},ang,$square],{k,{j}}],
	S4Mom[pm[OverHat[ang]],j__] :> S4Mom[pm[ang],j]-Global`z*Sum[Chain[$square,ang,{UnderBar[k],UnderBar[mass]},ang,$square],{k,{j}}],
	S4Mom[pm[OverHat[mass]],j__] :> S4Mom[pm[mass],j]+Global`z*Sum[Chain[$square,ang,{UnderBar[k],UnderBar[mass]},ang,$square],{k,{j}}],
	Chain[$angle,i_,{},j_,$angle]:>SpinorAngleBracket[i,j],
	Chain[$square,i_,{},j_,$square]:>SpinorSquareBracket[i,j]
	};


BCFWGluonScalarz[ang_,mass_,channel_List] /; MemberQ[channel,ang] := +S6Mom@@channel/Sum[Chain[$square,ang,{UnderBar[mass],UnderBar[ki]},ang,$square],{ki,Select[channel,# =!= ang &]}];
BCFWGluonScalarz[ang_,mass_,channel_List] /; MemberQ[channel,mass] := -S6Mom@@channel/Sum[Chain[$square,ang,{UnderBar[mass],UnderBar[ki]},ang,$square],{ki,Select[channel,# =!= mass &]}];


(* BCFWRulesMassless and BCFWRulesMassive take hatted momenta in the list momsK defining the factorization channel *)
BCFWGluonScalarRulesMasslessChannel[expr_,ang_,mass_,momsK_List] := BCFWGluonScalarRulesMasslessChannel[ang,mass,momsK][expr];
BCFWGluonScalarRulesMassiveChannel[expr_,ang_,mass_,momsK_List] := BCFWGluonScalarRulesMassiveChannel[ang,mass,momsK][expr];
BCFWGluonScalarRulesMasslessChannel[ang_,mass_,momsK_List] := Function[expr,expr//.MasslessKHatRules[ang,qBCFW,momsK]//.BCFWGluonScalarChainRules[ang,mass]//.BCFWGluonScalarSpinorRules[ang,mass]/.{Global`z->BCFWGluonScalarz[ang,mass,momsK/.{OverHat->Identity}]}];
BCFWGluonScalarRulesMasslessChannel[ang_,mass_,momsK_List,{pSp1_,pSp2_}] := Function[expr,expr//.MasslessKHatRules[pSp1,pSp2,momsK]//.BCFWGluonScalarChainRules[ang,mass]//.BCFWGluonScalarSpinorRules[ang,mass]/.{Global`z->BCFWGluonScalarz[ang,mass,momsK/.{OverHat->Identity}]}];
BCFWGluonScalarRulesMassiveChannel[ang_,mass_,momsK_List] := Function[expr,expr//.MassiveKHatRules[momsK]//.BCFWGluonScalarChainRules[ang,mass]//.BCFWGluonScalarSpinorRules[ang,mass]/.{Global`z->BCFWGluonScalarz[ang,mass,momsK/.{OverHat->Identity}]}];







(****************************************************)
(* Shift on massive and massless leg. For the       *)
(* massless momentum the square spinor is shifted    *)
(****************************************************)

BCFWScalarGluonSpinorRules[mass_,squ_]:={
				HoldPattern[SpinorAngleBracket[OverHat[squ],x_]] :> SpinorAngleBracket[squ,x],
				HoldPattern[SpinorAngleBracket[x_,OverHat[squ]]] :> SpinorAngleBracket[x,squ],
				
				HoldPattern[SpinorSquareBracket[OverHat[squ],x_]] :> SpinorSquareBracket[squ,x]+Global`z*Chain[$angle,squ,{UnderBar[mass]},x,$square],
				HoldPattern[SpinorSquareBracket[x_,OverHat[squ]]] :> SpinorSquareBracket[x,squ]-Global`z*Chain[$square,x,{UnderBar[mass]},squ,$angle],
								
				HoldPattern[Chain[$square,OverHat[squ],{x__},c__]] :> Chain[$square,squ,{x},c]+Global`z*Chain[$angle,squ,{UnderBar[mass],x},c],
				HoldPattern[Chain[$angle,OverHat[squ],{x__},c__]] :> Chain[$angle,squ,{x},c],
				HoldPattern[Chain[a__,{x__},OverHat[squ],$square]] :> Chain[a,{x},squ,$square]-Global`z*Chain[a,{x,UnderBar[mass]},squ,$angle],
				HoldPattern[Chain[a__,{x__},OverHat[squ],$angle]] :> Chain[a,{x},squ,$angle],
				
				Extramass[OverHat[x_]] :> Extramass[x],
				Extramasstilde[OverHat[x_]] :> Extramasstilde[x]
				
			};


BCFWScalarGluonChainRules[mass_,squ_]:={
	HoldPattern[Chain[$angle,a_,{b___,UnderBar[OverHat[mass]],c___},d__]] :> Chain[$angle,a,{b,UnderBar[mass],c},d]+Global`z*
		   If[OddQ@Length@{b},
		      Chain[$angle,a,{b,UnderBar[mass]},squ,$angle]Chain[$angle,squ,{c},d]
		    , 
		      -Chain[$angle,a,{b},squ,$angle]Chain[$angle,squ,{UnderBar[mass],c},d]
		   ],
	HoldPattern[Chain[$square,a_,{b___,UnderBar[OverHat[mass]],c___},d__]] :> Chain[$square,a,{b,UnderBar[mass],c},d]+Global`z*
		   If[EvenQ@Length@{b},
		      Chain[$square,a,{b,UnderBar[mass]},squ,$angle]Chain[$angle,squ,{c},d]
		    , 
		      -Chain[$square,a,{b},squ,$angle]Chain[$angle,squ,{UnderBar[mass],c},d]
		   ],
	HoldPattern[Chain[$angle,a_,{b___,OverHat[squ]|UnderBar[OverHat[squ]],c___},d__]] :> Chain[$angle,a,{b,UnderBar[squ],c},d]-Global`z*
		   If[OddQ@Length@{b},
		      Chain[$angle,a,{b,UnderBar[mass]},squ,$angle]Chain[$angle,squ,{c},d]
		    , 
		      -Chain[$angle,a,{b},squ,$angle]Chain[$angle,squ,{UnderBar[mass],c},d]
		   ],
	HoldPattern[Chain[$square,a_,{b___,OverHat[squ]|UnderBar[OverHat[squ]],c___},d__]] :> Chain[$square,a,{b,UnderBar[squ],c},d]-Global`z*
		   If[OddQ@Length@{b},
		      Chain[$square,a,{b,UnderBar[mass]},squ,$angle]Chain[$angle,squ,{c},d]
		    , 
		      -Chain[$square,a,{b},squ,$angle]Chain[$angle,squ,{UnderBar[mass],c},d]
		   ],
	S6Mom[i___,OverHat[ang],j___,OverHat[squ],k___]:>S6Mom[i,ang,j,squ,k],
	S6Mom[OverHat[mass],j__] :> S6Mom[mass,j]+Global`z*Sum[Chain[$angle,squ,{UnderBar[k],UnderBar[mass]},squ,$angle],{k,{j}}],
	S6Mom[OverHat[squ],j__] :> S6Mom[squ,j]-Global`z*Sum[Chain[$angle,squ,{UnderBar[k],UnderBar[mass]},squ,$angle],{k,{j}}],
	S6Mom[pm[OverHat[ang]],j__] :> S6Mom[pm[ang],j]-Global`z*Sum[Chain[$angle,squ,{UnderBar[k],UnderBar[mass]},squ,$angle],{k,{j}}],
	S6Mom[pm[OverHat[squ]],j__] :> S6Mom[pm[squ],j]+Global`z*Sum[Chain[$angle,squ,{UnderBar[k],UnderBar[mass]},squ,$angle],{k,{j}}],
	S4Mom[i___,OverHat[ang],j___,OverHat[squ],k___]:>S4Mom[i,ang,j,squ,k],
	S4Mom[OverHat[mass],j__] :> S4Mom[mass,j]+Global`z*Sum[Chain[$angle,squ,{UnderBar[k],UnderBar[mass]},squ,$angle],{k,{j}}],
	S4Mom[OverHat[squ],j__] :> S4Mom[squ,j]-Global`z*Sum[Chain[$angle,squ,{UnderBar[k],UnderBar[mass]},squ,$angle],{k,{j}}],
	S4Mom[pm[OverHat[ang]],j__] :> S4Mom[pm[ang],j]-Global`z*Sum[Chain[$angle,squ,{UnderBar[k],UnderBar[mass]},squ,$angle],{k,{j}}],
	S4Mom[pm[OverHat[squ]],j__] :> S4Mom[pm[squ],j]+Global`z*Sum[Chain[$angle,squ,{UnderBar[k],UnderBar[mass]},squ,$angle],{k,{j}}],
	Chain[$angle,i_,{},j_,$angle]:>SpinorAngleBracket[i,j],
	Chain[$square,i_,{},j_,$square]:>SpinorSquareBracket[i,j]
	};


BCFWScalarGluonz[mass_,squ_,channel_List] /; MemberQ[channel,mass] := +S6Mom@@channel/Sum[Chain[$angle,squ,{UnderBar[mass],UnderBar[ki]},squ,$angle],{ki,Select[channel,# =!= mass &]}];
BCFWScalarGluonz[mass_,squ_,channel_List] /; MemberQ[channel,squ] := -S6Mom@@channel/Sum[Chain[$angle,squ,{UnderBar[mass],UnderBar[ki]},squ,$angle],{ki,Select[channel,# =!= squ &]}];


(* BCFWRulesMassless and BCFWRulesMassive take hatted momenta in the list momsK defining the factorization channel *)
BCFWScalarGluonRulesMasslessChannel[expr_,mass_,squ_,momsK_List] := BCFWScalarGluonRulesMasslessChannel[mass,squ,momsK][expr];
BCFWScalarGluonRulesMassiveChannel[expr_,mass_,squ_,momsK_List] := BCFWScalarGluonRulesMassiveChannel[mass,squ,momsK][expr];
BCFWScalarGluonRulesMasslessChannel[mass_,squ_,momsK_List] := Function[expr,expr//.MasslessKHatRules[Global`q,squ,momsK]//.BCFWScalarGluonChainRules[mass,squ]//.BCFWScalarGluonSpinorRules[mass,squ]/.{Global`z->BCFWScalarGluonz[mass,squ,momsK/.{OverHat->Identity}]}/.{UnderBar[squ]->squ}];
BCFWScalarGluonRulesMasslessChannel[mass_,squ_,momsK_List,{projSp1_,projSp2_}] := Function[expr,expr//.MasslessKHatRules[projSp1,projSp2,momsK]//.BCFWScalarGluonChainRules[mass,squ]//.BCFWScalarGluonSpinorRules[mass,squ]/.{Global`z->BCFWScalarGluonz[mass,squ,momsK/.{OverHat->Identity}]}/.{UnderBar[squ]->squ}];
BCFWScalarGluonRulesMassiveChannel[mass_,squ_,momsK_List] := Function[expr,expr//.MassiveKHatRules[momsK]//.BCFWScalarGluonChainRules[mass,squ]//.BCFWScalarGluonSpinorRules[mass,squ]/.{Global`z->BCFWScalarGluonz[mass,squ,momsK/.{OverHat->Identity}]}/.{UnderBar[squ]->squ}];





(* ::Section:: *)
(*New Routines*)


(* ::Subsection:: *)
(*Analytic BCFW Rules*)


(* Momentum always flows from left vertex to the rigth vertex *)
ApplyBcfwScalarGluonShiftRules[expr_,channel_List,shiftSMom_,shiftGMom_,masslessMomenta_List,K_]:=Module[{result},
	result=expr//.
	{
		Mom4DVector[k1_][Null][$up].Mom4DVector[k2_][Null][$down]:>1/2*S6Mom[k1,k2],
(*		S6Mom[a___,OverHat[K],b___,OverHat[shiftSMom],c___]:>S6Mom[a,b,c,Sequence@@channel,shiftSMom],*)
		Chain[$square,OverHat[K],{UnderBar@OverHat[shiftSMom],restmoms___},rest__]:>Chain[$square,OverHat[K],{PlusM[UnderBar[shiftSMom],Sequence@@UnderBar/@channel],restmoms},rest],
		Chain[most__,{mostmoms___,UnderBar@OverHat[shiftSMom]},OverHat[K],$square]:>Chain[most,{mostmoms,PlusM[UnderBar[shiftSMom],Sequence@@UnderBar/@channel]},OverHat[K],$square]
	};
	result = result //.
	{
		HoldPattern[SpinorSquareBracket[k_,OverHat[K]]]:>
			Chain[$square,k,{UnderBar@K,UnderBar@shiftSMom},shiftGMom,$square]/Chain[$angle,OverHat[K],{UnderBar[shiftSMom]},shiftGMom,$square],
		HoldPattern[SpinorSquareBracket[OverHat[K],k_]]:>
			-Chain[$square,k,{UnderBar@K,UnderBar@shiftSMom},shiftGMom,$square]/Chain[$angle,OverHat[K],{UnderBar[shiftSMom]},shiftGMom,$square],
		Chain[$square,OverHat[K],moms_List,rest___]:>1/Chain[$angle,OverHat[K],{UnderBar[shiftSMom]},shiftGMom,$square]Chain[$square,shiftGMom,Join[{UnderBar[shiftSMom],UnderBar[K]},moms],rest],
		Chain[most__,moms_List,OverHat[K],$square]:>1/Chain[$angle,OverHat[K],{UnderBar[shiftSMom]},shiftGMom,$square]Chain[most,Join[moms,{UnderBar[K],UnderBar[shiftSMom]}],shiftGMom,$square],
		HoldPattern[SpinorSquareBracket[k_,OverHat[K]]]:>Chain[$square,k,{UnderBar@K,UnderBar@shiftSMom},shiftGMom,$square]/Chain[$angle,OverHat[K],{UnderBar[shiftSMom]},shiftGMom,$square],
		HoldPattern[SpinorSquareBracket[OverHat[K],k_]]:>-Chain[$square,k,{UnderBar@K,UnderBar@shiftSMom},shiftGMom,$square]/Chain[$angle,OverHat[K],{UnderBar[shiftSMom]},shiftGMom,$square]
	};
	result = result //.
	{
		Chain[$angle,OverHat[K],moms_List,rest___]:>1/SpinorSquareBracket[shiftGMom,OverHat[K]]Chain[$square,shiftGMom,Prepend[moms,UnderBar[K]],rest],
		Chain[most__,moms_List,OverHat[K],$angle]:>1/SpinorSquareBracket[OverHat[K],shiftGMom]Chain[most,Append[moms,UnderBar@K],shiftGMom,$square],
		
		HoldPattern[SpinorAngleBracket[k_,OverHat[K]]]:>Chain[$angle,k,{UnderBar@K},shiftGMom,$square]/SpinorSquareBracket[OverHat[K],shiftGMom],
		HoldPattern[SpinorAngleBracket[OverHat[K],k_]]:>-Chain[$angle,k,{UnderBar@K},shiftGMom,$square]/SpinorSquareBracket[OverHat[K],shiftGMom],
		
		Chain[$angle,OverHat@shiftGMom,moms_List,rest__]:>Chain[$angle,shiftGMom,moms,rest]-
			S6Mom@@channel*Chain[$square,shiftGMom,Prepend[moms,UnderBar@shiftSMom],rest]/
				Chain[$square,shiftGMom,{UnderBar@shiftSMom,PlusM@@UnderBar/@channel},shiftGMom,$square],
		Chain[most__,moms_List,OverHat@shiftGMom,$angle]:>Chain[most,moms,shiftGMom,$angle]-
			S6Mom@@channel*Chain[most,Append[moms,UnderBar@shiftSMom],shiftGMom,$square]/
				Chain[$square,shiftGMom,{PlusM@@UnderBar/@channel,UnderBar@shiftSMom},shiftGMom,$square],
				
		HoldPattern[SpinorAngleBracket[OverHat@shiftGMom,b_]]:>SpinorAngleBracket[shiftGMom,b]-S6Mom@@channel*
			Chain[$square,shiftGMom,{UnderBar@shiftSMom},b,$angle]/Chain[$square,shiftGMom,{UnderBar@shiftSMom,UnderBar/@PlusM@@channel},shiftGMom,$square],
		HoldPattern[SpinorAngleBracket[b_,OverHat@shiftGMom]]:>-(SpinorAngleBracket[shiftGMom,b]-S6Mom@@channel*
			Chain[$square,shiftGMom,{UnderBar@shiftSMom},b,$angle]/Chain[$square,shiftGMom,{UnderBar@shiftSMom,UnderBar/@PlusM@@channel},shiftGMom,$square])
	};
	result = result //.
	{
		HoldPattern[SpinorSquareBracket[a_,OverHat[shiftGMom]]]:>SpinorSquareBracket[a,shiftGMom],
		HoldPattern[SpinorSquareBracket[OverHat[shiftGMom],a_]]:>SpinorSquareBracket[shiftGMom,a],
		Chain[$square,OverHat@shiftGMom,rest__]:>Chain[$square,shiftGMom,rest],
		Chain[most__,OverHat@shiftGMom,$square]:>Chain[most,shiftGMom,$square]
	};
	result = result //.
	{
		S6Mom[rest___,OverHat[K],OverHat[shiftSMom]]:>S6Mom[rest,Sequence@@channel,shiftSMom],
		S6Mom[rest___,pm@OverHat[K],OverHat[shiftGMom]]:>S6Mom[rest,Sequence@@pm/@channel,shiftGMom]
	};
	result = result //.
	{
		S6Mom[rest__,OverHat[K]]:>S6Mom[rest,Sequence@@channel]-S6Mom@@channel*
			Chain[$square,shiftGMom,{UnderBar/@PlusM@@Join[{rest},channel],UnderBar@shiftSMom},shiftGMom,$square]/Chain[$square,shiftGMom,{UnderBar/@PlusM@@channel,UnderBar@shiftSMom},shiftGMom,$square],
		S6Mom[rest__,pm@OverHat[K]]:>S6Mom[Sequence@@pm/@{rest},OverHat[K]],
		S6Mom[rest__,OverHat[shiftGMom]]:>S6Mom[rest,shiftGMom]-S6Mom@@channel*
			Chain[$square,shiftGMom,{UnderBar/@PlusM[rest],UnderBar@shiftSMom},shiftGMom,$square]/Chain[$square,shiftGMom,{UnderBar/@PlusM@@channel,UnderBar@shiftSMom},shiftGMom,$square],
		S6Mom[rest__,OverHat[shiftSMom]]:>S6Mom[rest,shiftSMom]+S6Mom@@channel*
			Chain[$square,shiftGMom,{UnderBar/@PlusM[rest],UnderBar@shiftSMom},shiftGMom,$square]/Chain[$square,shiftGMom,{UnderBar/@PlusM@@channel,UnderBar@shiftSMom},shiftGMom,$square]
	};
	result = result //.
	{
		Chain[first__,{a___,PlusM[b__,OverHat[x_]],c___},rest__]:>Chain[first,{a,PlusM[b],c},rest]+Chain[first,{a,OverHat[x],c},rest],
		Chain[first__,{a___,PlusM[b__,UnderBar@OverHat[x_]],c___},rest__]:>Chain[first,{a,PlusM[b],c},rest]+Chain[first,{a,UnderBar@OverHat[x],c},rest],
		Chain[first__,{a___,PlusM[b__,pm@OverHat[x_]],c___},rest__]:>Chain[first,{a,PlusM[b],c},rest]-Chain[first,{a,OverHat[x],c},rest],
		Chain[first__,{a___,PlusM[b__,pm@UnderBar@OverHat[x_]],c___},rest__]:>Chain[first,{a,PlusM[b],c},rest]-Chain[first,{a,UnderBar@OverHat[x],c},rest],
(*		Chain[first__,{a___,OverHat[K],c___},rest__]:>Chain[first,{a,PlusM@@UnderBar/@channel,c},rest],*)
		UnderBar[K]:>PlusM@@UnderBar/@channel,Sequence@@(Rule[UnderBar@#,#]&/@masslessMomenta),PlusM[x_]:>x
	};
	result = result //.
	{
		Chain[type_,first_,{a___,OverHat[K]|UnderBar@OverHat[K],b___},rest__]/; (type===$square && EvenQ@Length@{a})|| (type===$angle && OddQ@Length@{a}) :>
			Chain[type,first,{a,PlusM@@UnderBar/@channel,b},rest]-S6Mom@@channel Chain[type,first,{a},shiftGMom,$square]*
				Chain[$square,shiftGMom,{UnderBar@shiftSMom,b},rest]/Chain[$square,shiftGMom,{UnderBar@shiftSMom,UnderBar/@PlusM@@channel},shiftGMom,$square],
		Chain[type_,first_,{a___,OverHat[K]|UnderBar@OverHat[K],b___},rest__]/; (type===$square && OddQ@Length@{a})|| (type===$angle && EvenQ@Length@{a}) :>
			Chain[type,first,{a,PlusM@@UnderBar/@channel,b},rest]-S6Mom@@channel Chain[type,first,{a,UnderBar@shiftSMom},shiftGMom,$square]*
				Chain[$square,shiftGMom,{b},rest]/Chain[$square,shiftGMom,{UnderBar/@PlusM@@channel,UnderBar@shiftSMom},shiftGMom,$square],
	
		Chain[type_,first_,{a___,OverHat[shiftGMom],b___},rest__]/; (type===$square && EvenQ@Length@{a})|| (type===$angle && OddQ@Length@{a}) :>
			Chain[type,first,{a,shiftGMom,b},rest]-S6Mom@@channel Chain[type,first,{a},shiftGMom,$square]*
				Chain[$square,shiftGMom,{UnderBar@shiftSMom,b},rest]/Chain[$square,shiftGMom,{UnderBar@shiftSMom,UnderBar/@PlusM@@channel},shiftGMom,$square],
		Chain[type_,first_,{a___,OverHat[shiftGMom],b___},rest__]/; (type===$square && OddQ@Length@{a})|| (type===$angle && EvenQ@Length@{a}) :>
			Chain[type,first,{a,shiftGMom,b},rest]-S6Mom@@channel Chain[type,first,{a,UnderBar@shiftSMom},shiftGMom,$square]*
				Chain[$square,shiftGMom,{b},rest]/Chain[$square,shiftGMom,{UnderBar/@PlusM@@channel,UnderBar@shiftSMom},shiftGMom,$square],
				
		Chain[type_,first_,{a___,UnderBar@OverHat[shiftSMom],b___},rest__]/; (type===$square && EvenQ@Length@{a})|| (type===$angle && OddQ@Length@{a}) :>
			Chain[type,first,{a,UnderBar@shiftSMom,b},rest]+S6Mom@@channel Chain[type,first,{a},shiftGMom,$square]*
				Chain[$square,shiftGMom,{UnderBar@shiftSMom,b},rest]/Chain[$square,shiftGMom,{UnderBar@shiftSMom,UnderBar/@PlusM@@channel},shiftGMom,$square],
		Chain[type_,first_,{a___,UnderBar@OverHat[shiftSMom],b___},rest__]/; (type===$square && OddQ@Length@{a})|| (type===$angle && EvenQ@Length@{a}) :>
			Chain[type,first,{a,UnderBar@shiftSMom,b},rest]+S6Mom@@channel Chain[type,first,{a,UnderBar@shiftSMom},shiftGMom,$square]*
				Chain[$square,shiftGMom,{b},rest]/Chain[$square,shiftGMom,{UnderBar/@PlusM@@channel,UnderBar@shiftSMom},shiftGMom,$square]
	};
	result = result //.
	{
		UnderBar[K]:>PlusM@@UnderBar/@channel,Sequence@@(Rule[UnderBar@#,#]&/@masslessMomenta),PlusM[x_]:>x,
		Chain[a_,k:Alternatives@@masslessMomenta,{PlusM[b___,k:Alternatives@@masslessMomenta,c___],d___},e___]:> Chain[a,k,{PlusM[b,c],d},e],
		Chain[a__,{b___,PlusM[c___,k:Alternatives@@masslessMomenta,d___]},k:Alternatives@@masslessMomenta,e_]:>Chain[a,{b,PlusM[c,d]},k,e],
		Chain[a_,b_,{PlusM[c___,d_,e___],d_},b_,a_]:>Chain[a,b,{PlusM[c,e],d},b,a],
		Chain[a_,b_,{d_,PlusM[c___,d_,e___]},b_,a_]:>Chain[a,b,{d,PlusM[c,e]},b,a]
	};
	result = result //.
	{
		PlusM[x_]:>x,Chain[first__,{a___,b_,b_,c___},rest__]/; Head[b]=!=PlusM :> (Extramass[b]Extramasstilde[b]//.{UnderBar->Identity,OverHat->Identity})Chain[first,{a,c},rest],
		UnderBar[K]:>PlusM@@UnderBar/@channel,Sequence@@(Rule[UnderBar@#,#]&/@masslessMomenta),PlusM[x_]:>x,
		Extramass[OverHat[x_]]:>Extramass[x],Extramasstilde[OverHat[x_]]:>Extramasstilde[x],
		SpinorSquareBracket[shiftGMom,OverHat[K]]->1
	}(*;
	result //.{
		Chain[a__,{b___,PlusM[c__],PlusM[c__,d__],e___},f__]\[RuleDelayed](S6Mom[c]/.UnderBar\[Rule]Identity)Chain[a,{b,e},f]+Chain[a,{b,PlusM[c],d,e},f],
		Chain[a__,{b___,c:Except[_PlusM],c:Except[_PlusM],e___},f__]\[RuleDelayed](Extramass[c]Extramasstilde[c]/.UnderBar\[Rule]Identity)Chain[a,{b,e},f],
		Chain[a__,{b___,PlusM[c_,d__]},c_,f_]\[RuleDelayed]Chain[a,{b,PlusM[d]},c,f]
		(* These rules break stuff, though I do not know why... *)
	}*)
]


(* ::Subsection::Closed:: *)
(*Simplification Functions*)


SortChains[expr_]:=expr//.
	{
		Chain[$square,a_,moms_List,b_,$angle]:>Chain[$angle,b,Reverse@moms,a,$square]
	}//.
	{
		Chain[a_,b_,moms_List,c_,a_] /; b=!=c && Order[b,c]===-1:>-Chain[a,c,Reverse@moms,b,a],
		Chain[a_,b_,moms_List,b_,a_] /; Order[moms,Reverse@moms]===-1 :>-Chain[a,b,Reverse@moms,b,a]
	};
	
AlignExtramassRules[{p1_,p2_},{p3_,p4_}]:={Extramass[p2]->-Extramass[p1],Extramass[p4]->-Extramass[p3],Extramasstilde[p2]->-Extramasstilde[p1],Extramasstilde[p4]->-Extramasstilde[p3]}


ReduceMomenta[allMomenta_List,masslessMomenta_List]:=Function[expr,
	Module[{n=Length@allMomenta},
		expr//.
		{
			S6Mom[moms__] /; ContainsAll[allMomenta,{moms}] && Length[{moms}]>n/2 :> S6Mom@@Complement[allMomenta,{moms}],
			Chain[first__,{a___,PlusM[moms__],b___},last__] /; ContainsAll[allMomenta,{moms}/.UnderBar->Identity] && Length[{moms}]>n/2 :> 
				-Chain[first,{a,PlusM@@UnderBar/@Complement[allMomenta,{moms}/.UnderBar->Identity],b},last],
			Sequence@@(Rule[UnderBar@#,#]&/@masslessMomenta)
		}
	]
]


(* ::Chapter:: *)
(*Postamble*)


(* definitions for system functions *)

Protect[Evaluate[protected]];

End[];


Protect[ "SpinorHelicity6D`BCFWAnalytics`*" ];    (* protect exported symbols *)
Unprotect[qBCFW];
EndPackage[ ];  (* end the package context *)


==> auxiliary_files/mathematica_code/SpinorHelicity6D/BerendsGiele/BerendsGiele.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Berends-Giele*)


BeginPackage["SpinorHelicity6D`BerendsGiele`",{"SpinorHelicity6D`"}];

Unprotect["SpinorHelicity6D`BerendsGiele`*"];
ClearAll["SpinorHelicity6D`BerendsGiele`*"];
ClearAll["SpinorHelicity6D`BerendsGiele`*"];

Jg::usage = "";
Js::usage = "";
JS::usage = "";

ATreeBerendsGiele::usage = "";
ATreeBerendsGieleGluon::usage = "";
ATreeBerendsGieleContact::usage = "";

$BerendsGieleDefaultRef::usage = "Default reference momentum used for polarization vectors in Berends-Giele recursion.";
KillMasses[{$BerendsGieleDefaultRef}];
GenSpinors[
	{$BerendsGieleDefaultRef},
	FourD->{$BerendsGieleDefaultRef},
	RandomSpinors->True,
	Seed->12349867,
	ParameterRange->50,
	DisplaySpinors->False
];


$BerendsGieleRefs::usage = "Association that allows to defines specific reference momenta to be used for polarization vectors. To assign reference momentum x to gluon with label y, append y->x to this association. $BerendsGieleRefs also contains a Key \"Default\" which specifies the default reference momentum to be used otherwise.";
$BerendsGieleRefs = <|"Default"->$BerendsGieleDefaultRef|>;

$BerendsGieleSignGGG::usage = "Specifies sign of cubic gluon vertex.";
$BerendsGieleSignP::usage = "Specifies sign of positive helicity gluon polarization vectors.";
$BerendsGieleSignM::usage = "Specifies sign of negative helicity gluon polarization vectors."

$BerendsGieleSignP = -1;
$BerendsGieleSignM = +1;
$BerendsGieleSignGGG = 1;

$BerendsGieleSimplificationFunction = Identity; (* Used to be Together, maybe for a good reason? *)

$BerendsGieleSSSSVertexFactor = +1;

Begin["`Private`"];

EtaBerendsGiele = DiagonalMatrix[Metric];

UpdateEtaBerendsGiele[] := EtaBerendsGiele = DiagonalMatrix[Metric];

JS[args___] /; Head[JSCache[args]] =!= JSCache := JSCache[args];

JS[{{"S",_}}] :=1;
JS[{{_,_}}] := 0;
JS[helicityMomentumArgs_List] /; Length@helicityMomentumArgs >1 := JSCache[helicityMomentumArgs] =
Module[{init = ("init" === helicityMomentumArgs[[1]]),helicitiesMomenta = helicityMomentumArgs/.{"init"->Nothing},
	propagator,helicities,momenta,n,Sg,gS,Sgg,ggS,gSg,ssS,Sss,sSs},
	n=Length@helicitiesMomenta;
	{helicities,momenta} = Transpose@helicitiesMomenta;
	propagator = Identity@If[init,1,I/S6MomN@@momenta];

	gS = $BerendsGieleSignGGG*Sum[Identity[I/Sqrt[2]*JS[helicitiesMomenta[[i+1;;]]]*
			Dot[-Sum[Mom4DVectorN[k2][Null][$down],{k2,momenta[[1;;i]]}] - 2*Sum[Mom4DVectorN[k3][Null][$down],{k3,momenta[[i+1;;]]}],Jg[helicitiesMomenta[[1;;i]]]]],
		{i,1,n-1}];

	Sg = $BerendsGieleSignGGG*Sum[Identity[I/Sqrt[2]*JS[helicitiesMomenta[[1;;i]]]*
			Dot[2*Sum[Mom4DVectorN[k2][Null][$down],{k2,momenta[[1;;i]]}] + Sum[Mom4DVectorN[k3][Null][$down],{k3,momenta[[i+1;;]]}],Jg[helicitiesMomenta[[i+1;;]]]]],
		{i,1,n-1}];

	ggS = Sum[Identity[I/2 JS[helicitiesMomenta[[i2+1;;]]]*Dot[Jg[helicitiesMomenta[[1;;i1]]],EtaBerendsGiele,
		Jg[helicitiesMomenta[[i1+1;;i2]]]]],
		{i1,1,n-2},{i2,i1+1,n-1}];

	Sgg = Sum[Identity[I/2 JS[helicitiesMomenta[[1;;i1]]]*Dot[Jg[helicitiesMomenta[[i1+1;;i2]]],EtaBerendsGiele,Jg[helicitiesMomenta[[i2+1;;]]]]],
		{i1,1,n-2},{i2,i1+1,n-1}];

	gSg = Sum[Identity[-I JS[helicitiesMomenta[[i1+1;;i2]]]*Dot[Jg[helicitiesMomenta[[1;;i1]]],
		EtaBerendsGiele,Jg[helicitiesMomenta[[i2+1;;]]]]],
		{i1,1,n-2},{i2,i1+1,n-1}];

	ssS = Sum[Identity[-I/2 *Js[helicitiesMomenta[[1;;i1]]]*Js[helicitiesMomenta[[i1+1;;i2]]]*JS[helicitiesMomenta[[i2+1;;]]]],
		{i1,1,n-2},{i2,i1+1,n-1}];

	Sss = Sum[Identity[-I/2 *JS[helicitiesMomenta[[1;;i1]]]*Js[helicitiesMomenta[[i1+1;;i2]]]*Js[helicitiesMomenta[[i2+1;;]]]],
		{i1,1,n-2},{i2,i1+1,n-1}];

	sSs = Sum[Identity[I *Js[helicitiesMomenta[[1;;i1]]]*JS[helicitiesMomenta[[i1+1;;
			i2]]]*Js[helicitiesMomenta[[i2+1;;]]]],
		{i1,1,n-2},{i2,i1+1,n-1}];

	Identity@propagator*Plus@@{gS,Sg,ggS,Sgg,gSg,$BerendsGieleSSSSVertexFactor*
     	ssS,$BerendsGieleSSSSVertexFactor*Sss,$BerendsGieleSSSSVertexFactor*sSs}
];

Js[args___] /; Head[JsCache[args]] =!= JsCache := JsCache[args];

(*Js[{{"s",_}}] := Series[x*t1*Mu1*MuTilde1*t2*Mu2*MuTilde2,{t1,Infinity,5},{Mu1,Infinity,5},{MuTilde1,Infinity,5},{t2,Infinity,5},{Mu2,Infinity,5},{MuTilde2,Infinity,5}];*)
Js[{{"s",_}}] := 1;
Js[{{_,_}}] := 0;
Js[helicityMomentumArgs_List] /; Length@helicityMomentumArgs >1 := JsCache[helicityMomentumArgs] =
Module[{init = ("init" === helicityMomentumArgs[[1]]),
	helicitiesMomenta = helicityMomentumArgs/.{"init"->Nothing},propagator,helicities,momenta,n,sg,
	gs,sgg,ggs,gsg,SSs,sSS,SsS},

	n=Length@helicitiesMomenta;
	{helicities,momenta} = Transpose@helicitiesMomenta;
	propagator = Identity@If[init,1,I/S6MomN@@momenta];

	gs = $BerendsGieleSignGGG*Sum[Identity[I/Sqrt[2]*Js[helicitiesMomenta[[i+1;;]]]*
			Dot[-Sum[Mom4DVectorN[k2][Null][$down],{k2,momenta[[1;;i]]}] - 2*Sum[Mom4DVectorN[k3][Null][$down],{k3,momenta[[i+1;;]]}],Jg[helicitiesMomenta[[1;;i]]]]],
		{i,1,n-1}];

	sg = $BerendsGieleSignGGG*Sum[Identity[I/Sqrt[2]*Js[helicitiesMomenta[[1;;i]]]*
			Dot[2*Sum[Mom4DVectorN[k2][Null][$down],{k2,momenta[[1;;i]]}] + Sum[Mom4DVectorN[k3][Null][$down],{k3,momenta[[i+1;;]]}],Jg[helicitiesMomenta[[i+1;;]]]]],
		{i,1,n-1}];

	ggs = Sum[Identity[I/2 Js[helicitiesMomenta[[i2+1;;]]]*Dot[Jg[helicitiesMomenta[[1;;i1]]],EtaBerendsGiele,
		Jg[helicitiesMomenta[[i1+1;;i2]]]]],
		{i1,1,n-2},{i2,i1+1,n-1}];

	sgg = Sum[Identity[I/2 Js[helicitiesMomenta[[1;;i1]]]*Dot[Jg[helicitiesMomenta[[i1+1;;i2]]],EtaBerendsGiele,Jg[helicitiesMomenta[[i2+1;;]]]]],
		{i1,1,n-2},{i2,i1+1,n-1}];

	gsg = Sum[Identity[-I Js[helicitiesMomenta[[i1+1;;i2]]]*Dot[Jg[helicitiesMomenta[[1;;i1]]],
		EtaBerendsGiele,Jg[helicitiesMomenta[[i2+1;;]]]]], {i1,1,n-2},{i2,i1+1,n-1}];

	SSs = Sum[Identity[-I/2 *JS[helicitiesMomenta[[1;;i1]]]*JS[helicitiesMomenta[[i1+1;;i2]]]*Js[helicitiesMomenta[[i2+1;;]]]],
		{i1,1,n-2},{i2,i1+1,n-1}];

	sSS = Sum[Identity[-I/2 *Js[helicitiesMomenta[[1;;i1]]]*JS[helicitiesMomenta[[i1+1;;i2]]]*JS[helicitiesMomenta[[i2+1;;]]]],
		{i1,1,n-2},{i2,i1+1,n-1}];

	SsS = Sum[Identity[I *JS[helicitiesMomenta[[1;;i1]]]*Js[helicitiesMomenta[[i1+1;;
			i2]]]*JS[helicitiesMomenta[[i2+1;;]]]],
		{i1,1,n-2},{i2,i1+1,n-1}];

	Identity@propagator*Plus@@{gs,sg,ggs,sgg,gsg,$BerendsGieleSSSSVertexFactor* sSS,
		$BerendsGieleSSSSVertexFactor*SSs,$BerendsGieleSSSSVertexFactor*SsS}
];


(* ::Text:: *)
(*Jg is always assumed to have index $up*)

Jg[args___] /; Head[JgCache[args]] =!= JgCache := JgCache[args];

Jg[{{"+",p_}}] /; KeyExistsQ[$BerendsGieleRefs,p] := JgCache[helicityMomentumArgs] =
	$BerendsGieleSignP /(Sqrt[2]*SpinorAngleBracketN[p,$BerendsGieleRefs[p]])*
			(ChainN[$square,p,{PauliMatrixSpinor[#, $up]},$BerendsGieleRefs[p],$angle]&/@ {0,1,2,3});

Jg[{{"+",p_}}] := JgCache[helicityMomentumArgs] =
	$BerendsGieleSignP /(Sqrt[2]*SpinorAngleBracketN[p,$BerendsGieleRefs["Default"]])*
     (ChainN[$square,p,{PauliMatrixSpinor[#, $up]},$BerendsGieleRefs["Default"],$angle]&/@ {0,1,2,3});

Jg[{{"-",p_}}] /; KeyExistsQ[$BerendsGieleRefs,p] := JgCache[helicityMomentumArgs] =
	$BerendsGieleSignM /(Sqrt[2]*SpinorSquareBracketN[p,$BerendsGieleRefs[p]])*
			(ChainN[$angle,p,{PauliMatrixSpinor[#, $up]},$BerendsGieleRefs[p],$square]&/@{0,1,2,3});

Jg[{{"-",p_}}] := JgCache[helicityMomentumArgs] =
	$BerendsGieleSignM /(Sqrt[2]*SpinorSquareBracketN[p,$BerendsGieleRefs["Default"]])*
     (ChainN[$angle,p,{PauliMatrixSpinor[#, $up]},$BerendsGieleRefs["Default"],$square]&/@{0,1,2,3});

Jg[{{"0",p__}}] := JgCache[helicityMomentumArgs] =
    Sqrt[S6MomN[p]]/(Sum[Mom4DVectorN[i][Null][$down],{i,{p}}] .
		Mom4DVectorN[$BerendsGieleRefs["Default"]][Null][$up])Mom4DVectorN[$BerendsGieleRefs["Default"]][Null][$up];

Jg[{{_,_}}] := {0,0,0,0};

Jg[helicityMomentumArgs_List] /; Length@helicityMomentumArgs >1 := JgCache[helicityMomentumArgs] =
Module[{init = ("init" === helicityMomentumArgs[[1]]),helicitiesMomenta = helicityMomentumArgs/.{"init"->Nothing},
	propagator,helicities,momenta,n,gg,ggg,ssg,gss,ss,SSg,gSS,SS,SgS,sgs},
	n=Length@helicitiesMomenta;
	{helicities,momenta} = Transpose@helicitiesMomenta;
	propagator = $BerendsGieleSimplificationFunction@If[init,1,-I/S6MomN@@momenta];

	ss = $BerendsGieleSignGGG*Sum[I/Sqrt[2]*Js[helicitiesMomenta[[1;;i]]]*Js[helicitiesMomenta[[i+1;;]]]*
			$BerendsGieleSimplificationFunction[(Sum[Mom4DVectorN[k3][Null][$up],{k3,momenta[[i+1;;]]}] -
       Sum[Mom4DVectorN[k2][Null][$up],{k2,momenta[[1;;i]]}])],
		{i,1,n-1}];

	SS = $BerendsGieleSignGGG*Sum[I/Sqrt[2]*JS[helicitiesMomenta[[1;;i]]]*JS[helicitiesMomenta[[i+1;;]]]*
			$BerendsGieleSimplificationFunction[(Sum[Mom4DVectorN[k3][Null][$up],{k3,momenta[[i+1;;]]}] - Sum[Mom4DVectorN[k2][Null][$up],{k2,momenta[[1;;i]]}])],
		{i,1,n-1}];

	gg = $BerendsGieleSignGGG*Sum[VJggg[
		$BerendsGieleSimplificationFunction[Sum[Mom4DVectorN[k2][Null][$up],{k2,momenta[[1;;i]]}]],Jg[helicitiesMomenta[[1;;i]]],
		$BerendsGieleSimplificationFunction[Sum[Mom4DVectorN[k3][Null][$up],{k3,momenta[[i+1;;]]}]],Jg[helicitiesMomenta[[i+1;;]]]
		],
		{i,1,n-1}];
	
	gss = Sum[I/2 Jg[helicitiesMomenta[[1;;i1]]]*Js[helicitiesMomenta[[i1+1;;i2]]]*Js[helicitiesMomenta[[i2+1;;]]],
		{i1,1,n-2},{i2,i1+1,n-1}];
		
	ssg = Sum[I/2 Jg[helicitiesMomenta[[i2+1;;]]]*Js[helicitiesMomenta[[1;;i1]]]*Js[helicitiesMomenta[[i1+1;;i2]]],
		{i1,1,n-2},{i2,i1+1,n-1}];

	sgs = Sum[-I Js[helicitiesMomenta[[i2+1;;]]]*Js[helicitiesMomenta[[1;;i1]]]*Jg[helicitiesMomenta[[i1+1;;i2]]],
		{i1,1,n-2},{i2,i1+1,n-1}];
		
	gSS = Sum[I/2 Jg[helicitiesMomenta[[1;;i1]]]*JS[helicitiesMomenta[[i1+1;;i2]]]*JS[helicitiesMomenta[[i2+1;;]]],
		{i1,1,n-2},{i2,i1+1,n-1}];
		
	SSg = Sum[I/2 Jg[helicitiesMomenta[[i2+1;;]]]*JS[helicitiesMomenta[[1;;i1]]]*JS[helicitiesMomenta[[i1+1;;i2]]],
		{i1,1,n-2},{i2,i1+1,n-1}];

	SgS = Sum[-I JS[helicitiesMomenta[[i2+1;;]]]*JS[helicitiesMomenta[[1;;i1]]]*Jg[helicitiesMomenta[[i1+1;;i2]]],
		{i1,1,n-2},{i2,i1+1,n-1}];
		
	ggg = Sum[VJgggg[
			Jg[helicitiesMomenta[[1;;i1]]],
			Jg[helicitiesMomenta[[i1+1;;i2]]],
			Jg[helicitiesMomenta[[i2+1;;]]]
		],
		{i1,1,n-2},{i2,i1+1,n-1}];


	Identity[propagator]*Plus@@{gg,ggg,ssg,gss,ss,SSg,gSS,SS,SgS,sgs}
];


(* ::Text:: *)
(*VJggg has Lorentz index $up*)


VJggg[p2_,Jg2_,p3_,Jg3_]:= I/Sqrt[2](
	Dot[Jg2,EtaBerendsGiele,Jg3]*(p2-p3) +
	Jg2*Dot[Jg3,EtaBerendsGiele,-p3-2*p2]+
	Jg3*Dot[Jg2,EtaBerendsGiele,2*p3+p2]);


VJgggg[Jg2_,Jg3_,Jg4_]:= 
	I*Jg3*Dot[Jg2,EtaBerendsGiele,Jg4]-
	I/2(
		Jg2*Dot[Jg3,EtaBerendsGiele,Jg4]+
		Jg4*Dot[Jg2,EtaBerendsGiele,Jg3]
	);



ATreeBerendsGiele["S",particles__][_,momenta__]:=
		(
			UpdateEtaBerendsGiele[];
			ClearBerendsGieleCurrentCache[];
			(-I) * JS[{"init", Sequence @@ Transpose@{{particles}, {momenta}}}]
		);
ATreeBerendsGiele["s",particles__][_,momenta__]:=
		(
			UpdateEtaBerendsGiele[];
			ClearBerendsGieleCurrentCache[];
			(-I)*Js[{"init",Sequence@@Transpose@{{particles},{momenta}}}]
		);
ATreeBerendsGiele["-",particles__][momentum1_,momenta__]:=
		(
			UpdateEtaBerendsGiele[];
			ClearBerendsGieleCurrentCache[];
			(-I)*Dot[
				Jg[{{"-",momentum1}}],
				DiagonalMatrix[Metric],
				Jg[{"init",Sequence@@Transpose@{{particles},{momenta}}}]
			]
		);
ATreeBerendsGiele["+",particles__][momentum1_,momenta__]:=
		(
			UpdateEtaBerendsGiele[];
			ClearBerendsGieleCurrentCache[];
			(-I)*Dot[
				Jg[{{"+",momentum1}}],
				DiagonalMatrix[Metric],
				Jg[{"init",Sequence@@Transpose@{{particles}, {momenta}}}]
			]
		);

ATreeBerendsGieleGluon[args1___][args2___]:=
Module[{saveContact = $BerendsGieleSSSSVertexFactor, res},
	$BerendsGieleSSSSVertexFactor = 0;
	res = ATreeBerendsGiele[args1][args2];
	$BerendsGieleSSSSVertexFactor = saveContact;
	res
];

ATreeBerendsGieleContact[args1___][args2___]:=
Module[{saveContact = $BerendsGieleSSSSVertexFactor, resFull, resGluon},
	resFull = ATreeBerendsGiele[args1][args2];
	$BerendsGieleSSSSVertexFactor = 0;
	resGluon = ATreeBerendsGiele[args1][args2];
	$BerendsGieleSSSSVertexFactor = saveContact;
	resFull - resGluon
];

ClearBerendsGieleCurrentCache[] := ClearAll[JgCache,JsCache,JSCache];

(* ::Chapter:: *)
(*Postamble*)


End[];
Protect["SpinorHelicity6D`BerendsGiele`*"];
Unprotect[
	$BerendsGieleSignGGG,
	$BerendsGieleSignM,
	$BerendsGieleSignP,
	$BerendsGieleSSSSVertexFactor,
	$BerendsGieleRefs,
	$BerendsGieleSimplificationFunction
];
EndPackage[];


==> auxiliary_files/mathematica_code/SpinorHelicity6D/Collinear.wl <==
(* ::Package:: *)

(* :Title: Collinear.m -- a package for generating collinear momentum configurations *)

(* :Context: SpinorHelicity6D` *)

(* :Summary:

 *)

(* :Copyright: \[Copyright] 2020 by Sebastian Poegel *)

(* :Package Version: 0.1 *)

(* :Mathematica Version: 12.0 *)

(* :History:
   0.1 Copying functions from notebook
*)

(* :Keywords: *)

(* :Sources:
*)

(* :Warnings:

*)

(* :Limitations:

*)

(* :Discussion:

*)

(* :Requirements:
   SpinorHelicity6D.wl handling 6D Spinors, written by M. Huber and S. de Angelis
	SpinorFunctions.wl for definition of trace objectss
*)

(* :Todo:
*)


(* set up the package context, including public imports *)

BeginPackage["SpinorHelicity6D`Collinear`", "SpinorHelicity6D`"];

Unprotect["SpinorHelicity6D`Collinear`*"];
ClearAll["SpinorHelicity6D`Collinear`*"];
ClearAll["SpinorHelicity6D`Collinear`Private`*"];

(* usage messages for the exported functions and the context itself *)

Collinear::usage = "Collinear.wl is a package for generating collinear momentum configurations.";

GenCollinear::usage = "Generates collinear momentum configurations. Takes as argument Rule[momOrgi,{momCol1,momCol2}] and Rule[{pkIn,piIn},{pkOut,piOut}],
		       where the second rule specifies the momenta used for the recoil.";
		    
GenSoftMasslessMassive::usage = "";

SplittingFunctionTree::usage = "Generates tree-level splitting functions";
SplittingFunctionOneLoop::usage = "Generates one-loop splitting functions";
SoftFunctionTree::usage = "Generates tree-level soft functions";

(* error messages for the exported objects *)


Begin["`Private`"];    (* begin the private context (implementation part) *)

protected = {};

(* definition of auxiliary functions and local (static) variables *)
raiseLowerMom4DNSpinorIndices[mat_/;Dimensions[mat]==={2,2}] := -Transpose[LeviCivitaTensor[2] . mat . LeviCivitaTensor[2]];

cGamma[eps_]:=Exp[eps*EulerGamma]/2*Gamma[1+eps]Gamma[1-eps]^2/Gamma[1-2*eps];

ClearAll[rSSYM];
rSSYM[z_,s_,mu_,eps_, cutoff_ : 1]:=cGamma[eps](-mu^2/s)^eps*1/eps^2(-((1-z)/z)^eps*Pi*eps/(Sin[Pi*eps])+Sum[2*eps^(2*m-1)PolyLog[2m-1,z/(z-1)],{m,1,cutoff}])

Options[rSQCDPP] = {DeltaHV->0,NFoNC->0};
rSQCDPP[z_,s_,mu_,eps_,opts:OptionsPattern[]]:=rSSYM[z,s,mu,eps]+cGamma[eps](-mu^2/s)^eps*2*z*(1-z)/((1-2*eps)(2-2*eps)(3-2*eps))(1-eps*OptionValue[DeltaHV]-OptionValue[NFoNC]);

(* Definition of the exported functions *)



Options[GenCollinear] = {Reference -> q, AngleVar -> ArcCos[Sqrt[z]], LimitVar-> \[Epsilon]Coli, MomentumConserving->True};

GenCollinear[Rule[momOrig_,{momCol1_,momCol2_}], opts : OptionsPattern[]] := GenCollinear[Rule[momOrig,{momCol1,momCol2}],Rule[{Null,Null},{Null,Null}],MomentumConserving->False,opts];

GenCollinear[Rule[momOrig_,{momCol1_,momCol2_}],Rule[{pk_,pi_},{pkOut_,piOut_}], opts : OptionsPattern[]]:=Module[{protected,gamma},

	Mom4DN[momCol1][Null][$up] = Mom4DN[momOrig][Null][$up]*Cos[OptionValue[AngleVar]]^2+OptionValue[LimitVar]^2*Sin[OptionValue[AngleVar]]^2*Mom4DN[OptionValue[Reference]][Null][$up]-
					OptionValue[LimitVar]Sin[OptionValue[AngleVar]]*Cos[OptionValue[AngleVar]]*
					(KroneckerProduct[SpinorUndotN[momOrig][$lam][$up],SpinorDotN[OptionValue[Reference]][$lam][$up]]+KroneckerProduct[SpinorUndotN[OptionValue[Reference]][$lam][$up],SpinorDotN[momOrig][$lam][$up]]);
	SpinorHelicity6D`Mom4DN[momCol1][$flat][$up] = Mom4DN[momCol1][Null][$up];
	SpinorHelicity6D`Mom4DN[momCol1][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[momCol1][Null][$up]];
	SpinorHelicity6D`Mom4DN[momCol1][$flat][$down] = Mom4DN[momCol1][Null][$down];
	Mom4DVectorNFromMatrix[momCol1][Null];
	Mom4DVectorNFromMatrix[momCol1][$flat];
	
	SpinorHelicity6D`SpinorDotN[momCol1][$lam][$up] = SpinorDotN[momOrig][$lam][$up]*Cos[OptionValue[AngleVar]]-SpinorDotN[OptionValue[Reference]][$lam][$up]*OptionValue[LimitVar]Sin[OptionValue[AngleVar]];
	SpinorHelicity6D`SpinorUndotN[momCol1][$lam][$up] = SpinorUndotN[momOrig][$lam][$up]*Cos[OptionValue[AngleVar]]-SpinorUndotN[OptionValue[Reference]][$lam][$up]*OptionValue[LimitVar]Sin[OptionValue[AngleVar]];
	SpinorHelicity6D`SpinorDotN[momCol1][$lam][$down] = SpinorDotN[momOrig][$lam][$down]*Cos[OptionValue[AngleVar]]-SpinorDotN[OptionValue[Reference]][$lam][$down]*OptionValue[LimitVar]Sin[OptionValue[AngleVar]];
	SpinorHelicity6D`SpinorUndotN[momCol1][$lam][$down] = SpinorUndotN[momOrig][$lam][$down]*Cos[OptionValue[AngleVar]]-SpinorUndotN[OptionValue[Reference]][$lam][$down]*OptionValue[LimitVar]Sin[OptionValue[AngleVar]];
	SpinorHelicity6D`SpinorDotN[momCol1][$mu][$up] = 0;
	SpinorHelicity6D`SpinorUndotN[momCol1][$mu][$up] = 0;
	SpinorHelicity6D`SpinorDotN[momCol1][$mu][$down] = 0;
	SpinorHelicity6D`SpinorUndotN[momCol1][$mu][$down] = 0;
	Unprotect[Extramass,Extramasstilde];
	SpinorHelicity6D`Extramass[momCol1] = 0;
	SpinorHelicity6D`Extramasstilde[momCol1] = 0;
	Protect[Extramass,Extramasstilde];
	SpinorHelicity6D`ExtramassN[momCol1] = 0;
	SpinorHelicity6D`ExtramasstildeN[momCol1] = 0;



	Mom4DN[momCol2][Null][$up] = Mom4DN[momOrig][Null][$up]*Sin[OptionValue[AngleVar]]^2+OptionValue[LimitVar]^2*Cos[OptionValue[AngleVar]]^2*Mom4DN[OptionValue[Reference]][Null][$up]+
					OptionValue[LimitVar]Sin[OptionValue[AngleVar]]*Cos[OptionValue[AngleVar]]*
					(KroneckerProduct[SpinorUndotN[momOrig][$lam][$up],SpinorDotN[OptionValue[Reference]][$lam][$up]]+KroneckerProduct[SpinorUndotN[OptionValue[Reference]][$lam][$up],SpinorDotN[momOrig][$lam][$up]]);
	SpinorHelicity6D`Mom4DN[momCol2][$flat][$up] = Mom4DN[momCol2][Null][$up];
	SpinorHelicity6D`Mom4DN[momCol2][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[momCol2][Null][$up]];
	SpinorHelicity6D`Mom4DN[momCol2][$flat][$down] = Mom4DN[momCol2][Null][$down];
	Mom4DVectorNFromMatrix[momCol2][Null];
	Mom4DVectorNFromMatrix[momCol2][$flat];
	
	SpinorHelicity6D`SpinorDotN[momCol2][$lam][$up] = SpinorDotN[momOrig][$lam][$up]*Sin[OptionValue[AngleVar]]+SpinorDotN[OptionValue[Reference]][$lam][$up]*OptionValue[LimitVar]Cos[OptionValue[AngleVar]];
	SpinorHelicity6D`SpinorUndotN[momCol2][$lam][$up] = SpinorUndotN[momOrig][$lam][$up]*Sin[OptionValue[AngleVar]]+SpinorUndotN[OptionValue[Reference]][$lam][$up]*OptionValue[LimitVar]Cos[OptionValue[AngleVar]];
	SpinorHelicity6D`SpinorDotN[momCol2][$lam][$down] = SpinorDotN[momOrig][$lam][$down]*Sin[OptionValue[AngleVar]]+SpinorDotN[OptionValue[Reference]][$lam][$down]*OptionValue[LimitVar]Cos[OptionValue[AngleVar]];
	SpinorHelicity6D`SpinorUndotN[momCol2][$lam][$down] = SpinorUndotN[momOrig][$lam][$down]*Sin[OptionValue[AngleVar]]+SpinorUndotN[OptionValue[Reference]][$lam][$down]*OptionValue[LimitVar]Cos[OptionValue[AngleVar]];
	SpinorHelicity6D`SpinorDotN[momCol2][$mu][$up] = 0;
	SpinorHelicity6D`SpinorUndotN[momCol2][$mu][$up] = 0;
	SpinorHelicity6D`SpinorDotN[momCol2][$mu][$down] = 0;
	SpinorHelicity6D`SpinorUndotN[momCol2][$mu][$down] = 0;
	Unprotect[Extramass,Extramasstilde];
	SpinorHelicity6D`Extramass[momCol2] = 0;
	SpinorHelicity6D`Extramasstilde[momCol2] = 0;
	Protect[Extramass,Extramasstilde];
	SpinorHelicity6D`ExtramassN[momCol2] = 0;
	SpinorHelicity6D`ExtramasstildeN[momCol2] = 0;
	

	If[OptionValue[MomentumConserving],

	   gamma = 1 + (-OptionValue[LimitVar]^2*ChainN[$angle,pi,{OptionValue[Reference]},pi,$square])/(ChainN[$angle,pi,{pk},pi,$square]-OptionValue[LimitVar]^2ChainN[$angle,pk,{OptionValue[Reference]},pk,$square]);
	
		SpinorHelicity6D`Mom4DN[pkOut][Null][$up] = gamma * Mom4DN[pk][Null][$up];
		SpinorHelicity6D`Mom4DN[pkOut][$flat][$up] = Mom4DN[pkOut][Null][$up];
		SpinorHelicity6D`Mom4DN[pkOut][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[pkOut][Null][$up]];
		SpinorHelicity6D`Mom4DN[pkOut][$flat][$down] = Mom4DN[pkOut][Null][$down];
		Mom4DVectorNFromMatrix[pkOut][Null];
		Mom4DVectorNFromMatrix[pkOut][$flat];
		SpinorsFromMom4DN[pkOut,Normalization->pk];
		Unprotect[Extramass,Extramasstilde];
		SpinorHelicity6D`Extramass[pkOut] = 0;
		SpinorHelicity6D`Extramasstilde[pkOut] = 0;
		Protect[Extramass,Extramasstilde];
		SpinorHelicity6D`ExtramassN[pkOut] = 0;
		SpinorHelicity6D`ExtramasstildeN[pkOut] = 0;
	   
		SpinorHelicity6D`Mom4DN[piOut][Null][$up] = Mom4DN[pi][Null][$up] - OptionValue[LimitVar]^2 Mom4DN[OptionValue[Reference]][Null][$up] + (1-gamma) * Mom4DN[pk][Null][$up];
		SpinorHelicity6D`Mom4DN[piOut][$flat][$up] = Mom4DN[piOut][Null][$up];
		SpinorHelicity6D`Mom4DN[piOut][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[piOut][Null][$up]];
		SpinorHelicity6D`Mom4DN[piOut][$flat][$down] = Mom4DN[piOut][Null][$down];
		Mom4DVectorNFromMatrix[piOut][Null];
		Mom4DVectorNFromMatrix[piOut][$flat];
		SpinorsFromMom4DN[piOut,Normalization->pi];
		Unprotect[Extramass,Extramasstilde];
		SpinorHelicity6D`Extramass[piOut] = 0;
		SpinorHelicity6D`Extramasstilde[piOut] = 0;
		Protect[Extramass,Extramasstilde];
		SpinorHelicity6D`ExtramassN[piOut] = 0;
		SpinorHelicity6D`ExtramasstildeN[piOut] = 0;
	];
];




Options[GenSoftMasslessMassive] = {LimitVar-> \[Epsilon]Soft};

GenSoftMasslessMassive[Rule[mom1_,momSoft1_],Rule[mom2_,momRecoil2_], opts : OptionsPattern[]]:=
Module[{protected},

	Mom4DN[momSoft1][Null][$up] = OptionValue[LimitVar]^2*Mom4DN[mom1][Null][$up];
	Mom4DN[momSoft1][$flat][$up] = Mom4DN[momSoft1][Null][$up];
	Mom4DN[momSoft1][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[momSoft1][Null][$up]];
	Mom4DN[momSoft1][$flat][$down] = Mom4DN[momSoft1][Null][$down];
	Mom4DVectorNFromMatrix[momSoft1][Null];
	Mom4DVectorNFromMatrix[momSoft1][$flat];
	
	SpinorDotN[momSoft1][$lam][$up] = OptionValue[LimitVar]*SpinorDotN[mom1][$lam][$up];
	SpinorUndotN[momSoft1][$lam][$up] = OptionValue[LimitVar]*SpinorUndotN[mom1][$lam][$up];
	SpinorDotN[momSoft1][$lam][$down] = OptionValue[LimitVar]*SpinorDotN[mom1][$lam][$down];
	SpinorUndotN[momSoft1][$lam][$down] = OptionValue[LimitVar]*SpinorUndotN[mom1][$lam][$down];
	{SpinorDotN[momSoft1][$lam][1][Null],SpinorDotN[momSoft1][$lam][2][Null]} = SpinorDotN[momSoft1][$lam][$up];
	{SpinorUndotN[momSoft1][$lam][1][Null],SpinorUndotN[momSoft1][$lam][2][Null]} = SpinorUndotN[momSoft1][$lam][$up];
	{SpinorDotN[momSoft1][$lam][Null][1],SpinorDotN[momSoft1][$lam][Null][2]} = SpinorDotN[momSoft1][$lam][$down];
	{SpinorUndotN[momSoft1][$lam][Null][1],SpinorUndotN[momSoft1][$lam][Null][2]} = SpinorUndotN[momSoft1][$lam][$down];
	
	SpinorDotN[momSoft1][$mu][$up] = 0;
	SpinorUndotN[momSoft1][$mu][$up] = 0;
	SpinorDotN[momSoft1][$mu][$down] = 0;
	SpinorUndotN[momSoft1][$mu][$down] = 0;
	Unprotect[Extramass,Extramasstilde];
	Extramass[momSoft1] = 0;
	Extramasstilde[momSoft1] = 0;
	Protect[Extramass,Extramasstilde];
	ExtramassN[momSoft1] = 0;
	ExtramasstildeN[momSoft1] = 0;

	Mom4DN[momRecoil2][Null][$up] = Mom4DN[mom2][Null][$up]+(1-OptionValue[LimitVar]^2)*Mom4DN[mom1][Null][$up];
	Mom4DN[momRecoil2][$flat][$up] = Mom4DN[momRecoil2][Null][$up];
	Mom4DN[momRecoil2][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[momRecoil2][Null][$up]];
	Mom4DN[momRecoil2][$flat][$down] = Mom4DN[momRecoil2][Null][$down];
	Mom4DVectorNFromMatrix[momRecoil2][Null];
	Mom4DVectorNFromMatrix[momRecoil2][$flat];
	
	Unprotect[Extramass,Extramasstilde];
	Extramass[momRecoil2] = Extramass[mom2];
	Extramasstilde[momRecoil2] = Extramasstilde[mom2];
	Protect[Extramass,Extramasstilde];
	ExtramassN[momRecoil2] = ExtramassN[mom2];
	ExtramasstildeN[momRecoil2] = ExtramasstildeN[mom2];
	
];




SplittingFunctionTree[z_,a_,b_]:=
	<|"-"->
	      Association[{"-","-"}->0
			 ,{"+","+"}->1/Sqrt[z(1-z)]1/SpinorAngleBracket[a,b],
			  {"+","-"}->-z^2/Sqrt[z(1-z)]1/SpinorSquareBracket[a,b],
			  {"-","+"}->-(1-z)^2/Sqrt[z(1-z)]1/SpinorSquareBracket[a,b]],
	  "+"->
	      Association[{"+","+"}->0,
			  {"-","-"}->-1/Sqrt[z(1-z)]1/SpinorSquareBracket[a,b],
			  {"-","+"}->+z^2/Sqrt[z(1-z)]1/SpinorAngleBracket[a,b],
			  {"+","-"}->(1-z)^2/Sqrt[z(1-z)]1/SpinorAngleBracket[a,b]
	      ]
|>;


Options[SplittingFunctionOneLoop] = {DeltaHV->0,NFoNC->0,MuVar->Global`\[Mu],EpsVar->Global`\[Epsilon]};
				   
SplittingFunctionOneLoop[z_,a_,b_,opts :OptionsPattern[]]:=
	2*<|"-"->
		Association[
			{"-","-"}->cGamma[OptionValue[EpsVar]]Sqrt[z(1-z)]Spinoranglebracket[a,b]/SpinorSquareBracket[a,b]^2*
					2/((1-2*OptionValue[EpsVar])(2-2*OptionValue[EpsVar])(3-2*OptionValue[EpsVar]))*(-OptionValue[MuVar]^2/S[a,b])^OptionValue[EpsVar]*(1-OptionValue[EpsVar]*OptionValue[DeltaHV]-OptionValue[NFoNC]),
			{"+","+"}->SplittingFunctionTree[z,a,b]["-",{"+","+"}]*rSQCDPP[z,S[a,b],OptionValue[MuVar],OptionValue[EpsVar]],
			{"-","+"}->SplittingFunctionTree[z,a,b]["-",{"-","+"}]*rSSYM[z,S[a,b],OptionValue[MuVar],OptionValue[EpsVar]],
			{"+","-"}->SplittingFunctionTree[z,a,b]["-",{"+","-"}]*rSSYM[z,S[a,b],OptionValue[MuVar],OptionValue[EpsVar]]
		],
	    "+"->
		Association[
			{"+","+"}->-cGamma[OptionValue[EpsVar]]Sqrt[z(1-z)]SpinorSquareBracket[a,b]/SpinorAngleBracket[a,b]^2*
					2/((1-2*OptionValue[EpsVar])(2-2*OptionValue[EpsVar])(3-2*OptionValue[EpsVar]))*(-OptionValue[MuVar]^2/S[a,b])^OptionValue[EpsVar]*(1-OptionValue[EpsVar]*OptionValue[DeltaHV]-OptionValue[NFoNC]),
			{"-","-"}->SplittingFunctionTree[z,a,b]["+",{"-","-"}]*rSQCDPP[z,S[a,b],OptionValue[MuVar],OptionValue[EpsVar]],
			{"+","-"}->SplittingFunctionTree[z,a,b]["+",{"+","-"}]*rSSYM[z,S[a,b],OptionValue[MuVar],OptionValue[EpsVar]],
			{"-","+"}->SplittingFunctionTree[z,a,b]["+",{"-","+"}]*rSSYM[z,S[a,b],OptionValue[MuVar],OptionValue[EpsVar]]
		]
|>;


(* definitions for system functions *)

Protect[Evaluate[protected]];

End[];


Protect[ "SpinorHelicity6D`Collinear`*" ];    (* protect exported symbols *)

EndPackage[ ];  (* end the package context *)


==> auxiliary_files/mathematica_code/SpinorHelicity6D/Conformal.wl <==
(* ::Package:: *)

(* :Title: Conformal.m -- a package for conformal operations on spinor expressions *)

(* :Context: SpinorHelicity6D`Conformal` *)

(* :Summary:

 *)

(* :Copyright: \[Copyright] 2020 by Sebastian Poegel *)

(* :Package Version: 0.1 *)

(* :Mathematica Version: 12.0 *)

(* :History:
   0.1 Copying functions from notebook
*)

(* :Keywords: *)

(* :Sources:
*)

(* :Warnings:

*)

(* :Limitations:

*)

(* :Discussion:

*)

(* :Requirements:
   SpinorHelicity6D.wl handling 6D Spinors, written by M. Huber and S. de Angelis
	SpinorFunctions.wl for definition of trace objectss
*)

(* :Todo:
*)


(* set up the package context, including public imports *)

BeginPackage["SpinorHelicity6D`Conformal`", "SpinorHelicity6D`", "SpinorHelicity6D`SpinorFunctions`"];

Unprotect["SpinorHelicity6D`Conformal`*"];
ClearAll["SpinorHelicity6D`Conformal`*"];
ClearAll["SpinorHelicity6D`Conformal`Private`*"];

(* usage messages for the exported functions and the context itself *)

Conformal::usage = "Conformal.wl is a package for conformal operations on spinor expressions.";


La::usage = "Argument for D to take (angle)spinor derivatives. Use as La[i,j], where the derivative for \[Lambda]_i is contracted with \[Lambda]_j.";
Lat::usage = "Argument for D to take (square)spinor derivatives. Use as Lat[i,j], where the derivative for Tilde[\[Lambda]]_i is contracted with Tilde[\[Lambda]]_j.";

KSp::usage = "Special conformal generator in terms of spinor derivatives.";
KSpCrossTerm::usage = "Computes crossterm when acting with the special conformal generator on a product of two expressions.";

(* error messages for the exported objects *)


Begin["`Private`"];    (* begin the private context (implementation part) *)

(* definition of auxiliary functions and local (static) variables *)


(* ::Chapter:: *)
(* Definition of the exported functions *)


SetOptions[D, NonConstants -> {SpinorHelicity6D`SpinorAngleBracket,SpinorHelicity6D`SpinorSquareBracket,SpinorHelicity6D`S,
										SpinorHelicity6D`S4Mom,SpinorHelicity6D`S6Mom,SpinorHelicity6D`SpinorFunctions`TrM,
										SpinorHelicity6D`SpinorFunctions`TrP,SpinorHelicity6D`SpinorFunctions`Tr5,SpinorHelicity6D`Chain}];


La /: D[HoldPattern[SpinorAngleBracket[i_,k_]],La[i_,laRep_],___] := SpinorAngleBracket[laRep,k];
La /: D[HoldPattern[SpinorAngleBracket[j_,i_]],La[i_,laRep_],___] := SpinorAngleBracket[j,laRep];
La /: D[HoldPattern[SpinorAngleBracket[j_,k_]],La[i_,laRep_],___] := 0;
La /: D[HoldPattern[SpinorSquareBracket[__]],La[i_,laRep_],___] := 0;

La /: D[S[i_,k_],La[i_,laRep_],___] := SpinorAngleBracket[laRep,k]SpinorSquareBracket[k,i];
La /: D[S[j_,i_],La[i_,laRep_],___] := SpinorAngleBracket[j,laRep]SpinorSquareBracket[i,j];
La /: D[S[j_,k_],La[i_,laRep_],___] := 0;

La /: D[HoldPattern[S4Mom[k__]],La[i_,laRep_],args___] /; Length@{k} > 2 := Sum[D[S4Mom[Sequence@@subset],La[i,laRep],args],{subset,Subsets[{k},{2}]}];
La /: D[S4Mom[i_,k_],La[i_,laRep_],___] := SpinorAngleBracket[laRep,k]SpinorSquareBracket[k,i];
La /: D[S4Mom[j_,i_],La[i_,laRep_],___] := SpinorAngleBracket[j,laRep]SpinorSquareBracket[i,j];
La /: D[S4Mom[j_,k_],La[i_,laRep_],___] := 0;

La /: D[S6Mom[i_,k_],La[i_,laRep_],___] := SpinorAngleBracket[laRep,k]SpinorSquareBracket[k,i];
La /: D[S6Mom[j_,i_],La[i_,laRep_],___] := SpinorAngleBracket[j,laRep]SpinorSquareBracket[i,j];
La /: D[S6Mom[j_,k_],La[i_,laRep_],___] := 0;

La /: D[HoldPattern[TrM[moms__]],La[i_,laRep_],args___] := D[TracesToSpinors[TrM[moms]],La[i,laRep],args];
La /: D[HoldPattern[TrP[moms__]],La[i_,laRep_],args___] := D[TracesToSpinors[TrP[moms]],La[i,laRep],args];
La /: D[HoldPattern[Tr5[moms__]],La[i_,laRep_],args___] := D[TrM[moms]-TrP[moms],La[i,laRep],args];

La /: D[HoldPattern[Chain[chainargs__]],La[i_,laRep_],args___] := D[ChainToSpinor[Chain[chainargs]],La[i,laRep],args];




Lat /: D[HoldPattern[SpinorSquareBracket[i_,k_]],Lat[i_,latRep_],___] := SpinorSquareBracket[latRep,k];
Lat /: D[HoldPattern[SpinorSquareBracket[j_,i_]],Lat[i_,latRep_],___] := SpinorSquareBracket[j,latRep];
Lat /: D[HoldPattern[SpinorSquareBracket[j_,k_]],Lat[i_,latRep_],___] := 0;
Lat /: D[HoldPattern[SpinorAngleBracket[__]],Lat[i_,latRep_],___] := 0;

Lat /: D[S[i_,k_],Lat[i_,latRep_],___] := SpinorAngleBracket[i,k]SpinorSquareBracket[k,latRep];
Lat /: D[S[j_,i_],Lat[i_,latRep_],___] := SpinorAngleBracket[j,i]SpinorSquareBracket[latRep,j];
Lat /: D[S[j_,k_],Lat[i_,latRep_],___] := 0;

Lat /: D[HoldPattern[S4Mom[k__]],Lat[i_,latRep_],args___] /; Length@{k} > 2 := Sum[D[S4Mom[Sequence@@subset],Lat[i,latRep],args], {subset,Subsets[{k},{2}]}];
Lat /: D[S4Mom[i_,k_],Lat[i_,latRep_],___] := SpinorAngleBracket[i,k]SpinorSquareBracket[k,latRep];
Lat /: D[S4Mom[j_,i_],Lat[i_,latRep_],___] := SpinorAngleBracket[j,i]SpinorSquareBracket[latRep,j];
Lat /: D[S4Mom[j_,k_],Lat[i_,latRep_],___] := 0;

Lat /: D[S6Mom[i_,k_],Lat[i_,latRep_],___] := SpinorAngleBracket[i,k]SpinorSquareBracket[k,latRep];
Lat /: D[S6Mom[j_,i_],Lat[i_,latRep_],___] := SpinorAngleBracket[j,i]SpinorSquareBracket[latRep,j];
Lat /: D[S4Mom[j_,k_],Lat[i_,latRep_],___] := 0;

Lat /: D[HoldPattern[Tr5[moms__]],Lat[i_,latRep_],args___] := D[TrM[moms]-TrP[moms],Lat[i,latRep],args];
Lat /: D[HoldPattern[TrM[moms__]],Lat[i_,latRep_],args___] := D[TracesToSpinors[TrM[moms]],Lat[i,latRep],args];
Lat /: D[HoldPattern[TrP[moms__]],Lat[i_,latRep_],args___] := D[TracesToSpinors[TrP[moms]],Lat[i,latRep],args];

Lat /: D[HoldPattern[Chain[chainargs__]],Lat[i_,latRep_],args___] := D[ChainToSpinor[Chain[chainargs]],Lat[i,latRep],args];



KSp[k_,mom_] := Function[expr,KSp[expr,k,mom]];
KSp[expr_,k_,n_Integer] := KSp[expr,k,Range@n];
KSp[expr_,k_,mom_List] := Sum[D[D[expr,La[i,k]],Lat[i,k]],{i,mom}];

KSpCrossTerm[k_,mom_] := Function[{expr1,expr2},KSpCrossTerm[expr1,expr2,k,mom]];
KSpCrossTerm[expr1_,expr2_,k_,n_Integer] := KSpCrossTerm[expr1,expr2,k,Range@n];
KSpCrossTerm[expr1_,expr2_,k_,mom_List] := Sum[D[expr1,La[i,k]]*D[expr2,Lat[i,k]]+D[expr2,La[i,k]]*D[expr1,Lat[i,k]],{i,mom}];

(* definitions for system functions *)

Protect[Evaluate[protected]];

End[];


Protect[ "SpinorHelicity6D`Conformal`*" ];    (* protect exported symbols *)

EndPackage[ ];  (* end the package context *)


==> auxiliary_files/mathematica_code/SpinorHelicity6D/MomentumTwistors/MomentumTwistors.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Generate Finite Field Momenta*)


(* ::Chapter:: *)
(*Preamble*)


(* :Title: Amplitudes.m -- a package collecting various amplitudes *)

(* :Context: SpinorHelicity6D` *)

(* :Summary:

 *)

(* :Copyright: \[Copyright] 2020 by Sebastian Poegel *)

(* :Package Version: 0.1 *)

(* :Mathematica Version: 12.0 *)

(* :History:
   0.1 Copying functions from notebook
*)

(* :Keywords: *)

(* :Sources:
*)

(* :Warnings:

*)

(* :Limitations:

*)

(* :Discussion:

*)

(* :Requirements:
   SpinorHelicity6D.wl handling 6D Spinors, written by M. Huber and S. de Angelis
	SpinorFunctions.wl for definition of trace objects
*)

(* :Todo:
*)


BeginPackage["SpinorHelicity6D`MomentumTwistors`",
	"SpinorHelicity6D`SpinorFunctions`",
	"SpinorHelicity6D`",
	"SpinorHelicity6D`",
	"MomentumTwistorDefinitions`",
	"Utils`"];

Unprotect["SpinorHelicity6D`MomentumTwistors`*"];
ClearAll["SpinorHelicity6D`MomentumTwistors`*"];
ClearAll["SpinorHelicity6D`MomentumTwistors`Private`*"];


GenerateSpinorsFromTwistorMatrix::usage = "Sets up kinematics based on passed twistor matrix.";

DefineKinematicsFromSpinors::usage = "Sets up kinematic defintions given a set of 4D spinors.";

ModConditional::usage = "Evaluates normally when passing Modulus 0, otherwise evaluating on the finite field.";
RationalMod::usage = "Evaluates Power and Rational on the finite field.";
Mom4DVectorNFromMatrixMod::usage = "Finite field version of Mom4DVectorNFromMatrix of SpinorHelicity6D`";

MomentumTwistorParameterSolution::usage = "";

Begin["`Private`"];


(* ::Chapter:: *)
(*Main*)


(* ::Section::Closed:: *)
(*Finite Field Functions*)


ModConditional[modulus_Integer] := Function[expr,
	If[modulus === 0,
		expr
	,
		Mod[RationalMod[expr,modulus],modulus]
	]
];


RationalMod[expr_,modulus_Integer] := expr//.{Power[x_,y_]:>PowerMod[x,y,modulus],Rational[x_,y_]:>Mod[x*PowerMod[y,-1,modulus],modulus]};


(* note the change to +-+- signature *)
Mom4DVectorNFromMatrixMod[label_,prime_Integer][type_]/; prime =!= 0 :=Module[{comps=Evaluate[Mom4DN[label][type][$down]]},
   Mom4DVectorN[label][type][$up] = 1/2*{comps[[1,1]]+comps[[2,2]],-comps[[1,2]]-comps[[2,1]],-comps[[2,1]]+comps[[1,2]],comps[[2,2]]-comps[[1,1]]} // ModConditional[prime];
   Mom4DVectorN[label][type][$down] = {+1,-1,+1,-1}*Mom4DVectorN[label][type][$up] // ModConditional[prime];
];





(* ::Section::Closed:: *)
(*Setting up Kinematics from Lambda & LambdaTilde*)


Options[DefineKinematicsFromSpinors]={Modulus->0};

DefineKinematicsFromSpinors[label_,lambda_,lambdaTilde_,opts:OptionsPattern[]] := Module[{},
	SpinorUndotN[label][$lam][$down] = lambda;
	SpinorUndotN[label][$lam][$up] = Normal[LeviCivitaTensor[2]].lambda // ModConditional[OptionValue[Modulus]];
	SpinorUndotN[label][$mu][$down] = {0,0};
	SpinorUndotN[label][$mu][$up] = {0,0};
	
	SpinorDotN[label][$lam][$down] = lambdaTilde;
	SpinorDotN[label][$lam][$up] = Normal[LeviCivitaTensor[2]].lambdaTilde // ModConditional[OptionValue[Modulus]];
	SpinorDotN[label][$mu][$down] = {0,0};
	SpinorDotN[label][$mu][$up] = {0,0};
	
	(*Mom4DN[label][Null][$up] = KroneckerProduct[SpinorUndotN[label][$lam][$up],SpinorDotN[label][$lam][$up]] // ModConditional[OptionValue[Modulus]];
	Mom4DN[label][Null][$down] = KroneckerProduct[SpinorDotN[label][$lam][$down],SpinorUndotN[label][$lam][$down]] // ModConditional[OptionValue[Modulus]];
	Mom4DN[label][$flat][$up] = Mom4DN[label][Null][$up];
	Mom4DN[label][$flat][$down] = Mom4DN[label][Null][$down];*)
	
	Activate @ {
		Inactive[SetDelayed][SpinorUndotN[label][$lam][j_/;MemberQ[{1,2},j]][Null],Indexed[SpinorUndotN[label][$lam][$up],j]],
		Inactive[SetDelayed][SpinorUndotN[label][$lam][Null][j_/;MemberQ[{1,2},j]],Indexed[SpinorUndotN[label][$lam][$down],j]],
		Inactive[SetDelayed][SpinorDotN[label][$lam][Null][j_/;MemberQ[{1,2},j]],Indexed[SpinorDotN[label][$lam][$down],j]],
		Inactive[SetDelayed][SpinorDotN[label][$lam][j_/;MemberQ[{1,2},j]][Null],Indexed[SpinorDotN[label][$lam][$up],j]]
	};
	
	ExtramassN[label] = 0;
	ExtramasstildeN[label] = 0;
	
	If[IntegerQ[OptionValue[Modulus]] && OptionValue[Modulus]=!=0,	
		Mom4DVectorNFromMatrixMod[label,OptionValue[Modulus]][Null];
		Mom4DVectorNFromMatrixMod[label,OptionValue[Modulus]][$flat];
	,
		Mom4DVectorNFromMatrix[label][Null];
		Mom4DVectorNFromMatrix[label][$flat];
	];
];


(* ::Section::Closed:: *)
(*Main Twistor to Kinematics Function*)


Options[GenerateSpinorsFromTwistorMatrix]={Modulus->0};

GenerateSpinorsFromTwistorMatrix[labels_List, twistorMatrix_List, opts : OptionsPattern[]] /; Dimensions[twistorMatrix]=={4,Length@labels} := 
Module[{lambda,lambdaTilde},
(*	lambda = (Transpose@twistorMatrix)[[All, 1 ;; 2]];*)

(*	lambdaTilde = LambdaTildeFromTwistor[*)
(*		twistorMatrix,*)
(*		FilterRules[*)
(*			{*)
(*				opts,*)
(*				Options[GenerateSpinorsFromTwistorMatrix]*)
(*			},*)
(*			Options[LambdaTildeFromTwistor]*)
(*		]*)
(*	];*)

	{lambda,lambdaTilde} = LambdaLambdaTildeFromTwistor[
		twistorMatrix,
		PassRules[GenerateSpinorsFromTwistorMatrix,LambdaLambdaTildeFromTwistor,opts]
	];

	MapThread[
		DefineKinematicsFromSpinors[
			#1,
			#2,
			#3,
			FilterRules[
				{
					opts,
					Options[GenerateSpinorsFromTwistorMatrix]
				},
				Options[DefineKinematicsFromSpinors]]
		]&,
		{labels,lambda,lambdaTilde}
	];
	(*Print["Test: p_1 = ",momenta[[1]],". p_1^2 = ", Mod[Plus@@(momenta[[1]]*momenta[[1]]*{1,-1,1,-1}),prime]];
	Print["Test momentum conservation: Sum[p_i] = ", Mod[Plus@@momenta,prime]];*)
];



MomentumTwistorParameterSolution[n_]:=MomentumTwistorParameterSolutionTemplate[n]/.{
	$momTwistorInv -> S,
	$momTwistorSpaaProd -> SpinorAngleBracket,
	$momTwistorSpbbProd -> SpinorSquareBracket,
	$momTwistorSpaaChain[a_,b___,c_]:> Chain[$angle,a,{b},c,$angle],
	$momTwistorSpabChain[a_,b___,c_]:> Chain[$angle,a,{b},c,$square],
	$momTwistorSpbaChain[a_,b___,c_]:> Chain[$square,a,{b},c,$angle],
	$momTwistorSpbbChain[a_,b___,c_]:> Chain[$square,a,{b},c,$square]
};


(* ::Chapter:: *)
(*Postamble*)


End[];
Protect["SpinorHelicity6D`MomentumTwistors`"];

EndPackage[];


==> auxiliary_files/mathematica_code/SpinorHelicity6D/Numerics/Numerics.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Numerics*)


(* ::Chapter:: *)
(*Preamble*)


(* set up the package context, including public imports *)

BeginPackage["SpinorHelicity6D`Numerics`", "SpinorHelicity6D`","SpinorHelicity6D`Unitarity`",
	"SpinorHelicity6D`Unitarity`LoopMomentum`","SpinorHelicity6D`Amplitudes`","Utils`","NumSymb`"];

Unprotect["SpinorHelicity6D`Numerics`*"];
ClearAll["SpinorHelicity6D`Numerics`*"];
ClearAll["SpinorHelicity6D`Numerics`Private`*"];


(* ::Section:: *)
(*Exports*)


Numerics::usage = "Numerics.wl is a package for generating numeric momentum configurations.";

$epsKinematic::usage = "";
$NumericsReference::usage = "";


(* ::Subsection::Closed:: *)
(*Momentum Utilities*)


CopyMomentum::usage = "";


NullMomentumQ::usage = "";


FlattenMomentum::usage = "";
FlattenMomentum::ref = "Reference momentum may not be null.";


SumMomenta::usage = "";
SumMomenta::ref = "Reference momentum may not be null.";


(* ::Subsection::Closed:: *)
(*Scalar Momenta*)


GenTwoScalarMomenta::usage = "";
GenFourScalarMomenta::usage = "";


(* ::Subsection::Closed:: *)
(*BCFW*)


GenScalarGluonShiftMomenta::usage = "";
GenGluonGluonShiftMomenta::usage = "";
zBCFW::usage = "Variable in BCFW shift numerics.";

GenAllPlusRisagerShiftMomenta::usage = "Generates shifted momenta according
	to eq. (32) of [hep-th/0501240]. Used for one-loop all-plus recursion relations.";

(* ::Subsection:: *)
(*Momenta in Special Limits*)


(* ::Subsubsection::Closed:: *)
(*Planar Kinematics*)


GenPlanarLimitKinematicsMassive::usage = ""


(* ::Subsubsection::Closed:: *)
(*GenCollinear*)

CollinearAngleToZ::usage = "";
CollinearZToAngle::usage = "";

Collinear::usage = "Collinear.wl is a package for generating collinear momentum configurations.";

GenCollinear::usage = "Generates collinear momentum configurations. Takes as argument Rule[momOrgi,{momCol1,momCol2}] and Rule[{pkIn,piIn},{pkOut,piOut}],
		       where the second rule specifies the momenta used for the recoil.";
		


(* ::Subsubsection::Closed:: *)
(*GenSoftMasslessMassive*)


GenSoftMasslessMassive::usage = "";


(* ::Subsubsection:: *)
(*Splitting Functions*)

$NumericsEpsilonDimReg::usage = "";
$NumericsEpsilonLimit::usage = "";
$RenormalizationScaleMu::usage = "";
MakeBoxes[$NumericsEpsilonDimReg,StandardForm|TraditionalForm] := InterpretationBox["\[Epsilon]",$NumericsEpsilonDimReg];
MakeBoxes[$NumericsEpsilonLimit,StandardForm|TraditionalForm] := InterpretationBox[SubscriptBox["\[Epsilon]","L"],$NumericsEpsilonLimit];
MakeBoxes[$RenormalizationScaleMu,StandardForm|TraditionalForm] := InterpretationBox["\[Mu]",$RenormalizationScaleMu];

SplittingFunctionTree::usage = "Generates tree-level splitting functions";
SplittingFunctionOneLoop::usage = "Generates one-loop splitting functions";
SoftTreeGGG::usage = "Generates tree-level soft functions";
SoftTreeSGG::usage = "Generates tree-level soft functions";
SoftTreeGGS::usage = "Generates tree-level soft functions";
SoftTreeSGS::usage = "Generates tree-level soft functions";

(* ::Chapter:: *)
(*Main*)


Begin["`Private`"];    (* begin the private context (implementation part) *)
protected = {};

raiseLowerMom4DNSpinorIndices[mat_/;Dimensions[mat]==={2,2}] := -Transpose[LeviCivitaTensor[2] . mat . LeviCivitaTensor[2]];


(* ::Section:: *)
(*Momentum Utilities*)


(* ::Subsection::Closed:: *)
(*Copy Momentum*)


(* Definition of the exported functions *)
CopyMomentum[init_,final_]:=
Module[{},
	ClearKinematics[final];
	Mom4DN[final][Null][$up] = Mom4DN[init][Null][$up];
	Mom4DN[final][$flat][$up] = Mom4DN[init][$flat][$up];
	Mom4DN[final][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[init][Null][$up]];
	Mom4DN[final][$flat][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[init][$flat][$up]];
	Mom4DVectorNFromMatrix[final][Null];
	Mom4DVectorNFromMatrix[final][$flat];
	
	SpinorDotN[final][$lam][$up] = SpinorDotN[init][$lam][$up];
	SpinorUndotN[final][$lam][$up] = SpinorUndotN[init][$lam][$up];
	SpinorDotN[final][$lam][$down] = SpinorDotN[init][$lam][$down];
	SpinorUndotN[final][$lam][$down] = SpinorUndotN[init][$lam][$down];
	SpinorDotN[final][$mu][$up] = SpinorDotN[init][$mu][$up];
	SpinorUndotN[final][$mu][$up] = SpinorUndotN[init][$mu][$up];
	SpinorDotN[final][$mu][$down] = SpinorDotN[init][$mu][$down];
	SpinorUndotN[final][$mu][$down] = SpinorUndotN[init][$mu][$down];
	
	SpinorDotN[final][$lam][i:1|2][Null]:=Indexed[SpinorDotN[final][$lam][$up],i];
	SpinorDotN[final][$lam][Null][i:1|2]:=Indexed[SpinorDotN[final][$lam][$down],i];
	SpinorUndotN[final][$lam][i:1|2][Null]:=Indexed[SpinorUndotN[final][$lam][$up],i];
	SpinorUndotN[final][$lam][Null][i:1|2]:=Indexed[SpinorUndotN[final][$lam][$down],i];
	
	SpinorDotN[final][$mu][i:1|2][Null]:=Indexed[SpinorDotN[final][$mu][$up],i];
	SpinorDotN[final][$mu][Null][i:1|2]:=Indexed[SpinorDotN[final][$mu][$down],i];
	SpinorUndotN[final][$mu][i:1|2][Null]:=Indexed[SpinorUndotN[final][$mu][$up],i];
	SpinorUndotN[final][$mu][Null][i:1|2]:=Indexed[SpinorUndotN[final][$mu][$down],i];
	
	
	Unprotect[Extramass,Extramasstilde];
	Extramass[final] = Extramass[init];
	Extramasstilde[final] = Extramasstilde[init];
	Protect[Extramass,Extramasstilde];
	ExtramassN[final] = ExtramassN[init];
	ExtramasstildeN[final] = ExtramasstildeN[init];
];


(* ::Subsection::Closed:: *)
(*NullMomentumQ*)


NullMomentumQ[mom_]:=And[ExtramassN[mom]===0,ExtramasstildeN[mom]===0,
	Mom4DVectorN[mom][Null][$up]===Mom4DVectorN[mom][$flat][$up],Mom4DVectorN[mom][Null][$down]===Mom4DVectorN[mom][$flat][$down]]


(* ::Subsection::Closed:: *)
(*Flattening Momenta*)


Options[FlattenMomentum] = {Normalization->Null,NumericalEvaluationFunction->Identity};

FlattenMomentum[momentum_,reference_,opts:OptionsPattern[]] /; NullMomentumQ[reference] :=Module[{},
	Mom4DN[momentum][$flat][$up] = Mom4DN[momentum][Null][$up]-
		Mom4DVectorN[momentum][Null][$down] . Mom4DVectorN[momentum][Null][$up]Mom4DN[reference][Null][$up]/
			(2Mom4DVectorN[momentum][Null][$up] . Mom4DVectorN[reference][Null][$down]);
	Mom4DN[momentum][$flat][$down] = raiseLowerMom4DNSpinorIndices@Mom4DN[momentum][$flat][$up];
	Mom4DVectorNFromMatrix[momentum][$flat];
	
	SpinorsFromMom4DN[momentum,Reference->reference,PassRules[FlattenMomentum,SpinorsFromMom4DN,opts]];
];

FlattenMomentum[momentum_,reference_] /; Message[FlattenMomentum::ref] := Null;



(* ::Subsection::Closed:: *)
(*New Momentum from Sum of Momenta*)


Options[SumMomenta]={Normalization->Null,NumericalEvaluationFunction->Identity};

SumMomenta[label_,momenta_List,reference_,opts:OptionsPattern[]] /; NullMomentumQ[reference]:=Module[{},
	Mom4DN[label][Null][$down] = Sum[Mom4DN[i][Null][$down],{i,momenta}];
	Mom4DN[label][Null][$up] = RaiseLowerMom4DNSpinorIndices@Mom4DN[label][Null][$down];
	Mom4DVectorNFromMatrix[label][Null];
	
	Mom4DN[label][$flat][$down] = Mom4DN[label][Null][$down] -
		(Mom4DVectorN[label][Null][$down] . Mom4DVectorN[label][Null][$up])/(2*Mom4DVectorN[label][Null][$down] . Mom4DVectorN[reference][Null][$up]) Mom4DN[reference][$flat][$down];
	Mom4DN[label][$flat][$up] = RaiseLowerMom4DNSpinorIndices@Mom4DN[label][$flat][$down];
	Mom4DVectorNFromMatrix[label][$flat];
	
	ExtramassN[label] = Sum[ExtramassN[i],{i,momenta}];
	ExtramasstildeN[label] = Sum[ExtramasstildeN[i],{i,momenta}];
	
	SpinorsFromMom4DN[label,Reference->reference, PassRules[SumMomenta,SpinorsFromMom4DN,opts]];
];
SumMomenta[momentum_,reference_,opts:OptionsPattern[]] /; Message[SumMomenta::ref] := Null;


(* ::Section::Closed:: *)
(*Scalar Momentum Generation*)


(* ::Subsection::Closed:: *)
(*One Scalar Pair Momentum Generation (with fixed mass)*)


Options[GenTwoScalarMomenta]=Join[{Mass2 -> 100}, Options[GenSpinors]];

GenTwoScalarMomenta[scalarPair1_List,masslessMomenta_List,opts:OptionsPattern[]]:=
Module[
	{l11=Unique["l"],l12=Unique["l"],l13=Unique["l"],tempMomenta},
	
	
	tempMomenta=Unique["p"]&/@Range@2;
	KillMasses[Join[tempMomenta,masslessMomenta]];
	GenSpinors[#,FourD->#,PassRules[GenTwoScalarMomenta,GenSpinors,opts]]&[Join[tempMomenta,masslessMomenta]];
	
	FixTriangleLoopMomentum6D[{{tempMomenta[[1]]},{tempMomenta[[2]]},masslessMomenta},
		LoopMomentumLabels->{l11,l12,l13},tVar->RandomInteger[{1,OptionValue[ParameterRange]}],
		MuVar->#,MuTildeVar->#,PostProcessLoopMomentum->False]&@Sqrt[OptionValue[Mass2]];
		
	MapThread[CopyMomentum,{{l11[$star],pm@l13[$star]},scalarPair1}];
	
	Unprotect[Extramass,Extramasstilde];
	Map[Unset@*Extramass,Hold@Evaluate@scalarPair1,{2}]//ReleaseHold;
	Map[Unset@*Extramasstilde,Hold@Evaluate@scalarPair1,{2}]//ReleaseHold;
	Protect[Extramass,Extramasstilde];

	ClearKinematics[
		l11[$star],l12[$star],l13[$star],
		l11[$unstar],l12[$unstar],l13[$unstar],
		Sequence@@tempMomenta
	];
];


(* ::Subsection::Closed:: *)
(*Two Scalar Pairs Momentum Generation (with fixed masses)*)


Options[GenFourScalarMomenta]=Options[GenSpinors];
GenFourScalarMomenta[scalarPair1_List,scalarPair2_List,masslessMomenta_List,opts:OptionsPattern[]]:=
Module[
	{l11=Unique["l"],l12=Unique["l"],l13=Unique["l"],
	 l21=Unique["l"],l22=Unique["l"],l23=Unique["l"],
	 tempMomenta},
	
	
	tempMomenta=Unique["p"]&/@Range@4;
	KillMasses[Join[tempMomenta,masslessMomenta]];
	GenSpinors[#,FourD->#,PassRules[GenFourScalarMomenta,GenSpinors,opts]]&[Join[tempMomenta,masslessMomenta]];
	
	FixTriangleLoopMomentum6D[{{tempMomenta[[1]]},{tempMomenta[[2]]},Join[tempMomenta[[{3,4}]],masslessMomenta]},
		LoopMomentumLabels->{l11,l12,l13},tVar->RandomInteger[{1,OptionValue[ParameterRange]}],
		MuVar->#,MuTildeVar->#,PostProcessLoopMomentum->False]&@RandomInteger[{1,OptionValue[ParameterRange]}];
		
	FixTriangleLoopMomentum6D[{{tempMomenta[[3]]},{tempMomenta[[4]]},Join[tempMomenta[[{1,2}]],masslessMomenta]},
		LoopMomentumLabels->{l21,l22,l23},tVar->RandomInteger[{1,OptionValue[ParameterRange]}],
		MuVar->#,MuTildeVar->-#,PostProcessLoopMomentum->False]&@RandomInteger[{1,OptionValue[ParameterRange]}];
	
	MapThread[CopyMomentum,{{l11[$star],pm@l13[$star],pm@l23[$star],l21[$star]},Join[scalarPair1,scalarPair2]}];

	Unprotect[Extramass,Extramasstilde];
	Map[Unset@*Extramass,Hold@Evaluate@Join[scalarPair1,scalarPair2],{2}]//ReleaseHold;
	Map[Unset@*Extramasstilde,Hold@Evaluate@Join[scalarPair1,scalarPair2],{2}]//ReleaseHold;
	Protect[Extramass,Extramasstilde];

	ClearKinematics[
		l11[$star],l12[$star],l13[$star],
		l11[$unstar],l12[$unstar],l13[$unstar],
		l21[$star],l22[$star],l23[$star],
		l21[$unstar],l22[$unstar],l23[$unstar],
		Sequence@@tempMomenta
	];
];


(* ::Section::Closed:: *)
(*BCFW*)


(* ::Subsection::Closed:: *)
(*Scalar Gluon BCFW Shift Numerics*)


(* Here we perform a scalar-gluon shift, where the shift momentum is defined by flattening the scalar momentum against the gluon one. As a convention we assume
	the momentum K to flow from the left to the right amplitude, where the left one carries the scalar, and the right one the gluon *)

Options[GenScalarGluonShiftMomenta] = {FlattenReference -> $NumericsReference};
GenScalarGluonShiftMomenta[momenta_List,shiftSMom_,shiftGMom_,KLabel_,channel_,opts:OptionsPattern[]]:=
    Module[{zVar,shiftMom,shiftMomVector},
	
	ClearKinematics[{KLabel,OverHat[KLabel],OverHat[shiftGMom],OverHat[shiftSMom],shiftMom}];

	(* Projecting with shiftGMom is essential here*)
	FlattenMomentum[shiftSMom,shiftGMom];
	
	zVar = S6MomN@@channel/ChainN[$angle,shiftSMom,{UnderBar/@PlusM@@channel},shiftGMom,$square];
	
	shiftMomVector = ChainN[$angle,shiftSMom,{PauliMatrixSpinor[#, $up]},shiftGMom,$square]&/@Range[0,3];
	Mom4DNFromVector[shiftMom][$up][shiftMomVector];
	Mom4DVectorNFromMatrix[shiftMom][Null];
	
	Mom4DN[OverHat[shiftSMom]][Null][$up] = Mom4DN[shiftSMom][Null][$up] + zBCFW/2 Mom4DN[shiftMom][Null][$up];
	Mom4DN[OverHat[shiftSMom]][$flat][$up] = Mom4DN[shiftSMom][$flat][$up] + zBCFW/2 Mom4DN[shiftMom][Null][$up];
	Mom4DN[OverHat[shiftSMom]][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[OverHat[shiftSMom]][Null][$up]];
	Mom4DN[OverHat[shiftSMom]][$flat][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[OverHat[shiftSMom]][$flat][$up]];
	Mom4DVectorNFromMatrix[OverHat[shiftSMom]][Null];
	Mom4DVectorNFromMatrix[OverHat[shiftSMom]][$flat];
	
	SpinorDotN[OverHat[shiftSMom]][$lam][$up] = SpinorDotN[shiftSMom][$lam][$up]+ zBCFW SpinorDotN[shiftGMom][$lam][$up];
	SpinorUndotN[OverHat[shiftSMom]][$lam][$up] = SpinorUndotN[shiftSMom][$lam][$up];
	SpinorDotN[OverHat[shiftSMom]][$lam][$down] = SpinorDotN[shiftSMom][$lam][$down]+ zBCFW SpinorDotN[shiftGMom][$lam][$down];
	SpinorUndotN[OverHat[shiftSMom]][$lam][$down] = SpinorUndotN[shiftSMom][$lam][$down];
	SpinorDotN[OverHat[shiftSMom]][$mu][$up] = SpinorDotN[shiftSMom][$mu][$up];
	SpinorUndotN[OverHat[shiftSMom]][$mu][$up] = SpinorUndotN[shiftSMom][$mu][$up];
	SpinorDotN[OverHat[shiftSMom]][$mu][$down] = SpinorDotN[shiftSMom][$mu][$down];
	SpinorUndotN[OverHat[shiftSMom]][$mu][$down] = SpinorUndotN[shiftSMom][$mu][$down];
	
	Unprotect[Extramass,Extramasstilde];
	Extramass[OverHat[shiftSMom]] = Extramass[shiftSMom];
	Extramasstilde[OverHat[shiftSMom]] = Extramasstilde[shiftSMom];
	Protect[Extramass,Extramasstilde];
	ExtramassN[OverHat[shiftSMom]] = ExtramassN[shiftSMom];
	ExtramasstildeN[OverHat[shiftSMom]] = ExtramasstildeN[shiftSMom];
	
	
	
	Mom4DN[OverHat[shiftGMom]][Null][$up] = Mom4DN[shiftGMom][Null][$up] - zBCFW/2 Mom4DN[shiftMom][Null][$up];
	Mom4DN[OverHat[shiftGMom]][$flat][$up] = Mom4DN[shiftGMom][$flat][$up] - zBCFW/2 Mom4DN[shiftMom][Null][$up];
	Mom4DN[OverHat[shiftGMom]][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[OverHat[shiftGMom]][Null][$up]];
	Mom4DN[OverHat[shiftGMom]][$flat][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[OverHat[shiftGMom]][$flat][$up]];
	Mom4DVectorNFromMatrix[OverHat[shiftGMom]][Null];
	Mom4DVectorNFromMatrix[OverHat[shiftGMom]][$flat];
	
	SpinorDotN[OverHat[shiftGMom]][$lam][$up] = SpinorDotN[shiftGMom][$lam][$up];
	SpinorUndotN[OverHat[shiftGMom]][$lam][$up] = SpinorUndotN[shiftGMom][$lam][$up] - zBCFW SpinorUndotN[shiftSMom][$lam][$up];
	SpinorDotN[OverHat[shiftGMom]][$lam][$down] = SpinorDotN[shiftGMom][$lam][$down];
	SpinorUndotN[OverHat[shiftGMom]][$lam][$down] = SpinorUndotN[shiftGMom][$lam][$down] - zBCFW SpinorUndotN[shiftSMom][$lam][$down];
	SpinorDotN[OverHat[shiftGMom]][$mu][$up] = SpinorDotN[shiftGMom][$mu][$up];
	SpinorUndotN[OverHat[shiftGMom]][$mu][$up] = SpinorUndotN[shiftGMom][$mu][$up];
	SpinorDotN[OverHat[shiftGMom]][$mu][$down] = SpinorDotN[shiftGMom][$mu][$down];
	SpinorUndotN[OverHat[shiftGMom]][$mu][$down] = SpinorUndotN[shiftGMom][$mu][$down];
	
	Unprotect[Extramass,Extramasstilde];
	Extramass[OverHat[shiftGMom]] = Extramass[shiftGMom];
	Extramasstilde[OverHat[shiftGMom]] = Extramasstilde[shiftGMom];
	Protect[Extramass,Extramasstilde];
	ExtramassN[OverHat[shiftGMom]] = ExtramassN[shiftGMom];
	ExtramasstildeN[OverHat[shiftGMom]] = ExtramasstildeN[shiftGMom];
	
	
	
	SumMomenta[KLabel,channel,shiftGMom];
	
	Mom4DN[OverHat[KLabel]][Null][$up] = Mom4DN[KLabel][Null][$up] - zBCFW/2 Mom4DN[shiftMom][Null][$up];
	Mom4DN[OverHat[KLabel]][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[OverHat[KLabel]][Null][$up]];
	Mom4DVectorNFromMatrix[OverHat[KLabel]][Null];
	
	Unprotect[Extramass,Extramasstilde];
	Extramass[OverHat[KLabel]] = Extramass[KLabel];
	Extramasstilde[OverHat[KLabel]] = Extramasstilde[KLabel];
	Protect[Extramass,Extramasstilde];
	ExtramassN[OverHat[KLabel]] = ExtramassN[KLabel];
	ExtramasstildeN[OverHat[KLabel]] = ExtramasstildeN[KLabel];
	
	(* Normalization should be irrelevant, as the phase weight of OverHat[K] is zero, and an OverHat[K] spinor cannot be
	   changed to a K one*)
	(* Okay, it turns out that the choice of reference momentum can make a difference in
	 very special cases. The one I stumbled over is a case where I want to cancel a 0/0
	 divergence first. Take the channel S_{34}, where 3 is shiftGMom. In that case
	  SpinorAngleBracket[OverHat[K],OverHat[3]]SpinorAngleBracket[OverHat[K],
	  4]/SpinorAngleBracket[4,OverHat[3]]^2\
	  Should be finite. However, when setting the reference momentum for OverHat[K] to
	   be shiftGMom, SpinorAngleBracket[4,OverHat[K]] always evaluates to 0, and
	   we cannot take the nice zBCFW->z34 limit. *)
	FlattenMomentum[OverHat[KLabel], OptionValue[FlattenReference]];
	
	ClearKinematics[shiftMom];
	
	{zBCFW->zVar}
];


(* ::Subsection::Closed:: *)
(*Gluon Gluon BCFW Shift Numerics*)


(* Here we perform a gluon-gluon shift, where we shift \tilde{\lambda} of *)
(* shiftGLatMom and \lambda of shiftGLaMom. *)
(* As a convention we assume the momentum K to flow from the amplitude of *)
(* shiftGLatMom to that of shiftGLaMom *)


GenGluonGluonShiftMomenta[momenta_List,shiftGLatMom_,shiftGLaMom_,KLabel_,channel_]:=
    Module[{zVar,shiftMom,shiftMomVector},

	ClearKinematics[{KLabel,OverHat[KLabel],OverHat[shiftGLatMom],OverHat[shiftGLaMom],shiftMom}];

	zVar = S6MomN@@channel/ChainN[$angle,shiftGLatMom,{UnderBar/@PlusM@@channel},shiftGLaMom,$square];

	shiftMomVector = ChainN[$angle,shiftGLatMom,{PauliMatrixSpinor[#, $up]},shiftGLaMom,$square]&/@Range[0,3];
	Mom4DNFromVector[shiftMom][$up][shiftMomVector];
	Mom4DVectorNFromMatrix[shiftMom][Null];

	Mom4DN[OverHat[shiftGLatMom]][Null][$up] = Mom4DN[shiftGLatMom][Null][$up] + zBCFW/2Mom4DN[shiftMom][Null][$up];
	Mom4DN[OverHat[shiftGLatMom]][$flat][$up] = Mom4DN[shiftGLatMom][$flat][$up] + zBCFW/2Mom4DN[shiftMom][Null][$up];
	Mom4DN[OverHat[shiftGLatMom]][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[OverHat[shiftGLatMom]][Null][$up]];
	Mom4DN[OverHat[shiftGLatMom]][$flat][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[OverHat[shiftGLatMom]][$flat][$up]];
	Mom4DVectorNFromMatrix[OverHat[shiftGLatMom]][Null];
	Mom4DVectorNFromMatrix[OverHat[shiftGLatMom]][$flat];

	SpinorUndotN[OverHat[shiftGLatMom]][$lam][$up] = SpinorUndotN[shiftGLatMom][$lam][$up];
	SpinorDotN[OverHat[shiftGLatMom]][$lam][$up] = SpinorDotN[shiftGLatMom][$lam][$up] + zBCFW SpinorDotN[shiftGLaMom][$lam][$up];
	SpinorUndotN[OverHat[shiftGLatMom]][$lam][$down] = SpinorUndotN[shiftGLatMom][$lam][$down];
	SpinorDotN[OverHat[shiftGLatMom]][$lam][$down] = SpinorDotN[shiftGLatMom][$lam][$down] + zBCFW SpinorDotN[shiftGLaMom][$lam][$down];
	SpinorUndotN[OverHat[shiftGLatMom]][$mu][$up] = SpinorUndotN[shiftGLatMom][$mu][$up];
	SpinorDotN[OverHat[shiftGLatMom]][$mu][$up] = SpinorDotN[shiftGLatMom][$mu][$up];
	SpinorUndotN[OverHat[shiftGLatMom]][$mu][$down] = SpinorUndotN[shiftGLatMom][$mu][$down];
	SpinorDotN[OverHat[shiftGLatMom]][$mu][$down] = SpinorDotN[shiftGLatMom][$mu][$down];

	Unprotect[Extramass,Extramasstilde];
	Extramass[OverHat[shiftGLatMom]] = Extramass[shiftGLatMom];
	Extramasstilde[OverHat[shiftGLatMom]] = Extramasstilde[shiftGLatMom];
	Protect[Extramass,Extramasstilde];
	ExtramassN[OverHat[shiftGLatMom]] = ExtramassN[shiftGLatMom];
	ExtramasstildeN[OverHat[shiftGLatMom]] = ExtramasstildeN[shiftGLatMom];



	Mom4DN[OverHat[shiftGLaMom]][Null][$up] = Mom4DN[shiftGLaMom][Null][$up] - zBCFW/2 Mom4DN[shiftMom][Null][$up];
	Mom4DN[OverHat[shiftGLaMom]][$flat][$up] = Mom4DN[shiftGLaMom][$flat][$up] - zBCFW/2 Mom4DN[shiftMom][Null][$up];
	Mom4DN[OverHat[shiftGLaMom]][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[OverHat[shiftGLaMom]][Null][$up]];
	Mom4DN[OverHat[shiftGLaMom]][$flat][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[OverHat[shiftGLaMom]][$flat][$up]];
	Mom4DVectorNFromMatrix[OverHat[shiftGLaMom]][Null];
	Mom4DVectorNFromMatrix[OverHat[shiftGLaMom]][$flat];

	SpinorDotN[OverHat[shiftGLaMom]][$lam][$up] = SpinorDotN[shiftGLaMom][$lam][$up];
	SpinorUndotN[OverHat[shiftGLaMom]][$lam][$up] = SpinorUndotN[shiftGLaMom][$lam][$up] - zBCFW SpinorUndotN[shiftGLatMom][$lam][$up];
	SpinorDotN[OverHat[shiftGLaMom]][$lam][$down] = SpinorDotN[shiftGLaMom][$lam][$down];
	SpinorUndotN[OverHat[shiftGLaMom]][$lam][$down] = SpinorUndotN[shiftGLaMom][$lam][$down] - zBCFW SpinorUndotN[shiftGLatMom][$lam][$down];
	SpinorDotN[OverHat[shiftGLaMom]][$mu][$up] = SpinorDotN[shiftGLaMom][$mu][$up];
	SpinorUndotN[OverHat[shiftGLaMom]][$mu][$up] = SpinorUndotN[shiftGLaMom][$mu][$up];
	SpinorDotN[OverHat[shiftGLaMom]][$mu][$down] = SpinorDotN[shiftGLaMom][$mu][$down];
	SpinorUndotN[OverHat[shiftGLaMom]][$mu][$down] = SpinorUndotN[shiftGLaMom][$mu][$down];

	Unprotect[Extramass,Extramasstilde];
	Extramass[OverHat[shiftGLaMom]] = Extramass[shiftGLaMom];
	Extramasstilde[OverHat[shiftGLaMom]] = Extramasstilde[shiftGLaMom];
	Protect[Extramass,Extramasstilde];
	ExtramassN[OverHat[shiftGLaMom]] = ExtramassN[shiftGLaMom];
	ExtramasstildeN[OverHat[shiftGLaMom]] = ExtramasstildeN[shiftGLaMom];



	SumMomenta[KLabel,channel,shiftGLaMom];

	Mom4DN[OverHat[KLabel]][Null][$up] = Mom4DN[KLabel][Null][$up] - zBCFW/2 Mom4DN[shiftMom][Null][$up];
	Mom4DN[OverHat[KLabel]][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[OverHat[KLabel]][Null][$up]];
	Mom4DVectorNFromMatrix[OverHat[KLabel]][Null];

	Unprotect[Extramass,Extramasstilde];
	Extramass[OverHat[KLabel]] = Extramass[KLabel];
	Extramasstilde[OverHat[KLabel]] = Extramasstilde[KLabel];
	Protect[Extramass,Extramasstilde];
	ExtramassN[OverHat[KLabel]] = ExtramassN[KLabel];
	ExtramasstildeN[OverHat[KLabel]] = ExtramasstildeN[KLabel];

	(* Normalization should be irrelevant, as the phase weight of OverHat[K] is zero, and an OverHat[K] spinor cannot be
	   changed to a K one*)
	FlattenMomentum[OverHat[KLabel],shiftGLaMom];

	ClearKinematics[shiftMom];

	{zBCFW->zVar}
];

(* ::Subsection::Closed:: *)
(* Risager-like shift, as given in eq.(32) of [hep-th/0501240] *)



GenAllPlusRisagerShiftMomenta[momenta_List, {jMom_,lMom_,nMom_},KLabel_,channel_]:=
		Module[{zVar,shiftjMom,shiftlMom,shiftnMom,shiftjMomVector,shiftlMomVector,shiftnMomVector},

			ClearKinematics[{KLabel,OverHat[KLabel],OverHat[jMom],OverHat[lMom],OverHat[nMom],
				shiftjMom,shiftlMom,shiftnMom}];

(*			zVar = S6MomN@@channel/ChainN[$angle,shiftGLatMom,{UnderBar/@PlusM@@channel},shiftGLaMom,$square];*)


			(* OverHat[j] *)
			shiftjMomVector =
					(
						ChainN[$angle,jMom,{PauliMatrixSpinor[#, $up]},lMom, $square]+
							SpinorAngleBracketN[nMom,jMom]/SpinorAngleBracketN[lMom,jMom]*
           		ChainN[$angle,jMom,{PauliMatrixSpinor[#, $up]},nMom,$square]
					)&/@Range[0,3];
			Mom4DNFromVector[shiftjMom][$up][shiftjMomVector];
			Mom4DVectorNFromMatrix[shiftjMom][Null];

			Mom4DN[OverHat[jMom]][Null][$up] = Mom4DN[jMom][Null][$up] - zBCFW/2 Mom4DN[shiftjMom][Null][$up];
			Mom4DN[OverHat[jMom]][$flat][$up] = Mom4DN[jMom][$flat][$up] - zBCFW/2 Mom4DN[shiftjMom][Null][$up];
			Mom4DN[OverHat[jMom]][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[OverHat[jMom]][Null][$up]];
			Mom4DN[OverHat[jMom]][$flat][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[OverHat[jMom]][$flat][$up]];
			Mom4DVectorNFromMatrix[OverHat[jMom]][Null];
			Mom4DVectorNFromMatrix[OverHat[jMom]][$flat];

			SpinorUndotN[OverHat[jMom]][$lam][$up] = SpinorUndotN[jMom][$lam][$up];
			SpinorDotN[OverHat[jMom]][$lam][$up] = SpinorDotN[jMom][$lam][$up] - zBCFW SpinorDotN[lMom][$lam][$up] -
				zBCFW SpinorAngleBracketN[nMom, jMom]/SpinorAngleBracketN[lMom,jMom] SpinorDotN[nMom][$lam][$up];
			SpinorUndotN[OverHat[jMom]][$lam][$down] = SpinorUndotN[jMom][$lam][$down];
			SpinorDotN[OverHat[jMom]][$lam][$down] = SpinorDotN[jMom][$lam][$down] - zBCFW SpinorDotN[lMom][$lam][$down] -
					zBCFW SpinorAngleBracketN[nMom, jMom]/SpinorAngleBracketN[lMom,jMom] SpinorDotN[nMom][$lam][$down];
			SpinorUndotN[OverHat[jMom]][$mu][$up] = SpinorUndotN[jMom][$mu][$up];
			SpinorDotN[OverHat[jMom]][$mu][$up] = SpinorDotN[jMom][$mu][$up];
			SpinorUndotN[OverHat[jMom]][$mu][$down] = SpinorUndotN[jMom][$mu][$down];
			SpinorDotN[OverHat[jMom]][$mu][$down] = SpinorDotN[jMom][$mu][$down];

			Unprotect[Extramass,Extramasstilde];
			Extramass[OverHat[jMom]] = Extramass[jMom];
			Extramasstilde[OverHat[jMom]] = Extramasstilde[jMom];
			Protect[Extramass,Extramasstilde];
			ExtramassN[OverHat[jMom]] = ExtramassN[jMom];
			ExtramasstildeN[OverHat[jMom]] = ExtramasstildeN[jMom];

			(* OverHat[l] *)
			shiftlMomVector = ChainN[$angle,jMom,{PauliMatrixSpinor[#, $up]},lMom, $square]&/@Range[0,3];
			Mom4DNFromVector[shiftlMom][$up][shiftlMomVector];
			Mom4DVectorNFromMatrix[shiftlMom][Null];

			Mom4DN[OverHat[lMom]][Null][$up] = Mom4DN[lMom][Null][$up] + zBCFW/2 Mom4DN[shiftlMom][Null][$up];
			Mom4DN[OverHat[lMom]][$flat][$up] = Mom4DN[lMom][$flat][$up] + zBCFW/2 Mom4DN[shiftlMom][Null][$up];
			Mom4DN[OverHat[lMom]][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[OverHat[lMom]][Null][$up]];
			Mom4DN[OverHat[lMom]][$flat][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[OverHat[lMom]][$flat][$up]];
			Mom4DVectorNFromMatrix[OverHat[lMom]][Null];
			Mom4DVectorNFromMatrix[OverHat[lMom]][$flat];

			SpinorDotN[OverHat[lMom]][$lam][$up] = SpinorDotN[lMom][$lam][$up];
			SpinorUndotN[OverHat[lMom]][$lam][$up] = SpinorUndotN[lMom][$lam][$up] + zBCFW SpinorUndotN[jMom][$lam][$up];
			SpinorDotN[OverHat[lMom]][$lam][$down] = SpinorDotN[lMom][$lam][$down];
			SpinorUndotN[OverHat[lMom]][$lam][$down] = SpinorUndotN[lMom][$lam][$down] + zBCFW SpinorUndotN[jMom][$lam][$down];
			SpinorDotN[OverHat[lMom]][$mu][$up] = SpinorDotN[lMom][$mu][$up];
			SpinorUndotN[OverHat[lMom]][$mu][$up] = SpinorUndotN[lMom][$mu][$up];
			SpinorDotN[OverHat[lMom]][$mu][$down] = SpinorDotN[lMom][$mu][$down];
			SpinorUndotN[OverHat[lMom]][$mu][$down] = SpinorUndotN[lMom][$mu][$down];

			Unprotect[Extramass,Extramasstilde];
			Extramass[OverHat[lMom]] = Extramass[lMom];
			Extramasstilde[OverHat[lMom]] = Extramasstilde[lMom];
			Protect[Extramass,Extramasstilde];
			ExtramassN[OverHat[lMom]] = ExtramassN[lMom];
			ExtramasstildeN[OverHat[lMom]] = ExtramasstildeN[lMom];


			(* OverHat[n] *)
			shiftnMomVector = SpinorAngleBracketN[nMom,jMom]/SpinorAngleBracketN[lMom,jMom]*
				ChainN[$angle,jMom,{PauliMatrixSpinor[#, $up]},nMom, $square]&/@Range[0,3];
			Mom4DNFromVector[shiftnMom][$up][shiftnMomVector];
			Mom4DVectorNFromMatrix[shiftnMom][Null];

			Mom4DN[OverHat[nMom]][Null][$up] = Mom4DN[nMom][Null][$up] + zBCFW/2 Mom4DN[shiftnMom][Null][$up];
			Mom4DN[OverHat[nMom]][$flat][$up] = Mom4DN[nMom][$flat][$up] + zBCFW/2 Mom4DN[shiftnMom][Null][$up];
			Mom4DN[OverHat[nMom]][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[OverHat[nMom]][Null][$up]];
			Mom4DN[OverHat[nMom]][$flat][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[OverHat[nMom]][$flat][$up]];
			Mom4DVectorNFromMatrix[OverHat[nMom]][Null];
			Mom4DVectorNFromMatrix[OverHat[nMom]][$flat];

			SpinorDotN[OverHat[nMom]][$lam][$up] = SpinorDotN[nMom][$lam][$up];
			SpinorUndotN[OverHat[nMom]][$lam][$up] = SpinorUndotN[nMom][$lam][$up] +
       zBCFW SpinorAngleBracketN[nMom,jMom]/SpinorAngleBracketN[lMom,jMom] SpinorUndotN[jMom][$lam][$up];
			SpinorDotN[OverHat[nMom]][$lam][$down] = SpinorDotN[nMom][$lam][$down];
			SpinorUndotN[OverHat[nMom]][$lam][$down] = SpinorUndotN[nMom][$lam][$down] +
        zBCFW SpinorAngleBracketN[nMom,jMom]/SpinorAngleBracketN[lMom,jMom] SpinorUndotN[jMom][$lam][$down];
			SpinorDotN[OverHat[nMom]][$mu][$up] = SpinorDotN[nMom][$mu][$up];
			SpinorUndotN[OverHat[nMom]][$mu][$up] = SpinorUndotN[nMom][$mu][$up];
			SpinorDotN[OverHat[nMom]][$mu][$down] = SpinorDotN[nMom][$mu][$down];
			SpinorUndotN[OverHat[nMom]][$mu][$down] = SpinorUndotN[nMom][$mu][$down];

			Unprotect[Extramass,Extramasstilde];
			Extramass[OverHat[nMom]] = Extramass[nMom];
			Extramasstilde[OverHat[nMom]] = Extramasstilde[nMom];
			Protect[Extramass,Extramasstilde];
			ExtramassN[OverHat[nMom]] = ExtramassN[nMom];
			ExtramasstildeN[OverHat[nMom]] = ExtramasstildeN[nMom];


(*			SumMomenta[KLabel,channel,shiftGLaMom];*)

(*			Mom4DN[OverHat[KLabel]][Null][$up] = Mom4DN[KLabel][Null][$up] - zBCFW/2 Mom4DN[shiftMom][Null][$up];*)
(*			Mom4DN[OverHat[KLabel]][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[OverHat[KLabel]][Null][$up]];*)
(*			Mom4DVectorNFromMatrix[OverHat[KLabel]][Null];*)

(*			Unprotect[Extramass,Extramasstilde];*)
(*			Extramass[OverHat[KLabel]] = Extramass[KLabel];*)
(*			Extramasstilde[OverHat[KLabel]] = Extramasstilde[KLabel];*)
(*			Protect[Extramass,Extramasstilde];*)
(*			ExtramassN[OverHat[KLabel]] = ExtramassN[KLabel];*)
(*			ExtramasstildeN[OverHat[KLabel]] = ExtramasstildeN[KLabel];*)

(*			*)(* Normalization should be irrelevant, as the phase weight of OverHat[K] is zero, and an OverHat[K] spinor cannot be*)
(*         changed to a K one*)
(*			FlattenMomentum[OverHat[KLabel],shiftGLaMom];*)

			ClearKinematics[shiftjMom,shiftlMom,shiftnMom];

			{zBCFW->zVar}
		];



(* ::Section:: *)
(*Momenta in Special Limits*)


(* ::Subsection::Closed:: *)
(*Planar Limit*)


(* Parameterized kinematics for two massive momenta with the same mass (i.e. a scalar pair),
	where the limit of vanishing $epsKinematic parametrizes a planar limit. For example,
	GenPlanarLimitKinematicsMassive[1\[Rule]Tilde[1],{3,4},2\[Rule]Tilde[2]] generates momenta Tilde[1], Tilde[2],
	such that Tilde[1]+Tilde[2] = p1+p2, Extramass[Tilde[1]]\[Equal]-Extramass[Tilde[2]],
	Extramasstilde[Tilde[1]]\[Equal]-Extramasstilde[Tilde[2]] and for example <3|Tilde[1]|4] vanishes  for $epsKinematic\[Rule]0 *)


Options[GenPlanarLimitKinematicsMassive]={LimitVariable->$epsKinematic,ParameterRange->100,Reference->Global`q,Seed->Null,FreeParameter->Null}


GenPlanarLimitKinematicsMassive[momLimit:HoldPattern[pL_->hatpL_],plane:{pp1_,pp2_},massiveAbsorber:HoldPattern[pAbs_->hatpAbs_],opts:OptionsPattern[]]:=
Module[{a,b,c,muSqHatpL,k,killEpsilon,gamma},

	(*NumericalEvaluationFunction passed to SpinorsFromMom4DN in FlattenMomentum*)
	killEpsilon = ReplaceAll[OptionValue[LimitVariable]->0];
	
	If[IntegerQ@OptionValue[Seed], 
		SeedRandom[OptionValue[Seed]]; 
	];
	
	k = OptionValue[Reference];
	
	(* Choosing dependence on plane momenta randomly *)
	If[OptionValue[FreeParameter] =!= Null,
		b = OptionValue[FreeParameter];,
		b = RandomInteger[OptionValue[ParameterRange]];
	];
	
	a = -(S6Mom[pL,pAbs]+b(S6Mom[pL,pp2]+S6Mom[pAbs,pp2])+OptionValue[LimitVariable](S6Mom[pL,k]+S6Mom[pAbs,k]))/(S6Mom[pL,pp1]+S6Mom[pAbs,pp1])//ToNum;
	
	Mom4DN[hatpL][Null][$up] = a Mom4DN[pp1][Null][$up] + b Mom4DN[pp2][Null][$up] + OptionValue[LimitVariable] Mom4DN[k][Null][$up];
	Mom4DN[hatpL][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[hatpL][Null][$up]];
	Mom4DVectorNFromMatrix[hatpL][Null];
	FlattenMomentum[hatpL,k,NumericalEvaluationFunction->killEpsilon];
	
	muSqHatpL = -(a*b*S6MomN[pp1,pp2]+OptionValue[LimitVariable](a S6MomN[pp1,k]+b S6MomN[pp2,k]));	
	ExtramassN[hatpL] = muSqHatpL;
	ExtramasstildeN[hatpL] = -1;
	
	(* Massive Absorber *)
	(*c =( 2Mom4DVectorN[hatpL][Null][$up] . (Mom4DVectorN[pL][Null][$down]+Mom4DVectorN[pAbs][Null][$down])-S6MomN[pL,pAbs])/
		(2Mom4DVectorN[k][Null][$up] . (Mom4DVectorN[pL][Null][$down]+Mom4DVectorN[pAbs][Null][$down]-Mom4DVectorN[hatpL][Null][$down]));*)

	Mom4DN[hatpAbs][Null][$up] = Mom4DN[pL][Null][$up]+Mom4DN[pAbs][Null][$up] - Mom4DN[hatpL][Null][$up](* + c Mom4DN[k][Null][$up]*);
	Mom4DN[hatpAbs][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[hatpAbs][Null][$up]];
	Mom4DVectorNFromMatrix[hatpAbs][Null];
	FlattenMomentum[hatpAbs,k,NumericalEvaluationFunction->killEpsilon];
		
	ExtramassN[hatpAbs] = -ExtramassN[hatpL];
	ExtramasstildeN[hatpAbs] = -ExtramasstildeN[hatpL];

	(*
	(* Absorbing recoil momentum, such that we again have momentum conservation *)
	
	gamma = 1 + S6MomN[pi,pL,pm@hatpL]/(S6MomN[pi,pj]+S6MomN[pj,pL,pm@hatpL]);
	
	Mom4DN[hatpj][Null][$up] = gamma Mom4DN[pj][Null][$up] ;
	Mom4DN[hatpj][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[hatpj][Null][$up]];
	Mom4DN[hatpj][$flat][$up] = Mom4DN[hatpj][Null][$up];
	Mom4DN[hatpj][$flat][$down] = Mom4DN[hatpj][Null][$down];
	Mom4DVectorNFromMatrix[hatpj][Null];
	Mom4DVectorNFromMatrix[hatpj][$flat];
	SpinorsFromMom4DN[hatpj,Normalization->pj,NumericalEvaluationFunction->killEpsilon];
	
	Mom4DN[hatpi][Null][$up] = Mom4DN[pi][Null][$up] + Mom4DN[pL][Null][$up] - Mom4DN[hatpL][Null][$up] + (1-gamma) Mom4DN[pj][Null][$up];
	Mom4DN[hatpi][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[hatpi][Null][$up]];
	Mom4DN[hatpi][$flat][$up] = Mom4DN[hatpi][Null][$up];
	Mom4DN[hatpi][$flat][$down] = Mom4DN[hatpi][Null][$down];
	Mom4DVectorNFromMatrix[hatpi][Null];
	Mom4DVectorNFromMatrix[hatpi][$flat];
	SpinorsFromMom4DN[hatpi,Normalization\[Rule]pi,NumericalEvaluationFunction->killEpsilon];
	
	KillMasses[{hatpi,hatpj}];*)
		
]


(* ::Subsection::Closed:: *)
(*GenCollinear*)

CollinearAngleToZ[theta_]:=Cos[theta]^2;
CollinearZToAngle[z_]:=ArcCos[Sqrt[z]];

Options[GenCollinear] = {Reference -> q, AngleVar -> theta, LimitVar-> $NumericsEpsilonLimit, MomentumConserving->True};

GenCollinear[Rule[momOrig_,{momCol1_,momCol2_}], opts : OptionsPattern[]] := GenCollinear[Rule[momOrig,{momCol1,momCol2}],Rule[{Null,Null},{Null,Null}],MomentumConserving->False,opts];

GenCollinear[Rule[momOrig_,{momCol1_,momCol2_}],Rule[{pk_,pi_},{pkOut_,piOut_}], opts : OptionsPattern[]]:=Module[{protected,gamma},

	Mom4DN[momCol1][Null][$up] = Mom4DN[momOrig][Null][$up]*Cos[OptionValue[AngleVar]]^2+OptionValue[LimitVar]^2*Sin[OptionValue[AngleVar]]^2*Mom4DN[OptionValue[Reference]][Null][$up]-
					OptionValue[LimitVar]Sin[OptionValue[AngleVar]]*Cos[OptionValue[AngleVar]]*
					(KroneckerProduct[SpinorUndotN[momOrig][$lam][$up],SpinorDotN[OptionValue[Reference]][$lam][$up]]+KroneckerProduct[SpinorUndotN[OptionValue[Reference]][$lam][$up],SpinorDotN[momOrig][$lam][$up]]);
	SpinorHelicity6D`Mom4DN[momCol1][$flat][$up] = Mom4DN[momCol1][Null][$up];
	SpinorHelicity6D`Mom4DN[momCol1][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[momCol1][Null][$up]];
	SpinorHelicity6D`Mom4DN[momCol1][$flat][$down] = Mom4DN[momCol1][Null][$down];
	Mom4DVectorNFromMatrix[momCol1][Null];
	Mom4DVectorNFromMatrix[momCol1][$flat];
	
	SpinorHelicity6D`SpinorDotN[momCol1][$lam][$up] = SpinorDotN[momOrig][$lam][$up]*Cos[OptionValue[AngleVar]]-SpinorDotN[OptionValue[Reference]][$lam][$up]*OptionValue[LimitVar]Sin[OptionValue[AngleVar]];
	SpinorHelicity6D`SpinorUndotN[momCol1][$lam][$up] = SpinorUndotN[momOrig][$lam][$up]*Cos[OptionValue[AngleVar]]-SpinorUndotN[OptionValue[Reference]][$lam][$up]*OptionValue[LimitVar]Sin[OptionValue[AngleVar]];
	SpinorHelicity6D`SpinorDotN[momCol1][$lam][$down] = SpinorDotN[momOrig][$lam][$down]*Cos[OptionValue[AngleVar]]-SpinorDotN[OptionValue[Reference]][$lam][$down]*OptionValue[LimitVar]Sin[OptionValue[AngleVar]];
	SpinorHelicity6D`SpinorUndotN[momCol1][$lam][$down] = SpinorUndotN[momOrig][$lam][$down]*Cos[OptionValue[AngleVar]]-SpinorUndotN[OptionValue[Reference]][$lam][$down]*OptionValue[LimitVar]Sin[OptionValue[AngleVar]];
	SpinorHelicity6D`SpinorDotN[momCol1][$mu][$up] = 0;
	SpinorHelicity6D`SpinorUndotN[momCol1][$mu][$up] = 0;
	SpinorHelicity6D`SpinorDotN[momCol1][$mu][$down] = 0;
	SpinorHelicity6D`SpinorUndotN[momCol1][$mu][$down] = 0;
	Unprotect[Extramass,Extramasstilde];
	SpinorHelicity6D`Extramass[momCol1] = 0;
	SpinorHelicity6D`Extramasstilde[momCol1] = 0;
	Protect[Extramass,Extramasstilde];
	SpinorHelicity6D`ExtramassN[momCol1] = 0;
	SpinorHelicity6D`ExtramasstildeN[momCol1] = 0;



	Mom4DN[momCol2][Null][$up] = Mom4DN[momOrig][Null][$up]*Sin[OptionValue[AngleVar]]^2+OptionValue[LimitVar]^2*Cos[OptionValue[AngleVar]]^2*Mom4DN[OptionValue[Reference]][Null][$up]+
					OptionValue[LimitVar]Sin[OptionValue[AngleVar]]*Cos[OptionValue[AngleVar]]*
					(KroneckerProduct[SpinorUndotN[momOrig][$lam][$up],SpinorDotN[OptionValue[Reference]][$lam][$up]]+KroneckerProduct[SpinorUndotN[OptionValue[Reference]][$lam][$up],SpinorDotN[momOrig][$lam][$up]]);
	SpinorHelicity6D`Mom4DN[momCol2][$flat][$up] = Mom4DN[momCol2][Null][$up];
	SpinorHelicity6D`Mom4DN[momCol2][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[momCol2][Null][$up]];
	SpinorHelicity6D`Mom4DN[momCol2][$flat][$down] = Mom4DN[momCol2][Null][$down];
	Mom4DVectorNFromMatrix[momCol2][Null];
	Mom4DVectorNFromMatrix[momCol2][$flat];
	
	SpinorHelicity6D`SpinorDotN[momCol2][$lam][$up] = SpinorDotN[momOrig][$lam][$up]*Sin[OptionValue[AngleVar]]+SpinorDotN[OptionValue[Reference]][$lam][$up]*OptionValue[LimitVar]Cos[OptionValue[AngleVar]];
	SpinorHelicity6D`SpinorUndotN[momCol2][$lam][$up] = SpinorUndotN[momOrig][$lam][$up]*Sin[OptionValue[AngleVar]]+SpinorUndotN[OptionValue[Reference]][$lam][$up]*OptionValue[LimitVar]Cos[OptionValue[AngleVar]];
	SpinorHelicity6D`SpinorDotN[momCol2][$lam][$down] = SpinorDotN[momOrig][$lam][$down]*Sin[OptionValue[AngleVar]]+SpinorDotN[OptionValue[Reference]][$lam][$down]*OptionValue[LimitVar]Cos[OptionValue[AngleVar]];
	SpinorHelicity6D`SpinorUndotN[momCol2][$lam][$down] = SpinorUndotN[momOrig][$lam][$down]*Sin[OptionValue[AngleVar]]+SpinorUndotN[OptionValue[Reference]][$lam][$down]*OptionValue[LimitVar]Cos[OptionValue[AngleVar]];
	SpinorHelicity6D`SpinorDotN[momCol2][$mu][$up] = 0;
	SpinorHelicity6D`SpinorUndotN[momCol2][$mu][$up] = 0;
	SpinorHelicity6D`SpinorDotN[momCol2][$mu][$down] = 0;
	SpinorHelicity6D`SpinorUndotN[momCol2][$mu][$down] = 0;
	Unprotect[Extramass,Extramasstilde];
	SpinorHelicity6D`Extramass[momCol2] = 0;
	SpinorHelicity6D`Extramasstilde[momCol2] = 0;
	Protect[Extramass,Extramasstilde];
	SpinorHelicity6D`ExtramassN[momCol2] = 0;
	SpinorHelicity6D`ExtramasstildeN[momCol2] = 0;
	

	If[OptionValue[MomentumConserving],

	   gamma = 1 + (-OptionValue[LimitVar]^2*ChainN[$angle,pi,{OptionValue[Reference]},pi,$square])/(ChainN[$angle,pi,{pk},pi,$square]-OptionValue[LimitVar]^2ChainN[$angle,pk,{OptionValue[Reference]},pk,$square]);
	
		SpinorHelicity6D`Mom4DN[pkOut][Null][$up] = gamma * Mom4DN[pk][Null][$up];
		SpinorHelicity6D`Mom4DN[pkOut][$flat][$up] = Mom4DN[pkOut][Null][$up];
		SpinorHelicity6D`Mom4DN[pkOut][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[pkOut][Null][$up]];
		SpinorHelicity6D`Mom4DN[pkOut][$flat][$down] = Mom4DN[pkOut][Null][$down];
		Mom4DVectorNFromMatrix[pkOut][Null];
		Mom4DVectorNFromMatrix[pkOut][$flat];
		SpinorsFromMom4DN[pkOut,Normalization->pk];
		Unprotect[Extramass,Extramasstilde];
		SpinorHelicity6D`Extramass[pkOut] = 0;
		SpinorHelicity6D`Extramasstilde[pkOut] = 0;
		Protect[Extramass,Extramasstilde];
		SpinorHelicity6D`ExtramassN[pkOut] = 0;
		SpinorHelicity6D`ExtramasstildeN[pkOut] = 0;
	   
		SpinorHelicity6D`Mom4DN[piOut][Null][$up] = Mom4DN[pi][Null][$up] - OptionValue[LimitVar]^2 Mom4DN[OptionValue[Reference]][Null][$up] + (1-gamma) * Mom4DN[pk][Null][$up];
		SpinorHelicity6D`Mom4DN[piOut][$flat][$up] = Mom4DN[piOut][Null][$up];
		SpinorHelicity6D`Mom4DN[piOut][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[piOut][Null][$up]];
		SpinorHelicity6D`Mom4DN[piOut][$flat][$down] = Mom4DN[piOut][Null][$down];
		Mom4DVectorNFromMatrix[piOut][Null];
		Mom4DVectorNFromMatrix[piOut][$flat];
		SpinorsFromMom4DN[piOut,Normalization->pi];
		Unprotect[Extramass,Extramasstilde];
		SpinorHelicity6D`Extramass[piOut] = 0;
		SpinorHelicity6D`Extramasstilde[piOut] = 0;
		Protect[Extramass,Extramasstilde];
		SpinorHelicity6D`ExtramassN[piOut] = 0;
		SpinorHelicity6D`ExtramasstildeN[piOut] = 0;
	];
];




(* ::Subsection::Closed:: *)
(*GenSoftMasslessMassive *)

Options[GenSoftMasslessMassive] = {LimitVariable-> \[Epsilon]Soft,Reference->$NumericsReference};

GenSoftMasslessMassive[Rule[mom1_,momSoft1_],{Rule[mom2_,momRecoil2_],Rule[mom3_,momRecoil3_]}, opts : OptionsPattern[]]:=
Module[{a, q},
	q = OptionValue[Reference];

	Mom4DN[momSoft1][Null][$up] = OptionValue[LimitVariable]^2*Mom4DN[mom1][Null][$up];
	Mom4DN[momSoft1][$flat][$up] = Mom4DN[momSoft1][Null][$up];
	Mom4DN[momSoft1][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[momSoft1][Null][$up]];
	Mom4DN[momSoft1][$flat][$down] = Mom4DN[momSoft1][Null][$down];
	Mom4DVectorNFromMatrix[momSoft1][Null];
	Mom4DVectorNFromMatrix[momSoft1][$flat];
	
	SpinorDotN[momSoft1][$lam][$up] = OptionValue[LimitVariable]*SpinorDotN[mom1][$lam][$up];
	SpinorUndotN[momSoft1][$lam][$up] = OptionValue[LimitVariable]*SpinorUndotN[mom1][$lam][$up];
	SpinorDotN[momSoft1][$lam][$down] = OptionValue[LimitVariable]*SpinorDotN[mom1][$lam][$down];
	SpinorUndotN[momSoft1][$lam][$down] = OptionValue[LimitVariable]*SpinorUndotN[mom1][$lam][$down];
	{SpinorDotN[momSoft1][$lam][1][Null],SpinorDotN[momSoft1][$lam][2][Null]} = SpinorDotN[momSoft1][$lam][$up];
	{SpinorUndotN[momSoft1][$lam][1][Null],SpinorUndotN[momSoft1][$lam][2][Null]} = SpinorUndotN[momSoft1][$lam][$up];
	{SpinorDotN[momSoft1][$lam][Null][1],SpinorDotN[momSoft1][$lam][Null][2]} = SpinorDotN[momSoft1][$lam][$down];
	{SpinorUndotN[momSoft1][$lam][Null][1],SpinorUndotN[momSoft1][$lam][Null][2]} = SpinorUndotN[momSoft1][$lam][$down];
	
	SpinorDotN[momSoft1][$mu][$up] = 0;
	SpinorUndotN[momSoft1][$mu][$up] = 0;
	SpinorDotN[momSoft1][$mu][$down] = 0;
	SpinorUndotN[momSoft1][$mu][$down] = 0;
	Unprotect[Extramass,Extramasstilde];
	Extramass[momSoft1] = 0;
	Extramasstilde[momSoft1] = 0;
	Protect[Extramass,Extramasstilde];
	ExtramassN[momSoft1] = 0;
	ExtramasstildeN[momSoft1] = 0;

	(* parameter required to match the masses of the scalar pair *)
	a = -(1-OptionValue[LimitVariable]^2)S6MomN[mom2,mom1]/
     	(S6MomN[mom2,q]+S6MomN[mom3,q]+(1-OptionValue[LimitVariable]^2)S6MomN[mom1,q]);

	Mom4DN[momRecoil2][Null][$up] =
     	Mom4DN[mom2][Null][$up]+(1-OptionValue[LimitVariable]^2)*Mom4DN[mom1][Null][$up]+a*Mom4DN[q][Null][$up];
	Mom4DN[momRecoil2][$flat][$up] = Mom4DN[momRecoil2][Null][$up];
	Mom4DN[momRecoil2][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[momRecoil2][Null][$up]];
	Mom4DN[momRecoil2][$flat][$down] = Mom4DN[momRecoil2][Null][$down];
	Mom4DVectorNFromMatrix[momRecoil2][Null];

	ExtramassN[momRecoil2] = ExtramassN[mom2]ExtramasstildeN[mom2]-a S6MomN[mom3,q];
	ExtramasstildeN[momRecoil2] = 1;


	Mom4DN[momRecoil3][Null][$up] = Mom4DN[mom3][Null][$up] - a Mom4DN[q][Null][$up];
	Mom4DN[momRecoil3][$flat][$up] = Mom4DN[momRecoil3][Null][$up];
	Mom4DN[momRecoil3][Null][$down] = raiseLowerMom4DNSpinorIndices[Mom4DN[momRecoil3][Null][$up]];
	Mom4DN[momRecoil3][$flat][$down] = Mom4DN[momRecoil3][Null][$down];
	Mom4DVectorNFromMatrix[momRecoil3][Null];

	ExtramassN[momRecoil3] = -ExtramassN[momRecoil2];
	ExtramasstildeN[momRecoil3] = -ExtramasstildeN[momRecoil2];
	
];




(* ::Subsection::Closed:: *)
(*Collinear Splitting Functions*)


(* ::Subsubsection::Closed:: *)
(*Tree*)


SplittingFunctionTree[z_,a_,b_]:=
	<|"-"->
	      Association[{"-","-"}->0
			 ,{"+","+"}->1/Sqrt[z(1-z)]1/SpinorAngleBracket[a,b],
			  {"+","-"}->-z^2/Sqrt[z(1-z)]1/SpinorSquareBracket[a,b],
			  {"-","+"}->-(1-z)^2/Sqrt[z(1-z)]1/SpinorSquareBracket[a,b]],
	  "+"->
	      Association[{"+","+"}->0,
			  {"-","-"}->-1/Sqrt[z(1-z)]1/SpinorSquareBracket[a,b],
			  {"-","+"}->+z^2/Sqrt[z(1-z)]1/SpinorAngleBracket[a,b],
			  {"+","-"}->(1-z)^2/Sqrt[z(1-z)]1/SpinorAngleBracket[a,b]
	      ]
|>;


(* ::Subsubsection::Closed:: *)
(*One-Loop*)


cGamma[eps_]:=Exp[eps*EulerGamma]/2*Gamma[1+eps]Gamma[1-eps]^2/Gamma[1-2*eps];

rSSYM[z_,s_,mu_,eps_, cutoff_ : 1]:=cGamma[eps](-mu^2/s)^eps*1/eps^2(-((1-z)/z)^eps*Pi*eps/(Sin[Pi*eps])+Sum[2*eps^(2*m-1)PolyLog[2m-1,z/(z-1)],{m,1,cutoff}])

Options[rSQCDPP] = {DeltaHV->0,NFoNC->0};
rSQCDPP[z_,s_,mu_,eps_,opts:OptionsPattern[]]:=rSSYM[z,s,mu,eps]+cGamma[eps](-mu^2/s)^eps*2*z*(1-z)/((1-2*eps)(2-2*eps)(3-2*eps))(1-eps*OptionValue[DeltaHV]-OptionValue[NFoNC]);


Options[SplittingFunctionOneLoop] = {DeltaHV->0,NFoNC->0,MuVar->$RenormalizationScaleMu,EpsVar->$NumericsEpsilonDimReg};
				   
SplittingFunctionOneLoop[z_,a_,b_,opts :OptionsPattern[]]:=
	2*<|"-"->
		Association[
			{"-","-"}->cGamma[OptionValue[EpsVar]]Sqrt[z(1-z)]Spinoranglebracket[a,b]/SpinorSquareBracket[a,b]^2*
					2/((1-2*OptionValue[EpsVar])(2-2*OptionValue[EpsVar])(3-2*OptionValue[EpsVar]))*(-OptionValue[MuVar]^2/S[a,b])^OptionValue[EpsVar]*(1-OptionValue[EpsVar]*OptionValue[DeltaHV]-OptionValue[NFoNC]),
			{"+","+"}->SplittingFunctionTree[z,a,b]["-",{"+","+"}]*rSQCDPP[z,S[a,b],OptionValue[MuVar],OptionValue[EpsVar]],
			{"-","+"}->SplittingFunctionTree[z,a,b]["-",{"-","+"}]*rSSYM[z,S[a,b],OptionValue[MuVar],OptionValue[EpsVar]],
			{"+","-"}->SplittingFunctionTree[z,a,b]["-",{"+","-"}]*rSSYM[z,S[a,b],OptionValue[MuVar],OptionValue[EpsVar]]
		],
	    "+"->
		Association[
			{"+","+"}->-cGamma[OptionValue[EpsVar]]Sqrt[z(1-z)]SpinorSquareBracket[a,b]/SpinorAngleBracket[a,b]^2*
					2/((1-2*OptionValue[EpsVar])(2-2*OptionValue[EpsVar])(3-2*OptionValue[EpsVar]))*(-OptionValue[MuVar]^2/S[a,b])^OptionValue[EpsVar]*(1-OptionValue[EpsVar]*OptionValue[DeltaHV]-OptionValue[NFoNC]),
			{"-","-"}->SplittingFunctionTree[z,a,b]["+",{"-","-"}]*rSQCDPP[z,S[a,b],OptionValue[MuVar],OptionValue[EpsVar]],
			{"+","-"}->SplittingFunctionTree[z,a,b]["+",{"+","-"}]*rSSYM[z,S[a,b],OptionValue[MuVar],OptionValue[EpsVar]],
			{"-","+"}->SplittingFunctionTree[z,a,b]["+",{"-","+"}]*rSSYM[z,S[a,b],OptionValue[MuVar],OptionValue[EpsVar]]
		]
|>;


(* ::Subsection:: *)
(*Soft Functions*)


SoftTreeGGG["+"][a_,s_,b_]:=SpinorAngleBracket[a,b]/(SpinorAngleBracket[a,s]SpinorAngleBracket[s,b]);
SoftTreeGGG["-"][a_,s_,b_]:=-SpinorSquareBracket[a,b]/(SpinorSquareBracket[a,s]SpinorSquareBracket[s,b]);
SoftTreeSGG["+"][a_,s_,b_]:=-ATree["S","+","S"][a,s,pm@a]1/S6Mom[a,s]/.{Global`q->b};
SoftTreeSGG["-"][a_,s_,b_]:=-ATree["S","-","S"][a,s,pm@a]1/S6Mom[a,s]/.{Global`q->b};
SoftTreeGGS["+"][a_,s_,b_]:=-ATree["S","+","S"][pm@b,s,b]1/S6Mom[b,s]/.{Global`q->a};
SoftTreeGGS["-"][a_,s_,b_]:=-ATree["S","-","S"][pm@b,s,b]1/S6Mom[b,s]/.{Global`q->a};
SoftTreeSGS["+"][a_,s_,b_]:=-ATree["S","+","S"][a,s,pm@a]1/S6Mom[a,s]-ATree["S","+","S"][pm@b,s,b]1/S6Mom[b,s];
SoftTreeSGS["-"][a_,s_,b_]:=-ATree["S","-","S"][a,s,pm@a]1/S6Mom[a,s]-ATree["S","-","S"][pm@b,s,b]1/S6Mom[b,s];


(* ::Chapter:: *)
(*Postamble*)


Protect[Evaluate[protected]];
End[];
Protect[ "SpinorHelicity6D`Numeric`*" ];    (* protect exported symbols *)

EndPackage[ ];  (* end the package context *)


==> auxiliary_files/mathematica_code/SpinorHelicity6D/OneLoopUnitarity/Kernel/init.m <==
(* Mathematica Init file *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)
Get["SpinorHelicity6D`"];
Get["RationalSeries`"];
Get["NumSymb`"];
Get["SpinorHelicity6D`Unitarity`"];
Get["SpinorHelicity6D`Amplitudes`"];
Get["SpinorHelicity6D`OneLoopUnitarity`OneLoopUnitarity`"];

==> auxiliary_files/mathematica_code/SpinorHelicity6D/OneLoopUnitarity/OneLoopCuts.m <==
(* Wolfram Language Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: OneLoopCuts *)
(* :Context: OneLoopCuts` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-04-17 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2021 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

(* For new style packages see: https://mathematica.stackexchange.com/a/176489) *)
(* Declare package context *)
Package["SpinorHelicity6D`OneLoopUnitarity`"]

(* Import other packages *)
PackageImport["SpinorHelicity6D`"]
PackageImport["SpinorHelicity6D`Unitarity`"]
PackageImport["Utils`"]

(* Exporting *)
PackageExport["GenOneLoopConfigs"]


PackageScope["oneLoopBoxConfigQ"]
oneLoopBoxPattern = {_, _, _, _};
oneLoopBoxConfigQ[x_] := MatchQ[x, oneLoopBoxPattern];
PackageScope["oneLoopTriangleConfigQ"]
oneLoopTrianglePattern = {a_, b_, c_}  /; FreeQ[{a, b, c}, $cutBubble];
oneLoopTriangleConfigQ[x_] := MatchQ[x, oneLoopTrianglePattern];
PackageScope["oneLoopBubbleConfigQ"]
oneLoopBubblePattern = {_, _};
oneLoopBubbleConfigQ[x_] := MatchQ[x, oneLoopBubblePattern];
PackageScope["oneLoopBubbleTriangleConfigQ"]
oneLoopBubbleTrianglePattern = {a_, b_, c_} /; !FreeQ[{a, b, c}, $cutBubble];
oneLoopBubbleTriangleConfigQ[x_] := MatchQ[x, oneLoopBubbleTrianglePattern];

PackageScope["oneLoopConfigQ"]
oneLoopConfigPattern = oneLoopBoxPattern | oneLoopTrianglePattern | oneLoopBubblePattern | oneLoopBubbleTrianglePattern;
oneLoopConfigQ[x_] := MatchQ[x, oneLoopConfigPattern];

PackageScope["OneLoopConfigToLoopMomentumConfig"]
OneLoopConfigToLoopMomentumConfig[config_] := Join[#["Outer"][[All, 2]], #["Inner"][[All, 2]]]& /@ config;
OneLoopConfigToLoopMomentumConfig[config : oneLoopBubbleTrianglePattern] /; Position[config, $cutBubble][[All, 1]] === {1, 3} := OneLoopConfigToLoopMomentumConfig@RotateLeft@config;

PackageScope["FuseVertices"]
FuseVertices[v1_Association, v2_Association] := <|"Outer" -> Join[v1["Outer"], v2["Outer"]], "Inner" -> Join[v2["Inner"], v1["Inner"]], "Properties" -> Union[v1["Properties"], v2["Properties"]]|>;
PackageScope["RemoveCutBubble"]
RemoveCutBubble[vertex_Association] := ReplacePart[vertex, {"Properties" -> vertex["Properties"] /. $cutBubble -> Nothing}];

PackageScope["FuseOneLoopCutBubble"]
FuseOneLoopCutBubble[config : oneLoopBubbleTrianglePattern] /; Position[config, $cutBubble][[All, 1]] === {1, 3} :=
    ReplacePart[config, {3 -> RemoveCutBubble@FuseVertices[config[[3]], config[[1]]], 1 -> Nothing}];
FuseOneLoopCutBubble[config : oneLoopBubbleTrianglePattern] /; Position[config, $cutBubble][[All, 1]] === {1, 2} :=
    ReplacePart[config, {1 -> RemoveCutBubble@FuseVertices[config[[1]], config[[2]]], 2 -> Nothing}];
FuseOneLoopCutBubble[config : oneLoopBubbleTrianglePattern] /; Position[config, $cutBubble][[All, 1]] === {2, 3} :=
    ReplacePart[config, {2 -> RemoveCutBubble@FuseVertices[config[[2]], config[[3]]], 3 -> Nothing}];

FuseOneLoopCutBubble[config_] := config




Options[GetOneLoopCutPositions] = {DoNotCut -> {}};
GetOneLoopCutPositions[momenta_List, nCuts_Integer, opts : OptionsPattern[]] :=
    DeleteCases[
      Subsets[Range@Length@momenta, {nCuts}],
      {___, x : Alternatives @@ OptionValue[DoNotCut], ___} | {a_, b_} /; (b - a ===1 ||
          b -a === (Length@momenta-1))
    ];


Options[CutPositionsToCut] = {DoNotCut -> {}};
CutPositionsToCut[momenta_List, cutPositions_List] :=
    SplitAt[RotateRight[momenta, Length[momenta] - cutPositions[[-1]]], cutPositions + Length[momenta] - cutPositions[[-1]]]

DecorateOneLoopConfigs[configBare_, doNotCut_] := <|"Outer" -> #, "Inner" -> {}, "Properties" -> {"DoNotCut" -> doNotCut}|>& /@ configBare;
RemoveDoNotCut[configs_] := MapAt[# /. HoldPattern["DoNotCut" -> _] -> Nothing &, configs, {All, All, "Properties"}];



Options[GenOneLoopConfigs] = {DoNotCut -> {}};
GenOneLoopConfigs[momenta_List, opts : OptionsPattern[]] :=
    CutOneLoopBubbles[DecorateOneLoopConfigs[#, momenta[[OptionValue[DoNotCut]]]]& /@
        Join[
          GenOneLoopConfigs[momenta, 4, PassRules[GenOneLoopConfigs, GenOneLoopConfigs, opts]],
          GenOneLoopConfigs[momenta, 3, PassRules[GenOneLoopConfigs, GenOneLoopConfigs, opts]],
          GenOneLoopConfigs[momenta, 2, PassRules[GenOneLoopConfigs, GenOneLoopConfigs, opts]]
        ]
    ];

GenOneLoopConfigs[momenta_List, nCuts_Integer, opts : OptionsPattern[]] :=
    CutPositionsToCut[momenta, #]& /@ GetOneLoopCutPositions[momenta, nCuts, PassRules[GenOneLoopConfigs, GetOneLoopCutPositions, opts]];


CutOneLoopBubbles[configs_] := CutOneLoopBubble /@ configs;

CutOneLoopBubble[config_List] /; Length@config != 2 := config;
CutOneLoopBubble[config_List] := Splice@Replace[Join[
  {config},
  Thread[{CutOneLoopBubbleVertex@config[[1]], config[[2]]}],
  Thread[{config[[1]], CutOneLoopBubbleVertex@config[[2]]}]
], {{{a__}, b_} :> {a, b}, {a_, {b__}} :> {a, b}}, 1];

(* Can/should be extended for inner cuts as well *)
CutOneLoopBubbleVertex[vertex : <|"Outer" -> pOut_, "Inner" -> pIn_, "Properties" -> props_|>] := Module[
  {doNotCut},
  If[MemberQ[props, HoldPattern["DoNotCut" -> _]],
    doNotCut = Join @@ Cases[props, HoldPattern["DoNotCut" -> x_List]][[All, 2]];,
    doNotCut = {};
  ];
  RemoveDoNotCuts[doNotCut] /@ CutOuterVertex[vertex]
];


CutOuterVertex[vertex_Association] := Module[{cuts},
  cuts = Replace[
    Transpose /@ Tuples[{Table[{#1[[i + 1 ;;]], #1[[;; i]]}, {i, 0, Length@#1}], Table[{#2[[i + 1 ;;]], #2[[;; i]]}, {i, 0, Length@#2}]}],
    {{___, {{}, _}, {_, {}}, ___} -> Nothing, {___, {_, {}}, {{}, _}, ___} -> Nothing}, 2
  ]&[vertex["Outer"], vertex["Inner"]];

  {<|"Outer" -> #[[2, 1]], "Inner" -> #[[1, 2]], "Properties" -> Append[vertex["Properties"], $cutBubble]|>,
    <|"Outer" -> #[[1, 1]], "Inner" -> #[[2, 2]], "Properties" -> Append[vertex["Properties"], $cutBubble]|>}& /@ cuts
];


RemoveDoNotCuts[doNotCut_] := Function[cut, RemoveDoNotCuts[cut, doNotCut]];
RemoveDoNotCuts[cut_, doNotCut_] /; MemberQ[doNotCut, cut[[1, "Outer", -1]]] := Nothing;
RemoveDoNotCuts[cut_, doNotCut_] := cut;


==> auxiliary_files/mathematica_code/SpinorHelicity6D/OneLoopUnitarity/OneLoopUnitarity.m <==
(* Wolfram Language Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: OneLoopUnitarity *)
(* :Context: OneLoopUnitarity` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-04-17 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2021 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

(* For new style packages see: https://mathematica.stackexchange.com/a/176489) *)
(* Declare package context *)
Package["SpinorHelicity6D`OneLoopUnitarity`"]

(* Import other packages *)
PackageImport["SpinorHelicity6D`"]
PackageImport["SpinorHelicity6D`Unitarity`"]
PackageImport["SpinorHelicity6D`Unitarity`LoopMomentum`"]
PackageImport["SpinorHelicity6D`Unitarity`RationalTerms`"]
PackageImport["SpinorHelicity6D`Unitarity`OneLoopIntegrals`"]
PackageImport["SpinorHelicity6D`Unitarity`ConfigurationTools`"]
PackageImport["Utils`"]
PackageImport["RationalSeries`"]
PackageImport["NumSymb`"]

(* Export functions *)
PackageExport["ComputeOneLoopConfig"]


(* ::Section::Closed:: *)
(*Loop-Momenta*)


(* ::Subsection::Closed:: *)
(*Prototypes*)


Options[CreateLoopMomentumAssoc] = {LoopMomentumPostProcessingFirstPass -> Identity, Gravity -> False, LargeTLimit -> True, LargeMuLimit -> True, ComputeLoopMomentumSpinors -> False, BubbleReference->$bubbleReference};


CreateLoopMomentumAssoc[config_?oneLoopBoxConfigQ,opts:OptionsPattern[]]:=
    CreateBoxLoopMomentumAssoc[
      OneLoopConfigToLoopMomentumConfig[config],
      PassRules[CreateLoopMomentumAssoc,CreateBoxLoopMomentumAssoc,opts]
    ];
CreateLoopMomentumAssoc[config_?oneLoopTriangleConfigQ,opts:OptionsPattern[]]:=
    CreateTriangleLoopMomentumAssoc[
      OneLoopConfigToLoopMomentumConfig[config],
      PassRules[CreateLoopMomentumAssoc,CreateTriangleLoopMomentumAssoc,opts]
    ];
CreateLoopMomentumAssoc[config_?oneLoopBubbleConfigQ,opts:OptionsPattern[]]:=
    CreateBubbleLoopMomentumAssoc[
      OneLoopConfigToLoopMomentumConfig[config],
      PassRules[CreateLoopMomentumAssoc,CreateBubbleLoopMomentumAssoc,opts]
    ];
CreateLoopMomentumAssoc[config_?oneLoopBubbleTriangleConfigQ,opts:OptionsPattern[]]:=
    CreateBubbleTriangleLoopMomentumAssoc[
      OneLoopConfigToLoopMomentumConfig@FuseOneLoopCutBubble@config,
      OneLoopConfigToLoopMomentumConfig@config,
      PassRules[CreateLoopMomentumAssoc,CreateBubbleTriangleLoopMomentumAssoc,opts]
    ];


ClearLoopMomentumDefinitions[loopMomAssoc_Association]:=Join@@(Through[loopMomAssoc["Momenta"]@#]&/@loopMomAssoc["Variations"])//ClearKinematics


(* ::Subsection::Closed:: *)
(*Implementation*)


(* ::Subsubsection::Closed:: *)
(*Box*)


Options[CreateBoxLoopMomentumAssoc] = Join[Options[CreateLoopMomentumAssoc], {LoopName -> ""}];

CreateBoxLoopMomentumAssoc[config_?oneLoopBoxConfigQ,opts:OptionsPattern[]] := Module[
  {assocOut=<||>,l1=Unique["l" <> OptionValue[LoopName] <> "1$"],l2=Unique["l" <> OptionValue[LoopName] <> "2$"],l3=Unique["l3" <> OptionValue[LoopName] <> "$"],l4=Unique["l" <> OptionValue[LoopName] <> "4$"],
    Mu=Unique["Mu" <> OptionValue[LoopName] <> "$"],MuTilde=Unique["MuTilde" <> OptionValue[LoopName] <> "$"]},

  FixBoxLoopMomentum6D[config,MuVar->Mu,MuTildeVar->MuTilde,LoopMomentumLabels->{l1,l2,l3,l4}, LargeMuLimit->True,
    PassRules[CreateBoxLoopMomentumAssoc,FixBoxLoopMomentum6D,opts]];

  assocOut["Type"] = "Box";
  assocOut["Momenta"] = {l1,l2,l3,l4};
  assocOut["Variations"] = {$plus,$minus};
  assocOut["Parameters"] = <|"Mu"->Mu,"MuTilde"->MuTilde|>;

  assocOut
];


(* ::Subsubsection::Closed:: *)
(*Triangle*)


Options[CreateTriangleLoopMomentumAssoc] = Join[Options[CreateLoopMomentumAssoc], {LoopName -> ""}];

CreateTriangleLoopMomentumAssoc[config_,opts:OptionsPattern[]] /; Length@config == 3 := Module[
  {assocOut=<||>,l1=Unique["l" <> OptionValue[LoopName] <> "1$"],l2=Unique["l" <> OptionValue[LoopName] <> "2$"],l3=Unique["l3" <> OptionValue[LoopName] <> "$"],
    Mu=Unique["Mu" <> OptionValue[LoopName] <> "$"],MuTilde=Unique["MuTilde" <> OptionValue[LoopName] <> "$"],t=Unique["t" <> OptionValue[LoopName] <> "$"]},

  FixTriangleLoopMomentum6D[config,tVar->t,MuVar->Mu,MuTildeVar->MuTilde,LoopMomentumLabels->{l1,l2,l3},
    PassRules[CreateTriangleLoopMomentumAssoc,FixTriangleLoopMomentum6D,opts]];

  assocOut["Type"] = "Triangle";
  assocOut["Momenta"] = {l1,l2,l3};
  assocOut["Variations"] = {$star,$unstar};
  assocOut["Parameters"] = <|"Mu"->Mu,"MuTilde"->MuTilde,"t"->t|>;

  assocOut
];


(* ::Subsubsection::Closed:: *)
(*Bubble*)


Options[CreateBubbleLoopMomentumAssoc] = Join[Options[CreateLoopMomentumAssoc], {LoopName -> ""}];

CreateBubbleLoopMomentumAssoc[config_,opts:OptionsPattern[]] /; Length@config == 2 := Module[
  {assocOut=<||>,yIntegrals,l1=Unique["l" <> OptionValue[LoopName] <> "1$"],l2=Unique["l" <> OptionValue[LoopName] <> "2$"],
    Mu=Unique["Mu" <> OptionValue[LoopName] <> "$"],MuTilde=Unique["MuTilde" <> OptionValue[LoopName] <> "$"],t=Unique["t" <> OptionValue[LoopName] <> "$"],y=Unique["y" <> OptionValue[LoopName] <> "$"]},

  yIntegrals = FixBubbleLoopMomentum6D[config,OptionValue[BubbleReference],yVar->y,tVar->t,MuVar->Mu,MuTildeVar->MuTilde,LoopMomentumLabels->{l1,l2},
    PassRules[CreateBubbleLoopMomentumAssoc,FixBubbleLoopMomentum6D,opts]];

  assocOut["Type"] = "Bubble";
  assocOut["Momenta"] = {l1,l2};
  assocOut["Variations"] = {Null};
  assocOut["Parameters"] = <|"Mu"->Mu,"MuTilde"->MuTilde,"t"->t,"y"->y|>;
  assocOut["yIntegrals"] = ToNum@yIntegrals;

  assocOut
];


(* ::Subsubsection::Closed:: *)
(*BubbleTriangle*)

Options[CreateBubbleTriangleLoopMomentumAssoc] = Join[Options[CreateLoopMomentumAssoc], {LoopName -> ""}];

CreateBubbleTriangleLoopMomentumAssoc[baseConfig_,subConfig_,opts:OptionsPattern[]] /; Length@subConfig == 3 := Module[
  {assocOut=<||>,tIntegrals,splittingMomenta,l1=Unique["l" <> OptionValue[LoopName] <> "1$"],l2=Unique["l" <> OptionValue[LoopName] <> "2$"],l3=Unique["l" <> OptionValue[LoopName] <> "3$"],
    Mu=Unique["Mu" <> OptionValue[LoopName] <> "$"],MuTilde=Unique["MuTilde" <> OptionValue[LoopName] <> "$"],t=Unique["t" <> OptionValue[LoopName] <> "$"],y=Unique["y" <> OptionValue[LoopName] <> "$"]},

  splittingMomenta = GetSplittingMomenta[baseConfig,subConfig];

  tIntegrals = FixBubbleTriSubLoopMomentum6D[baseConfig,splittingMomenta,OptionValue[BubbleReference],tVar->t,
    MuVar->Mu,MuTildeVar->MuTilde,LoopMomentumLabels->{l1,l2,l3},
    PassRules[CreateBubbleTriangleLoopMomentumAssoc,FixBubbleTriSubLoopMomentum6D,opts]];

  assocOut["Type"] = "BubbleTriangle";
  assocOut["Momenta"] = {l1,l2,l3};
  assocOut["Variations"] = {$plus,$minus};
  assocOut["Parameters"] = <|"Mu"->Mu,"MuTilde"->MuTilde,"t"->t|>;
  assocOut["tIntegrals"] = ToNum@tIntegrals;

  assocOut
];


(* ::Section::Closed:: *)
(*Rational Term*)


ComputeOneLoopRationalTerm[config_?oneLoopBoxConfigQ,trees_,loopMom_,opts:OptionsPattern[]] :=
    GetBoxRationalTerm[ToNum @ Activate @ trees,MuVar->loopMom["Parameters"]["Mu"],MuTildeVar->loopMom["Parameters"]["MuTilde"],
      LargeMuLimit->True, PassRules[ComputeOneLoopRationalTerm,GetBoxRationalTerm,opts]];


ComputeOneLoopRationalTerm[config_?oneLoopTriangleConfigQ,trees_,loopMom_,opts:OptionsPattern[]] :=
    GetTriangleRationalTerm[ToNum @ Activate @ trees,MuVar->loopMom["Parameters"]["Mu"],MuTildeVar->loopMom["Parameters"]["MuTilde"],
      tVar->loopMom["Parameters"]["t"], PassRules[ComputeOneLoopRationalTerm,GetTriangleRationalTerm,opts]];


ComputeOneLoopRationalTerm[config_?oneLoopBubbleConfigQ,trees_,loopMom_,opts:OptionsPattern[]] :=
    GetBubbleBubRationalTerm[ToNum @ Activate @ trees,loopMom["yIntegrals"],MuVar->loopMom["Parameters"]["Mu"],MuTildeVar->loopMom["Parameters"]["MuTilde"],
      tVar->loopMom["Parameters"]["t"],yVar->loopMom["Parameters"]["y"],PassRules[ComputeOneLoopRationalTerm,GetBubbleBubRationalTerm,opts]];


ComputeOneLoopRationalTerm[config_?oneLoopBubbleTriangleConfigQ,trees_,loopMom_,opts:OptionsPattern[]] :=
    GetBubbleTriRationalTerm[ToNum @ Activate @ trees,loopMom["tIntegrals"],MuVar->loopMom["Parameters"]["Mu"],MuTildeVar->loopMom["Parameters"]["MuTilde"],
      tVar->loopMom["Parameters"]["t"],PassRules[ComputeOneLoopRationalTerm,GetBubbleTriRationalTerm,opts]];


(* ::Section::Closed:: *)
(*Integrals*)


(* ::Subsection::Closed:: *)
(*SecondLoopConfigIntegral*)


Options[OneLoopConfigIntegrals]={Gravity->False};


OneLoopConfigIntegrals[config_?oneLoopBoxConfigQ,opts:OptionsPattern[]]:=
    If[OptionValue[Gravity]===True,
      Through[{Apply[IntegralBoxMu4],Apply[IntegralBoxMu6],Apply[IntegralBoxMu8]}[OneLoopConfigToLoopMomentumConfig@config]],
      Through[{Apply[IntegralBoxMu4]}[OneLoopConfigToLoopMomentumConfig@config]]
    ];


OneLoopConfigIntegrals[config_?oneLoopTriangleConfigQ,opts:OptionsPattern[]] :=
    If[OptionValue[Gravity]===True,
      Through[{Apply[IntegralTriangleMu2],Apply[IntegralTriangleMu4],Apply[IntegralTriangleMu6]}[OneLoopConfigToLoopMomentumConfig@config]],
      Through[{Apply[IntegralTriangleMu2]}[OneLoopConfigToLoopMomentumConfig@config]]
    ];


OneLoopConfigIntegrals[config_?oneLoopBubbleConfigQ,opts:OptionsPattern[]] :=
    If[OptionValue[Gravity]===True,
      Through[{Apply[IntegralBubbleMu2],Apply[IntegralBubbleMu4]}[OneLoopConfigToLoopMomentumConfig@config]],
      Through[{Apply[IntegralBubbleMu2]}[OneLoopConfigToLoopMomentumConfig@config]]
    ];


OneLoopConfigIntegrals[config_?oneLoopBubbleTriangleConfigQ,opts:OptionsPattern[]] :=
    If[OptionValue[Gravity]===True,
      Through[{Apply[IntegralBubbleMu2],Apply[IntegralBubbleMu4]}[OneLoopConfigToLoopMomentumConfig@FuseOneLoopCutBubble@config]],
      Through[{Apply[IntegralBubbleMu2]}[OneLoopConfigToLoopMomentumConfig@FuseOneLoopCutBubble@config]]
    ];


(* ::Section::Closed:: *)
(*Putting Everything Together: ComputeOneLoopConfig*)

Options[ComputeOneLoopConfig] = {};
ComputeOneLoopConfig[config_?oneLoopConfigQ,opts:OptionsPattern[]]:= Module[{loopMomentum,trees,rational},
  loopMomentum = CreateLoopMomentumAssoc[config,PassRules[ComputeOneLoopConfig,CreateLoopMomentumAssoc,opts]];

  trees = ConstructLoopAmplitudes[config,#,ClosedLoop->True,PassRules[ComputeOneLoopConfig,ConstructLoopAmplitudes,opts]]&/@
      (Through[loopMomentum["Momenta"][#]]&/@loopMomentum["Variations"]);

  rational = Sum[ComputeOneLoopRationalTerm[config,treeVariation,loopMomentum,PassRules[ComputeOneLoopConfig,ComputeOneLoopRationalTerm,opts]],{treeVariation,trees}];

  ClearLoopMomentumDefinitions[loopMomentum];

  2*(rational . OneLoopConfigIntegrals[config,PassRules[ComputeOneLoopConfig,OneLoopConfigIntegrals,opts]])//ToNum
]


==> auxiliary_files/mathematica_code/SpinorHelicity6D/SAM/SAM.m <==
(* Mathematica Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: SAM *)
(* :Context: SAM` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-05-21 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2021 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

BeginPackage["SpinorHelicity6D`SAM`", {"SpinorHelicity6D`",
    "SpinorHelicity6D`Numerics`", "Utils`", "SpinorHelicity6D`Amplitudes`",
    "Spinors`","Spinors`NRational`","Spinors`ScalarKinematics`"
  }
];
(* Exported symbols added here with SymbolName::usage *)

SpinorHelicityToSAM::usage = "";
SAMToSpinorHelicity6D::usage = "";

GenerateSAMFourScalarMomentumKinematics::usage = "";
GenerateSAMTwoScalarMomentumKinematics::usage = "";

DefineATreeSAM::usage = "";

Begin["`Private`"];

(* ::Section:: *)
(* SpinorHelicity6D to SAM *)


(* Express S6Mom in terms of s and MP *)
(*S6MomToSAM[s6mom:S6Mom[momenta__],massless_List,scalars___List]:=*)
(*    Module[{masses,massReplacements,scalarPairs},*)

(*  massReplacements = Rule[Spinors`MP2[#2],Spinors`MP2[#1]]&@@@{scalars};*)
(*  scalarPairs = Select[{scalars},ContainsAll[{momenta},#]&];*)
(*  masses = -Sum[Spinors`MP2[momentum],{momentum,{momenta}}]*)
(*      + 2 Sum[Spinors`MP2[scalarPair[[1]]],{scalarPair,scalarPairs}];*)

(*  Spinors`s[momenta]+masses /. {*)
(*    Spinors`MP[i_, i_] /; MemberQ[massless, i] :> 0*)
(*  } /.{*)
(*    Spinors`s[i_,j_]-Spinors`MP[i_,i_]-Spinors`MP[j_,j_]:>2 Spinors`MP[i,j],*)
(*    Spinors`s[i_,j_]-Spinors`MP[i_,i_]/;MemberQ[massless,j] :>2 Spinors`MP[i,j]*)
(*  } /. massReplacements*)
(*];*)

(* Express S6Mom in terms of MP only *)
S6MomToSAM[s6mom:S6Mom[momenta__],massless_List,scalars___List]:=
    Module[{masses,massReplacements,scalarPairs,mps},

      massReplacements = Rule[Spinors`MP2[#2],Spinors`MP2[#1]]&@@@{scalars};
      scalarPairs = Select[{scalars},ContainsAll[{momenta},#]&];
      masses = + 2 Sum[Spinors`MP2[scalarPair[[1]]],{scalarPair,scalarPairs}];
      mps = Sum[2MP@@momentumPair, {momentumPair,Subsets[{momenta},{2}]}];

      mps+masses /. {
        Spinors`MP[i_, i_] /; MemberQ[massless, i] :> 0
      } /. massReplacements
    ];


spinorHelicity6DToSAMRules[massless_List,scalars___List] :=
    {
      UnderBar -> Identity,
      S6Mom[momenta__] :> S6MomToSAM[S6Mom[momenta],massless,scalars],
      S[momenta__] :> S6MomToSAM[S6Mom[momenta],massless,scalars],
      S4Mom[momenta__] :> S6MomToSAM[S6Mom[momenta],massless,scalars],
      PlusM[a___] :> SumM[a],
      Chain[$angle, a_, {b___}, c_, $angle] :> Spinors`Spaa[a, b, c],
      Chain[$angle, a_, {b___}, c_, $square] :> Spinors`Spab[a, b, c],
      Chain[$square, a_, {b___}, c_, $angle] :> Spinors`Spba[a, b, c],
      Chain[$square, a_, {b___}, c_, $square] :> Spinors`Spbb[a, b, c],
      SpinorAngleBracket -> Spinors`Spaa,
      SpinorSquareBracket -> Spinors`Spbb,
      Extramass[i_]^(p_.) * Extramasstilde[i_]^(p_.) :> Spinors`MP2[i]^p,
      Mom4DVector[i_][Null][$up] . Mom4DVector[j_][Null][$down] :> Spinors`MP[i,j],
      Mom4DVector[i_][Null][$down] . Mom4DVector[j_][Null][$up] :> Spinors`MP[i,j]
    };


SpinorHelicityToSAM[expr_,massless_List,scalars___List] := expr //.
    spinorHelicity6DToSAMRules[massless,scalars];

(* ::Section:: *)
(* SAM to SpinorHelicity6D *)


ClearAll[SAMToSpinorHelicity6D];
Options[SAMToSpinorHelicity6D] = {ScalarPairs->{},Massless->{}};

SAMToSpinorHelicity6D[opts:OptionsPattern[]] := Function[x,SAMToSpinorHelicity6D[x,opts]];

SAMToSpinorHelicity6D[expr_,opts:OptionsPattern[]]:=expr/.{
  lp[x___]->2*LorentzProduct4D[x],Spbb[x_,y_]:>SpinorSquareBracket[x,y],Spaa[x_,
    y_]:>SpinorAngleBracket[x,y],
  Spbb[a_,b__,c_]:>Chain[$square,a,UnderBar/@{b},c,$square],Spab[a_,b__,c_]:>Chain[$angle,a,UnderBar/@{b},c,$square],
  Spba[a_,b__,c_]:>Chain[$square,a,UnderBar/@{b},c,$angle],Spaa[a_,b__,c_]:>Chain[$angle,a,UnderBar/@{b},c,$angle],
  s[x___]:>SAMInvariantToSpinorHelicity6D[{x},PassRules[SAMToSpinorHelicity6D,SAMInvariantToSpinorHelicity6D,opts]]
}//.SAMToSpinorHelicity6DMomentumRules[PassRules[SAMToSpinorHelicity6D,SAMToSpinorHelicity6DMomentumRules,opts]];



Options[SAMInvariantToSpinorHelicity6D] = Options[SAMToSpinorHelicity6D];
SAMInvariantToSpinorHelicity6D[{x___},opts:OptionsPattern[]]:=
Module[{},
  Sum[Extramass[i]Extramasstilde[i],{i,{x}}]+2LorentzProduct4D[x]
];

Options[SAMToSpinorHelicity6DMomentumRules] = Options[SAMToSpinorHelicity6D];
SAMToSpinorHelicity6DMomentumRules[opts:OptionsPattern[]]:=
Module[{scalarPairs,scalars,massless},
  scalarPairs = OptionValue[ScalarPairs];
  scalars = scalarPairs//Flatten;
  massless = OptionValue[Massless];
  {
    LorentzProduct4D[x_,x_]/; MemberQ[#2,x] :> Extramass[x]Extramasstilde[x],
    S6Mom[x_] /; MemberQ[Join[#2,#3],x] :> 0,
    Splice@Table[Extramass[pair[[2]]]->-Extramass[pair[[1]]],{pair,#1}],
    Splice@Table[Extramasstilde[pair[[2]]]->-Extramasstilde[pair[[1]]],{pair,#1}],
    UnderBar[x_] /; MemberQ[#3,x] :> x,
    Extramass[x_]/; MemberQ[#3,x] :> 0,
    Extramasstilde[x_]/; MemberQ[#3,x] :> 0
  }&[scalarPairs,scalars,massless]
];


(* ::Section:: *)
(* Generate SAM Scalar Kinematics *)


Options[GenerateSAMFourScalarMomentumKinematics] =
    Join[Options[GenFourScalarMomenta], {Quiet->False, Parallel->False}];
GenerateSAMFourScalarMomentumKinematics[n_ /; n >= 4, nPoints_ /; nPoints >= 1, opts : OptionsPattern[]] :=
    Module[{labels, points, save$PMPMMetric = $PMPMMetric, k,table},
      labels = Table[Unique["p"], {i, n}];
      $PMPMMetric = False;

      table = If[
        OptionValue[Parallel]===True,
        ParallelTable,
        Table
      ];

      Block[{$Notebooks = False},
        k = 0;

        points = Function[tableHead,
          tableHead[
            GenFourScalarMomenta[labels[[{1, 2}]], labels[[{3, 4}]], labels[[5 ;;]],
              PassRules[GenerateSAMFourScalarMomentumKinematics, GenFourScalarMomenta, opts]];
            If[OptionValue[Quiet]===True, UpdateProgressBar[k,nPoints];];
            k++;
            (ClearKinematics[labels];#)&@<|
              "Scalars1" -> {Mom4DVectorN[labels[[1]]][Null][$up], Mom4DVectorN[labels[[2]]][Null][$up]},
              "Scalars2" -> {Mom4DVectorN[labels[[3]]][Null][$up], Mom4DVectorN[labels[[4]]][Null][$up]},
              "Massless" -> (Mom4DVectorN[#][Null][$up]& /@ labels[[5;;]]),
              "MasslessSpinors" -> ({SpinorUndotN[#][$lam][$up], SpinorDotN[#][$lam][$up]}& /@ labels[[5 ;;]])
            |>,
            {i, nPoints}
          ]
        ][table];
        If[OptionValue[Quiet]===True, StopProgressBar[nPoints];];

      ];

      $PMPMMetric = save$PMPMMetric;

      points
    ];

Options[GenerateSAMTwoScalarMomentumKinematics] = Options[GenTwoScalarMomenta];
GenerateSAMTwoScalarMomentumKinematics[n_ /; n >= 4, nPoints_ /; nPoints >= 1, opts : OptionsPattern[]] :=
    Module[{labels, points, save$PMPMMetric = $PMPMMetric},
      labels = Table[Unique["p"], {i, n}];
      $PMPMMetric = False;
      points = Table[
        GenTwoScalarMomenta[labels[[{1, 2}]], labels[[3 ;;]],
          PassRules[GenerateSAMTwoScalarMomentumKinematics, GenTwoScalarMomenta, opts]];
        (ClearKinematics[labels];#)&@<|
          "Scalars" -> {Mom4DVectorN[labels[[1]]][Null][$up], Mom4DVectorN[labels[[2]]][Null][$up]},
          "Massless" -> (Mom4DVectorN[#][Null][$up]& /@ labels[[3;;]]),
          "MasslessSpinors" -> ({SpinorUndotN[#][$lam][$up], SpinorDotN[#][$lam][$up]}& /@ labels[[3 ;;]])
        |>,
        {i, nPoints}
      ];

      $PMPMMetric = save$PMPMMetric;

      points
    ];

(*SetupSAMFourScalarMomentumKinematics[scalar1Labels : {_, _}, scalar2Labels : {_, _},*)
(*  masslessLabels_List, kinematicPoint_Association] /; Length@masslessLabels ===*)
(*  Length@kinematicPoint["Massless"] :=*)
(*    Module[{},*)

(*      MapIndexed[DeclareLVectorMomentum[#1, kinematicPoint[["Scalars1", First@#2]]]&,*)
(*        scalar1Labels];*)
(*      MapIndexed[DeclareLVectorMomentum[#1, kinematicPoint[["Scalars2", First@#2]]]&,*)
(*        scalar2Labels];*)

(*      MapIndexed[DeclareSpinorMomentum[#1, List /@ kinematicPoint[["MasslessSpinors", First@#2, 1]],*)
(*        {kinematicPoint[["MasslessSpinors", First@#2, 2]]}]&, masslessLabels];*)
(*    ];*)

(*SetupSAMTwoScalarMomentumKinematics[scalarLabels : {_, _}, masslessLabels_List,*)
(*  kinematicPoint_Association] /; Length@masslessLabels === Length@kinematicPoint["Massless"]:=*)
(*    Module[{},*)

(*      MapIndexed[DeclareLVectorMomentum[#1, kinematicPoint[["Scalars", First@#2]]]&, scalarLabels];*)

(*      MapIndexed[DeclareSpinorMomentum[#1, List /@ kinematicPoint[["MasslessSpinors", First@#2, 1]],*)
(*        {kinematicPoint[["MasslessSpinors", First@#2, 2]]}]&, masslessLabels];*)
(*    ];*)


(* ::Section:: *)
(* ATreeSAM ATreeSAMContact *)

DefineATreeSAM[] := (
  (* 4-pt *)
  ATreeSAM["S","+","+","S"][p1_,p2_,p3_,p4_]=SpinorHelicityToSAM[ATree["S","+","+","S"][p1,p2,p3,p4],{p2,p3},{p1,p4}];
  ATreeSAM["S","+","-","S"][p1_,p2_,p3_,p4_]=SpinorHelicityToSAM[ATree["S","+","-","S"][p1,p2,p3,p4],{p2,p3},{p1,p4}];
  ATreeSAM["S","+","S","+"][p1_,p2_,p3_,p4_]=SpinorHelicityToSAM[ATree["S","+","S","+"][p1,p2,p3,p4],{p2,p4},{p1,p3}];

  (* 5-pt *)
  ATreeSAM["S","+","+","+","S"][p1_,p2_,p3_,p4_,p5_]=SpinorHelicityToSAM[ATree["S","+","+","+","S"][p1,p2,p3,p4,p5],{p2,p3,p4},{p1,p5}];
  ATreeSAM["S","+","+","-","S"][p1_,p2_,p3_,p4_,p5_]=SpinorHelicityToSAM[ATree["S","+","+","-","S"][p1,p2,p3,p4,p5],{p2,p3,p4},{p1,p5}];
  ATreeSAM["S","+","-","+","S"][p1_,p2_,p3_,p4_,p5_]=SpinorHelicityToSAM[ATree["S","+","-","+","S"][p1,p2,p3,p4,p5],{p2,p3,p4},{p1,p5}];
  ATreeSAM["S","+","+","S","+"][p1_,p2_,p3_,p4_,p5_]=SpinorHelicityToSAM[ATree["S","+","+","S","+"][p1,p2,p3,p4,p5],{p2,p3,p5},{p1,p4}];

  (* 6-pt *)
  ATreeSAM["S","+","+","+","+","S"][p1_,p2_,p3_,p4_,p5_,p6_]=SpinorHelicityToSAM[ATree["S","+","+","+","+","S"][p1,p2,p3,p4,p5,p6],{p2,p3,p4,p5},{p1,p6}];
  ATreeSAM["S","+","+","+","S","+"][p1_,p2_,p3_,p4_,p5_,p6_]=SpinorHelicityToSAM[ATree["S","+","+","+","S","+"][p1,p2,p3,p4,p5,p6],{p2,p3,p4,p6},{p1,p5}];
  ATreeSAM["S","+","+","S","+","+"][p1_,p2_,p3_,p4_,p5_,p6_]=SpinorHelicityToSAM[ATree["S","+","+","S","+","+"][p1,p2,p3,p4,p5,p6],{p2,p3,p5,p6},{p1,p4}];
  ATreeSAM["S","+","+","+","-","S"][p1_,p2_,p3_,p4_,p5_,p6_]=SpinorHelicityToSAM[ATree["S","+","+","+","-","S"][p1,p2,p3,p4,p5,p6],{p2,p3,p4,p5},{p1,p6}];
  ATreeSAM["S","+","+","-","+","S"][p1_,p2_,p3_,p4_,p5_,p6_]=SpinorHelicityToSAM[ATree["S","+","+","-","+","S"][p1,p2,p3,p4,p5,p6],{p2,p3,p4,p5},{p1,p6}];

  (* 7-pt *)
  ATreeSAM["S","+","+","+","+","+","S"][p1_,p2_,p3_,p4_,p5_,p6_,p7_]=SpinorHelicityToSAM[ATree["S","+","+","+","+","+","S"][p1,p2,p3,p4,p5,p6,p7],{p2,p3,p4,p5,p6},{p1,p7}];
  ATreeSAM["S","+","+","+","+","S","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_]=SpinorHelicityToSAM[ATree["S","+","+","+","+","S","+"][p1,p2,p3,p4,p5,p6,p7],{p2,p3,p4,p5,p7},{p1,p6}];
  ATreeSAM["S","+","+","+","S","+","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_]=SpinorHelicityToSAM[ATree["S","+","+","+","S","+","+"][p1,p2,p3,p4,p5,p6,p7],{p2,p3,p4,p6,p7},{p1,p5}];


  (* 5-pt *)
  ATreeSAM["S","S","+","s","s"][p1_,p2_,p3_,p4_,p5_]=SpinorHelicityToSAM[ATree["S","S","+","s","s"][p1,p2,p3,p4,p5],{p3},{p1,p2},{p4,p5}];
  ATreeSAM["S","+","S","s","s"][p1_,p2_,p3_,p4_,p5_]=SpinorHelicityToSAM[ATree["S","+","S","s","s"][p1,p2,p3,p4,p5],{p2},{p1,p3},{p4,p5}];
  ATreeSAM["S","+","s","S","s"][p1_,p2_,p3_,p4_,p5_]=SpinorHelicityToSAM[ATree["S","+","s","S","s"][p1,p2,p3,p4,p5],{p2},{p1,p4},{p3,p5}];

  (* 6-pt *)
  ATreeSAM["S","S","+","+","s","s"][p1_,p2_,p3_,p4_,p5_,p6_]=SpinorHelicityToSAM[ATree["S","S","+","+","s","s"][p1,p2,p3,p4,p5,p6],{p3,p4},{p1,p2},{p5,p6}];
  ATreeSAM["S","S","+","s","s","+"][p1_,p2_,p3_,p4_,p5_,p6_]=SpinorHelicityToSAM[ATree["S","S","+","s","s","+"][p1,p2,p3,p4,p5,p6],{p3,p6},{p1,p2},{p4,p5}];

  ATreeSAM["S","+","+","S","s","s"][p1_,p2_,p3_,p4_,p5_,p6_]=SpinorHelicityToSAM[ATree["S","+","+","S","s","s"][p1,p2,p3,p4,p5,p6],{p2,p3},{p1,p4},{p5,p6}];
  ATreeSAM["S","+","S","+","s","s"][p1_,p2_,p3_,p4_,p5_,p6_]=SpinorHelicityToSAM[ATree["S","+","S","+","s","s"][p1,p2,p3,p4,p5,p6],{p2,p4},{p1,p3},{p5,p6}];
  ATreeSAM["S","+","S","s","+","s"][p1_,p2_,p3_,p4_,p5_,p6_]=SpinorHelicityToSAM[ATree["S","+","S","s","+","s"][p1,p2,p3,p4,p5,p6],{p2,p5},{p1,p3},{p4,p6}];

  ATreeSAM["S","+","+","s","S","s"][p1_,p2_,p3_,p4_,p5_,p6_]=SpinorHelicityToSAM[ATree["S","+","+","s","S","s"][p1,p2,p3,p4,p5,p6],{p2,p3},{p1,p5},{p4,p6}];
  ATreeSAM["S","+","s","+","S","s"][p1_,p2_,p3_,p4_,p5_,p6_]=SpinorHelicityToSAM[ATree["S","+","s","+","S","s"][p1,p2,p3,p4,p5,p6],{p2,p4},{p1,p5},{p3,p6}];
  ATreeSAM["S","+","s","S","+","s"][p1_,p2_,p3_,p4_,p5_,p6_]=SpinorHelicityToSAM[ATree["S","+","s","S","+","s"][p1,p2,p3,p4,p5,p6],{p2,p5},{p1,p4},{p3,p6}];

  (* 7-pt *)
  ATreeSAM["S","S","+","+","+","s","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_]=SpinorHelicityToSAM[ATree["S","S","+","+","+","s","s"][p1,p2,p3,p4,p5,p6,p7],{p3,p4,p5},{p1,p2},{p6,p7}];
  ATreeSAM["S","S","+","+","s","s","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_]=SpinorHelicityToSAM[ATree["S","S","+","+","s","s","+"][p1,p2,p3,p4,p5,p6,p7],{p3,p4,p7},{p1,p2},{p5,p6}];

  ATreeSAM["S","+","+","+","S","s","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_]=SpinorHelicityToSAM[ATree["S","+","+","+","S","s","s"][p1,p2,p3,p4,p5,p6,p7],{p2,p3,p4},{p1,p5},{p6,p7}];
  ATreeSAM["S","+","+","S","+","s","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_]=SpinorHelicityToSAM[ATree["S","+","+","S","+","s","s"][p1,p2,p3,p4,p5,p6,p7],{p2,p3,p5},{p1,p4},{p6,p7}];
  ATreeSAM["S","+","S","+","+","s","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_]=SpinorHelicityToSAM[ATree["S","+","S","+","+","s","s"][p1,p2,p3,p4,p5,p6,p7],{p2,p4,p5},{p1,p3},{p6,p7}];
  ATreeSAM["S","+","+","S","s","+","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_]=SpinorHelicityToSAM[ATree["S","+","+","S","s","+","s"][p1,p2,p3,p4,p5,p6,p7],{p2,p3,p6},{p1,p4},{p5,p7}];
  ATreeSAM["S","+","S","+","s","+","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_]=SpinorHelicityToSAM[ATree["S","+","S","+","s","+","s"][p1,p2,p3,p4,p5,p6,p7],{p2,p4,p6},{p1,p3},{p5,p7}];
  ATreeSAM["S","+","S","+","s","s","+"][p1_,p2_,p3_,p4_,p5_,p6_,p7_]=SpinorHelicityToSAM[ATree["S","+","S","+","s","s","+"][p1,p2,p3,p4,p5,p6,p7],{p2,p4,p7},{p1,p3},{p5,p6}];

  ATreeSAM["S","+","+","+","s","S","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_]=SpinorHelicityToSAM[ATree["S","+","+","+","s","S","s"][p1,p2,p3,p4,p5,p6,p7],{p2,p3,p4},{p1,p6},{p5,p7}];
  ATreeSAM["S","+","+","s","+","S","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_]=SpinorHelicityToSAM[ATree["S","+","+","s","+","S","s"][p1,p2,p3,p4,p5,p6,p7],{p2,p3,p5},{p1,p6},{p4,p7}];
  ATreeSAM["S","+","+","s","S","+","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_]=SpinorHelicityToSAM[ATree["S","+","+","s","S","+","s"][p1,p2,p3,p4,p5,p6,p7],{p2,p3,p6},{p1,p5},{p4,p7}];
  ATreeSAM["S","+","s","+","S","+","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_]=SpinorHelicityToSAM[ATree["S","+","s","+","S","+","s"][p1,p2,p3,p4,p5,p6,p7],{p2,p4,p6},{p1,p5},{p3,p7}];

  (* Contact-term contributions only *)
  ATreeSAMContact["S","S","s","s"][p1_,p2_,p3_,p4_] = SpinorHelicityToSAM[ATreeContact["S","S","s","s"][p1,p2,p3,p4],{},{p1,p2},{p3,p4}];
  ATreeSAMContact["S","S","+","s","s"][p1_,p2_,p3_,p4_,p5_] = SpinorHelicityToSAM[ATreeContact["S","S","+","s","s"][p1,p2,p3,p4,p5],{p3},{p1,p2},{p4,p5}];
  ATreeSAMContact["S","S","+","+","s","s"][p1_,p2_,p3_,p4_,p5_,p6_] = SpinorHelicityToSAM[ATreeContact["S","S","+","+","s","s"][p1,p2,p3,p4,p5,p6],{p3,p4},{p1,p2},{p5,p6}];
  ATreeSAMContact["S","S","+","+","+","s","s"][p1_,p2_,p3_,p4_,p5_,p6_,p7_] = SpinorHelicityToSAM[ATreeContact["S","S","+","+","+","s","s"][p1,p2,p3,p4,p5,p6,p7],{p3,p4,p5},{p1,p2},{p6,p7}];
);

End[]; (* `Private` *)

EndPackage[]

==> auxiliary_files/mathematica_code/SpinorHelicity6D/SAM/SAM_files/ATreeSAM.m <==
ATreeSAM["S", "+", "+", "S"][p1_, p2_, p3_, p4_] = 
    -1/2*(MP[p1, p1]*Spbb[p2, p3]^2)/(MP[p3, p4]*s[p2, p3])
 
ATreeSAM["S", "+", "-", "S"][p1_, p2_, p3_, p4_] = 
    -1/2*(Spab[p3, p1, p2]*Spab[p3, p4, p2])/(MP[p3, p4]*s[p2, p3])
 
ATreeSAM["S", "+", "S", "+"][p1_, p2_, p3_, p4_] = 
    -1/4*(MP[p1, p1]*Spbb[p2, p4]^2)/(MP[p1, p2]*MP[p2, p3])
 
ATreeSAM["S", "+", "+", "+", "S"][p1_, p2_, p3_, p4_, p5_] = 
    (MP[p5, p5]*Spbb[p4, SumM[p2, p3], p1, p2])/(4*MP[p1, p2]*MP[p4, p5]*
      Spaa[p2, p3]*Spaa[p3, p4])
 
ATreeSAM["S", "+", "+", "-", "S"][p1_, p2_, p3_, p4_, p5_] = 
    -((Spab[p4, p5, SumM[p2, p3], p1, p2]^2/(4*MP[p1, p2]*MP[p4, p5]*
         Spaa[p2, p3]*Spaa[p3, p4]) - (MP[p5, p5]*Spbb[p2, p3]^3)/
        (s[p1, p5]*Spbb[p3, p4]))/Spbb[p4, SumM[p2, p3], p1, p2])
 
ATreeSAM["S", "+", "-", "+", "S"][p1_, p2_, p3_, p4_, p5_] = 
    (-1/4*(Spab[p3, p1, p2]^2*Spab[p3, p5, p4]^2)/(MP[p1, p2]*MP[p4, p5]*
         Spaa[p2, p3]*Spaa[p3, p4]) + (MP[p1, p1]*Spbb[p2, p4]^4)/
       (s[p1, p5]*Spbb[p2, p3]*Spbb[p3, p4]))/Spbb[p4, SumM[p2, p3], p1, p2]
 
ATreeSAM["S", "+", "+", "S", "+"][p1_, p2_, p3_, p4_, p5_] = 
    (MP[p4, p4]*Spbb[p3, SumM[p2, p5], p1, p2])/(4*MP[p1, p2]*MP[p3, p4]*
       Spaa[p2, p5]*Spaa[p3, p5]) + 
     (MP[p4, p4]*Spbb[p3, SumM[p2, p5], p1, p5])/(4*MP[p1, p5]*MP[p3, p4]*
       Spaa[p2, p3]*Spaa[p2, p5]) - 
     (MP[p4, p4]*Spbb[p5, SumM[p2, p3], p1, p2])/(4*MP[p1, p2]*MP[p4, p5]*
       Spaa[p2, p3]*Spaa[p3, p5])
 
ATreeSAM["S", "+", "+", "+", "+", "S"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    -1/2*(MP[p6, p6]*Spbb[p5, p6, SumM[p4, p5], SumM[p2, p3], p1, p2])/
      (MP[p1, p2]*(-MP[p1, p1] + s[p1, p2, p3])*(-MP[p1, p1] + 
        s[p1, p2, p3, p4])*Spaa[p2, p3]*Spaa[p3, p4]*Spaa[p4, p5])
 
ATreeSAM["S", "+", "+", "+", "S", "+"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    -1/2*(MP[p5, p5]*Spbb[p4, p5, SumM[p3, p4], SumM[p2, p6], p1, p2])/
       (MP[p1, p2]*(-MP[p1, p1] + s[p1, p2, p6])*(-MP[p1, p1] + 
         s[p1, p2, p3, p6])*Spaa[p2, p6]*Spaa[p3, p4]*Spaa[p3, p6]) - 
     (MP[p5, p5]*Spbb[p4, p5, SumM[p3, p4], SumM[p2, p6], p1, p6])/
      (2*MP[p1, p6]*(-MP[p1, p1] + s[p1, p2, p6])*(-MP[p1, p1] + 
        s[p1, p2, p3, p6])*Spaa[p2, p3]*Spaa[p2, p6]*Spaa[p3, p4]) - 
     (MP[p5, p5]*Spbb[p4, p5, SumM[p4, p6], SumM[p2, p3], p1, p2])/
      (2*MP[p1, p2]*(-MP[p1, p1] + s[p1, p2, p3])*(-MP[p1, p1] + 
        s[p1, p2, p3, p6])*Spaa[p2, p3]*Spaa[p3, p6]*Spaa[p4, p6]) + 
     (MP[p5, p5]*Spbb[p6, p5, SumM[p4, p6], SumM[p2, p3], p1, p2])/
      (2*MP[p1, p2]*(-MP[p1, p1] + s[p1, p2, p3])*(-MP[p1, p1] + 
        s[p1, p2, p3, p4])*Spaa[p2, p3]*Spaa[p3, p4]*Spaa[p4, p6])
 
ATreeSAM["S", "+", "+", "S", "+", "+"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    -1/2*(MP[p4, p4]*Spbb[p3, p4, SumM[p2, p3], SumM[p5, p6], p1, p6])/
       (MP[p1, p6]*(-MP[p1, p1] + s[p1, p5, p6])*(-MP[p1, p1] + 
         s[p1, p2, p5, p6])*Spaa[p2, p3]*Spaa[p2, p5]*Spaa[p5, p6]) - 
     (MP[p4, p4]*Spbb[p3, p4, SumM[p3, p5], SumM[p2, p6], p1, p2])/
      (2*MP[p1, p2]*(-MP[p1, p1] + s[p1, p2, p6])*(-MP[p1, p1] + 
        s[p1, p2, p5, p6])*Spaa[p2, p6]*Spaa[p3, p5]*Spaa[p5, p6]) - 
     (MP[p4, p4]*Spbb[p3, p4, SumM[p3, p5], SumM[p2, p6], p1, p6])/
      (2*MP[p1, p6]*(-MP[p1, p1] + s[p1, p2, p6])*(-MP[p1, p1] + 
        s[p1, p2, p5, p6])*Spaa[p2, p5]*Spaa[p2, p6]*Spaa[p3, p5]) + 
     (MP[p4, p4]*Spbb[p5, p4, SumM[p3, p5], SumM[p2, p6], p1, p2])/
      (2*MP[p1, p2]*(-MP[p1, p1] + s[p1, p2, p6])*(-MP[p1, p1] + 
        s[p1, p2, p3, p6])*Spaa[p2, p6]*Spaa[p3, p5]*Spaa[p3, p6]) + 
     (MP[p4, p4]*Spbb[p5, p4, SumM[p3, p5], SumM[p2, p6], p1, p6])/
      (2*MP[p1, p6]*(-MP[p1, p1] + s[p1, p2, p6])*(-MP[p1, p1] + 
        s[p1, p2, p3, p6])*Spaa[p2, p3]*Spaa[p2, p6]*Spaa[p3, p5]) + 
     (MP[p4, p4]*Spbb[p5, p4, SumM[p5, p6], SumM[p2, p3], p1, p2])/
      (2*MP[p1, p2]*(-MP[p1, p1] + s[p1, p2, p3])*(-MP[p1, p1] + 
        s[p1, p2, p3, p6])*Spaa[p2, p3]*Spaa[p3, p6]*Spaa[p5, p6])
 
ATreeSAM["S", "+", "+", "+", "-", "S"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    -((MP[p1, p1]*Spab[p5, SumM[p3, p4], p2]^3)/(s[p3, p4, p5]*
        s[p2, p3, p4, p5]*Spaa[p3, p4]*Spaa[p4, p5]*Spab[p3, SumM[p4, p5], 
         SumM[p1, p6], p1, p2])) + 
     (-(MP[p1, p1]*Spab[p5, p6, p4, p3, p2]) + (-MP[p1, p1] + s[p1, p2, p3])*
         Spab[p5, p6, SumM[p2, p3, p4], p1, p2])^2/
      (2*MP[p1, p2]*(-MP[p1, p1] + s[p1, p2, p3])*(-MP[p1, p1] + 
        s[p1, p2, p3, p4])*Spaa[p2, p3]*Spaa[p3, p4]*Spaa[p4, p5]*
       Spbb[p5, p6, SumM[p4, p5], SumM[p2, p3], p1, p2]) - 
     (MP[p1, p1]*Spbb[p4, SumM[p2, p3], p1, p2]^3)/(2*MP[p1, p2]*Spaa[p2, p3]*
       Spab[p3, SumM[p4, p5], SumM[p1, p6], p1, p2]*Spbb[p4, p5]*
       Spbb[p5, p6, SumM[p4, p5], SumM[p2, p3], p1, p2])
 
ATreeSAM["S", "+", "+", "-", "+", "S"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    -((MP[p1, p1]*Spab[p4, SumM[p3, p5], p2]^4)/(s[p3, p4, p5]*
        s[p2, p3, p4, p5]*Spaa[p3, p4]*Spaa[p4, p5]*Spab[p5, SumM[p3, p4], 
         p2]*Spab[p3, SumM[p4, p5], SumM[p1, p6], p1, p2])) + 
     (MP[p1, p1]*Spbb[p2, p3]^3*Spbb[p5, SumM[p2, p3, p4], p1, p2])/
      (s[p2, p3, p4]*(-MP[p1, p1] + s[p1, p2, p3, p4])*
       Spab[p5, SumM[p3, p4], p2]*Spbb[p3, p4]*Spbb[p4, SumM[p2, p3], p1, 
        p2]) - (Spbb[p2, p3]^3*
       (-1/2*(Spab[p4, p6, p5]^2*Spab[p4, SumM[p2, p3, p1], SumM[p2, p3], p1, 
             p2]^2*Spbb[p2, p3, p1, p2])/(MP[p5, p6]*(-MP[p1, p1] + 
            s[p1, p2, p3])*Spaa[p4, p5]*Spab[p4, p3, p2]) - 
        (MP[p1, p1]*Spbb[p5, SumM[p2, p3], p1, p2]^4)/(Spbb[p4, p5]*
          (s[p1, p6] + (s[p2, p3]*Spbb[p2, p6, p1, p2])/Spbb[p2, p3, p1, p2])*
          Spbb[p4, SumM[p2, p3], p1, p2])))/(s[p2, p3]*Spbb[p2, p3, p1, p2]*
       Spbb[p3, p2, p1, p2]*((s[p2, p3]*Spbb[p2, p5]*Spbb[p2, p1, 
           SumM[p2, p3, p1], SumM[p2, p3], p1, p2])/Spbb[p2, p1, p3, p2] + 
        Spbb[p5, p4, SumM[p2, p3, p1], SumM[p2, p3], p1, p2] + 
        Spbb[p5, SumM[p2, p3], SumM[p2, p3, p1], SumM[p2, p3], p1, p2]))
 
ATreeSAM["S", "+", "+", "+", "+", "+", "S"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = (MP[p7, p7]*Spbb[p2, p3]^3*
      (s[p2, p3]*(MP[p1, p1]*Spbb[p2, SumM[p5, p6], p7, p6] + 
         Spbb[p2, p1, p4, SumM[p5, p6], p7, p6] + Spbb[p2, p1, SumM[p2, p3], 
          SumM[p5, p6], p7, p6]) + Spbb[p2, p1, SumM[p2, p3], p1, p4, 
        SumM[p5, p6], p7, p6] + Spbb[p2, p1, SumM[p2, p3], p1, SumM[p2, p3], 
        SumM[p5, p6], p7, p6]))/(2*MP[p6, p7]*s[p2, p3]*
      (-MP[p1, p1] + s[p1, p2, p3])*(-MP[p1, p1] + s[p5, p6, p7])*
      Spaa[p4, p5]*Spaa[p5, p6]*Spab[p4, p3, p2]*Spbb[p2, p1, p2, p3])
 
ATreeSAM["S", "+", "+", "+", "+", "S", "+"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = (MP[p6, p6]*Spbb[p2, p3]^3*
       (s[p2, p3]*(MP[p1, p1]*Spbb[p2, SumM[p4, p5], p6, p5] + 
          Spbb[p2, p1, p7, SumM[p4, p5], p6, p5] + Spbb[p2, p1, SumM[p2, p3], 
           SumM[p4, p5], p6, p5]) + Spbb[p2, p1, SumM[p2, p3], p1, p7, 
         SumM[p4, p5], p6, p5] + Spbb[p2, p1, SumM[p2, p3], p1, SumM[p2, p3], 
         SumM[p4, p5], p6, p5]))/(2*MP[p5, p6]*s[p2, p3]*
       (-MP[p1, p1] + s[p1, p2, p3])*(-MP[p1, p1] + s[p4, p5, p6])*
       Spaa[p4, p5]*Spaa[p4, p7]*Spab[p7, p3, p2]*Spbb[p2, p1, p2, p3]) + 
     (MP[p6, p6]*Spbb[p2, p3]^3*
       (s[p2, p3]*(MP[p1, p1]*Spbb[p2, SumM[p5, p7], p6, p5] + 
          Spbb[p2, p1, p4, SumM[p5, p7], p6, p5] + Spbb[p2, p1, SumM[p2, p3], 
           SumM[p5, p7], p6, p5]) + Spbb[p2, p1, SumM[p2, p3], p1, p4, 
         SumM[p5, p7], p6, p5] + Spbb[p2, p1, SumM[p2, p3], p1, SumM[p2, p3], 
         SumM[p5, p7], p6, p5]))/(2*MP[p5, p6]*s[p2, p3]*
       (-MP[p1, p1] + s[p1, p2, p3])*(-MP[p1, p1] + s[p5, p6, p7])*
       Spaa[p4, p7]*Spaa[p5, p7]*Spab[p4, p3, p2]*Spbb[p2, p1, p2, p3]) - 
     (MP[p6, p6]*Spbb[p2, p3]^3*
       (s[p2, p3]*(MP[p1, p1]*Spbb[p2, SumM[p5, p7], p6, p7] + 
          Spbb[p2, p1, p4, SumM[p5, p7], p6, p7] + Spbb[p2, p1, SumM[p2, p3], 
           SumM[p5, p7], p6, p7]) + Spbb[p2, p1, SumM[p2, p3], p1, p4, 
         SumM[p5, p7], p6, p7] + Spbb[p2, p1, SumM[p2, p3], p1, SumM[p2, p3], 
         SumM[p5, p7], p6, p7]))/(2*MP[p6, p7]*s[p2, p3]*
       (-MP[p1, p1] + s[p1, p2, p3])*(-MP[p1, p1] + s[p5, p6, p7])*
       Spaa[p4, p5]*Spaa[p5, p7]*Spab[p4, p3, p2]*Spbb[p2, p1, p2, p3]) - 
     (MP[p6, p6]*Spbb[p2, p7]^3*
       (s[p2, p7]*(MP[p1, p1]*Spbb[p2, SumM[p4, p5], p6, p5] + 
          Spbb[p2, p1, p3, SumM[p4, p5], p6, p5] + Spbb[p2, p1, SumM[p2, p7], 
           SumM[p4, p5], p6, p5]) + Spbb[p2, p1, SumM[p2, p7], p1, p3, 
         SumM[p4, p5], p6, p5] + Spbb[p2, p1, SumM[p2, p7], p1, SumM[p2, p7], 
         SumM[p4, p5], p6, p5]))/(2*MP[p5, p6]*s[p2, p7]*
       (-MP[p1, p1] + s[p1, p2, p7])*(-MP[p1, p1] + s[p4, p5, p6])*
       Spaa[p3, p4]*Spaa[p4, p5]*Spab[p3, p7, p2]*Spbb[p2, p1, p2, p7]) + 
     (MP[p6, p6]*Spbb[p2, p7]^3*
       (s[p2, p7]*(MP[p1, p1]*Spbb[p7, SumM[p4, p5], p6, p5] + 
          Spbb[p7, p1, p3, SumM[p4, p5], p6, p5] + Spbb[p7, p1, SumM[p2, p7], 
           SumM[p4, p5], p6, p5]) + Spbb[p7, p1, SumM[p2, p7], p1, p3, 
         SumM[p4, p5], p6, p5] + Spbb[p7, p1, SumM[p2, p7], p1, SumM[p2, p7], 
         SumM[p4, p5], p6, p5]))/(2*MP[p5, p6]*s[p2, p7]*
       (-MP[p1, p1] + s[p1, p2, p7])*(-MP[p1, p1] + s[p4, p5, p6])*
       Spaa[p3, p4]*Spaa[p4, p5]*Spab[p3, p2, p7]*Spbb[p7, p1, p7, p2])
 
ATreeSAM["S", "+", "+", "+", "S", "+", "+"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = -1/2*(MP[p1, p1]^2*Spbb[p6, p7]^2*((-MP[p1, p1] + s[p1, p6, p7])*
          Spbb[p2, p4] - Spbb[p2, SumM[p3, p4, p5], p2, p4] - 
         Spbb[p2, SumM[p3, p4, p5], p3, p4]))/(MP[p4, p5]*s[p6, p7]*
        (-MP[p1, p1] + s[p1, p6, p7])*(-MP[p1, p1] + s[p3, p4, p5])*
        Spaa[p3, p4]*(Spaa[p2, p3] + ((-MP[p1, p1] + s[p1, p6, p7])*
           Spab[p3, p1, p2])/Spbb[p2, SumM[p3, p4, p5], p1, p2])*
        (2*MP[p1, p7] + ((-MP[p1, p1] + s[p1, p6, p7])*Spbb[p2, p7, p1, p2])/
          Spbb[p2, SumM[p3, p4, p5], p1, p2])) - 
     (MP[p1, p1]^2*Spbb[p2, p7]*
       (-1/2*(2*MP[p1, p7]*Spbb[p2, SumM[p4, p6], p5, p4] + 
           Spbb[p2, SumM[p7, p1], p2, SumM[p4, p6], p5, p4] + 
           Spbb[p2, SumM[p7, p1], p3, SumM[p4, p6], p5, p4])/
          (MP[p4, p5]*(-MP[p1, p1] + s[p1, p2, p7])*(-MP[p1, p1] + 
            s[p4, p5, p6])*Spaa[p3, p6]*Spaa[p4, p6]*(-Spaa[p2, p3] + 
            (2*MP[p1, p7]*Spab[p3, p1, p2])/Spbb[p2, SumM[p7, p1], p1, 
              p2])) + (2*MP[p1, p7]*Spbb[p2, SumM[p4, p6], p5, p6] + 
          Spbb[p2, SumM[p7, p1], p2, SumM[p4, p6], p5, p6] + 
          Spbb[p2, SumM[p7, p1], p3, SumM[p4, p6], p5, p6])/
         (2*MP[p5, p6]*(-MP[p1, p1] + s[p1, p2, p7])*(-MP[p1, p1] + 
           s[p4, p5, p6])*Spaa[p3, p4]*Spaa[p4, p6]*(-Spaa[p2, p3] + 
           (2*MP[p1, p7]*Spab[p3, p1, p2])/Spbb[p2, SumM[p7, p1], p1, p2])) - 
        (2*MP[p1, p7]*Spbb[p2, SumM[p3, p4], p5, p4] + Spbb[p2, SumM[p7, p1], 
           p2, SumM[p3, p4], p5, p4] + Spbb[p2, SumM[p7, p1], p6, 
           SumM[p3, p4], p5, p4])/(2*MP[p4, p5]*(-MP[p1, p1] + s[p1, p2, p7])*
          (-MP[p1, p1] + s[p3, p4, p5])*Spaa[p3, p4]*Spaa[p3, p6]*
          (-Spaa[p2, p6] + (2*MP[p1, p7]*Spab[p6, p1, p2])/
            Spbb[p2, SumM[p7, p1], p1, p2])) - 
        (Spbb[p2, SumM[p7, p1], p1, p2]^2*
          (2*MP[p1, p7]*(Spbb[p2, p1, SumM[p7, p1], p6]*Spbb[p2, SumM[p3, 
                p4], p5, p4] + Spbb[p2, p6]*(Spbb[p2, p1, p2, SumM[p3, p4], 
                p5, p4] + Spbb[p2, p1, p6, SumM[p3, p4], p5, p4])) + 
           Spbb[p2, SumM[p7, p1], p1, p2]*(Spbb[p4, p5, SumM[p3, p4], p2, 
              SumM[p7, p1], p6] + Spbb[p4, p5, SumM[p3, p4], p6, 
              SumM[p7, p1], p6])))/(2*MP[p4, p5]*(-MP[p1, p1] + 
           s[p3, p4, p5])*Spaa[p3, p4]*(2*MP[p1, p7]*Spab[p3, p1, p2] - 
           Spaa[p2, p3]*Spbb[p2, SumM[p7, p1], p1, p2])*
          (2*MP[p1, p7]*Spab[p6, p1, p2] - Spaa[p2, p6]*
            Spbb[p2, SumM[p7, p1], p1, p2])*((-MP[p1, p1] + s[p1, p6, p7])*
            Spbb[p2, SumM[p7, p1], p1, p2] + 2*MP[p1, p7]*
            Spbb[p2, SumM[p3, p4, p5], p1, p2]))))/
      (2*MP[p1, p7]*Spab[p7, p1, p2]) + (MP[p1, p1]*Spbb[p2, p3]^3*
       Spbb[p2, p3, p1, p2]*((-(s[p2, p3]^2*Spbb[p2, p7]*Spbb[p2, p1, p5, p4]*
            Spbb[p2, SumM[p6, p7], p1, p2]) + s[p2, p3]*Spbb[p2, p3, p1, p2]*
           (-(Spbb[p2, p1, p5, p4]*Spbb[p2, SumM[p6, p7], p1, p7]) + 
            Spbb[p2, p7]*(Spbb[p2, p1, SumM[p6, p7], p4, p5, p4] + 
              Spbb[p2, p1, SumM[p6, p7], SumM[p2, p3], p5, p4])) - 
          Spbb[p2, p3, p1, p2]^2*(Spbb[p4, p5, p4, SumM[p6, p7], p1, p7] + 
            Spbb[p4, p5, SumM[p2, p3], SumM[p6, p7], p1, p7]))/
         (2*MP[p4, p5]*Spaa[p6, p7]*Spab[p4, p3, p2]*Spab[p6, p3, p2]*
          (2*MP[p1, p7]*Spbb[p2, p3, p1, p2] + s[p2, p3]*Spbb[p2, p7, p1, 
             p2])*((-MP[p1, p1] + s[p1, p6, p7])*Spbb[p2, p3, p1, p2] + 
           s[p2, p3]*Spbb[p2, SumM[p6, p7], p1, p2])) + 
        (s[p2, p3]*Spbb[p2, p7]*(MP[p1, p1]*Spbb[p2, SumM[p4, p6], p5, p4] + 
            Spbb[p2, p1, p7, SumM[p4, p6], p5, p4] + Spbb[p2, p1, 
             SumM[p2, p3], SumM[p4, p6], p5, p4]) - Spbb[p2, p3, p1, p2]*
           (Spbb[p4, p5, SumM[p4, p6], p7, p1, p7] + Spbb[p4, p5, 
             SumM[p4, p6], SumM[p2, p3], p1, p7]))/(2*MP[p4, p5]*
          (-MP[p1, p1] + s[p4, p5, p6])*Spaa[p4, p6]*Spab[p6, p3, p2]*
          Spab[p7, p3, p2]*(2*MP[p1, p7]*Spbb[p2, p3, p1, p2] + 
           s[p2, p3]*Spbb[p2, p7, p1, p2])) + 
        (-(s[p2, p3]*Spbb[p2, p7]*(MP[p1, p1]*Spbb[p2, SumM[p4, p6], p5, 
               p6] + Spbb[p2, p1, p7, SumM[p4, p6], p5, p6] + 
             Spbb[p2, p1, SumM[p2, p3], SumM[p4, p6], p5, p6])) + 
          Spbb[p2, p3, p1, p2]*(Spbb[p6, p5, SumM[p4, p6], p7, p1, p7] + 
            Spbb[p6, p5, SumM[p4, p6], SumM[p2, p3], p1, p7]))/
         (2*MP[p5, p6]*(-MP[p1, p1] + s[p4, p5, p6])*Spaa[p4, p6]*
          Spab[p4, p3, p2]*Spab[p7, p3, p2]*
          (2*MP[p1, p7]*Spbb[p2, p3, p1, p2] + s[p2, p3]*Spbb[p2, p7, p1, 
             p2])) + (MP[p1, p1]*s[p2, p3]*Spbb[p2, p3, p1, p2]*
           Spbb[p2, SumM[p4, p6], p5, p4] + Spbb[p2, p3, p1, p2]*
           (s[p2, p3]*Spbb[p2, p1, p7, SumM[p4, p6], p5, p4] + 
            s[p2, p3]*Spbb[p2, p1, SumM[p2, p3], SumM[p4, p6], p5, p4] + 
            Spbb[p2, p1, SumM[p2, p3], p1, p7, SumM[p4, p6], p5, p4] + 
            Spbb[p2, p1, SumM[p2, p3], p1, SumM[p2, p3], SumM[p4, p6], p5, 
             p4]))/(2*MP[p4, p5]*(-MP[p1, p1] + s[p1, p2, p3])*
          (-MP[p1, p1] + s[p4, p5, p6])*Spaa[p4, p6]*Spaa[p6, p7]*
          Spab[p7, p3, p2]*Spbb[p2, p3, p1, p2]^2) + 
        (-(MP[p1, p1]*s[p2, p3]*Spbb[p2, p3, p1, p2]*Spbb[p2, SumM[p4, p6], 
             p5, p6]) - Spbb[p2, p3, p1, p2]*(s[p2, p3]*Spbb[p2, p1, p7, 
              SumM[p4, p6], p5, p6] + s[p2, p3]*Spbb[p2, p1, SumM[p2, p3], 
              SumM[p4, p6], p5, p6] + Spbb[p2, p1, SumM[p2, p3], p1, p7, 
             SumM[p4, p6], p5, p6] + Spbb[p2, p1, SumM[p2, p3], p1, 
             SumM[p2, p3], SumM[p4, p6], p5, p6]))/(2*MP[p5, p6]*
          (-MP[p1, p1] + s[p1, p2, p3])*(-MP[p1, p1] + s[p4, p5, p6])*
          Spaa[p4, p6]*Spaa[p4, p7]*Spab[p7, p3, p2]*Spbb[p2, p3, p1, p2]^
           2) + (-(MP[p1, p1]*s[p2, p3]*Spbb[p2, p3, p1, p2]*
            Spbb[p2, SumM[p6, p7], p5, p6]) - Spbb[p2, p3, p1, p2]*
           (s[p2, p3]*Spbb[p2, p1, p4, SumM[p6, p7], p5, p6] + 
            s[p2, p3]*Spbb[p2, p1, SumM[p2, p3], SumM[p6, p7], p5, p6] + 
            Spbb[p2, p1, SumM[p2, p3], p1, p4, SumM[p6, p7], p5, p6] + 
            Spbb[p2, p1, SumM[p2, p3], p1, SumM[p2, p3], SumM[p6, p7], p5, 
             p6]))/(2*MP[p5, p6]*(-MP[p1, p1] + s[p1, p2, p3])*
          (-MP[p1, p1] + s[p5, p6, p7])*Spaa[p4, p7]*Spaa[p6, p7]*
          Spab[p4, p3, p2]*Spbb[p2, p3, p1, p2]^2)))/
      (s[p2, p3]*Spbb[p2, p1, p2, p3])
 
ATreeSAM["S", "S", "+", "s", "s"][p1_, p2_, p3_, p4_, p5_] = 
    (-((-8*MP[p2, p3]*MP[p3, p4] + 2*MP[p1, p4]*s[p1, p2] - 
         2*MP[p3, p4]*s[p1, p2] - 2*MP[p2, p3]*s[p4, p5] + 
         2*MP[p2, p5]*s[p4, p5])*Spbb[p3, p2, p4, p3]) + 
      2*MP[p2, p4]*(2*MP[p3, p4]*Spbb[p3, p1, p2, p3] + 
        2*MP[p2, p3]*Spbb[p3, p4, p5, p3]))/(8*MP[p2, p3]*MP[p3, p4]*
      s[p1, p2]*s[p4, p5])
 
ATreeSAM["S", "+", "S", "s", "s"][p1_, p2_, p3_, p4_, p5_] = 
    -1/4*(Spbb[p2, p3, p1, p2]*
       (1 + (2*MP[p1, p5] + (2*MP[p2, p3]*Spbb[p2, p5, p1, p2])/
           Spbb[p2, p3, p1, p2])/s[p4, p5]))/(MP[p1, p2]*MP[p2, p3])
 
ATreeSAM["S", "+", "s", "S", "s"][p1_, p2_, p3_, p4_, p5_] = 
    Spbb[p2, p3, p1, p2]/(4*MP[p1, p2]*MP[p2, p3])
 
ATreeSAM["S", "S", "+", "+", "s", "s"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    (MP[p5, p5]*Spbb[p3, p4]^2*(2*MP[p2, p6] - 
        ((-MP[p5, p5] + s[p3, p4, p5])*Spbb[p3, SumM[p4, p1, p5], p2, p3])/
         Spbb[p3, SumM[p4, p5], p2, p3]))/(2*MP[p4, p5]*
       (-MP[p5, p5] + s[p3, p4, p5])*(s[p1, p2] - 
        ((-MP[p5, p5] + s[p3, p4, p5])*Spbb[p3, p2, p1, p3])/
         Spbb[p3, SumM[p4, p5], p2, p3])*(s[p3, p4] - 
        ((-MP[p5, p5] + s[p3, p4, p5])*Spbb[p3, p4, p2, p3])/
         Spbb[p3, SumM[p4, p5], p2, p3])) - 
     (MP[p5, p5]*Spbb[p3, SumM[p4, p5, p6], p1, p3]*
       Spbb[p3, SumM[p4, p5, p6], p2, p3]*(Spbb[p3, p2, SumM[p1, p2], p6, p3, 
         p4] - Spbb[p3, p2, SumM[p1, p2], p6, SumM[p3, p5, p6], p4]))/
      (2*MP[p4, p5]*s[p1, p2]*(-s[p1, p2] + Spab[p3, SumM[p4, p5, p6], p3])*
       (s[p1, p2]*Spbb[p3, SumM[p4, p5], p2, p3] - 
        (-MP[p5, p5] + s[p3, p4, p5])*Spbb[p3, SumM[p4, p5, p6], p2, p3])*
       (s[p1, p2]*Spab[p4, p2, p3] + Spaa[p3, p4]*Spbb[p3, SumM[p4, p5, p6], 
          p2, p3])) - (Spbb[p3, p2, SumM[p1, p2], p1, p2, p3]*
       ((MP[p5, p5]*Spbb[p3, p4]^3)/s[p5, p6] + 
        (s[p1, p2]*Spbb[p3, p2, p5, p4]*Spbb[p3, SumM[p4, p5], p6, p3] + 
           Spbb[p3, SumM[p4, p5, p6], p2, p3]*(Spbb[p3, SumM[p4, p5, p6], p6, 
              p3, p5, p4] + Spbb[p3, SumM[p4, p5, p6], p6, p4, p5, p4]))^2/
         (2*MP[p4, p5]*(-s[p1, p2] + Spab[p3, SumM[p4, p5, p6], p3])*
          (s[p1, p2]*Spbb[p3, SumM[p4, p5], p2, p3] - 
           (-MP[p5, p5] + s[p3, p4, p5])*Spbb[p3, SumM[p4, p5, p6], p2, p3])*
          (s[p1, p2]*Spab[p4, p2, p3] + Spaa[p3, p4]*Spbb[p3, 
             SumM[p4, p5, p6], p2, p3]))))/(s[p1, p2]*
       Spbb[p3, SumM[p4, p5, p6], p2, p3]*(s[p1, p2]*Spbb[p3, p2, p5, p4] + 
        Spbb[p3, p2, SumM[p1, p2], p3, p5, p4] + Spbb[p3, p2, SumM[p1, p2], 
         p4, p5, p4])) + (Spbb[p3, p4]^3*
       ((-(s[p3, p4]*Spbb[p3, p2, p5, p3]) + 2*MP[p2, p5]*Spbb[p3, p4, p2, 
            p3])*((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p3, p4, p2, p3]*
           Spbb[p3, p2, SumM[p3, p4], p5, p6, SumM[p3, p4], p2, p3] + 
          (-((-MP[p5, p5] + s[p3, p4, p5])*Spbb[p3, p4, p2, p3]) + 
            s[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])*Spbb[p3, p2, 
            SumM[p3, p4], SumM[p3, p4, p2], p1, SumM[p3, p4], p2, p3]) + 
        ((-2*MP[p2, p6]*s[p5, p6] + s[p1, p2]*(-2*MP[p1, p5] - MP[p5, p5] + 
              s[p3, p4, p5]) + (-MP[p1, p1] + s[p2, p3, p4])*
             (s[p5, p6] + 2*(-MP[p5, p5] + s[p3, p4, p5])))*
           Spbb[p3, p4, p2, p3]^2 + s[p3, p4]^2*Spbb[p3, p2, p1, p3]*
           Spbb[p3, SumM[p4, p5], p2, p3] + s[p3, p4]*Spbb[p3, p4, p2, p3]*
           ((2*MP[p1, p5] + MP[p5, p5] - s[p3, p4, p5])*Spbb[p3, p2, p1, 
              p3] + s[p5, p6]*Spbb[p3, p2, p6, p3] - 
            (s[p1, p2] + 2*(-MP[p1, p1] + s[p2, p3, p4]))*
             Spbb[p3, SumM[p4, p5], p2, p3]))*Spbb[p3, p2, SumM[p3, p4], 
          SumM[p3, p4, p2], p5, SumM[p3, p4], p2, p3]))/
      (2*s[p3, p4]*s[p5, p6]*(-MP[p1, p1] + s[p2, p3, p4])*
       Spbb[p3, p2, p3, p4]*(s[p1, p2] - (s[p3, p4]*Spbb[p3, p2, p1, p3])/
         Spbb[p3, p4, p2, p3])*Spbb[p3, p4, p2, p3]^3*
       (-MP[p5, p5] + s[p3, p4, p5] - (s[p3, p4]*Spbb[p3, SumM[p4, p5], p2, 
           p3])/Spbb[p3, p4, p2, p3]))
 
ATreeSAM["S", "S", "+", "s", "s", "+"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    (MP[p1, p1]*Spbb[p3, p2, SumM[p3, p4, p5], p6]^2*Spbb[p3, p4, p5, p3]^2)/
      (2*MP[p1, p6]*s[p4, p5]*s[p3, p4, p5]*
       (s[p3, p4, p5]*Spbb[p3, p2, p4, p3] + 2*MP[p3, p4]*
         Spbb[p3, SumM[p4, p5], p2, p3])*
       (-(s[p1, p2]*Spbb[p3, SumM[p4, p5], p2, p3]) + 
        s[p3, p4, p5]*Spbb[p3, SumM[p6, p4, p5], p2, p3])) + 
     (MP[p4, p4]*Spbb[p3, SumM[p4, p5], p1, p6]*(s[p3, p4, p5]*Spbb[p3, p6] + 
        Spbb[p3, SumM[p4, p5], p2, p6]))/(2*MP[p1, p6]*s[p4, p5]*
       s[p3, p4, p5]*(2*MP[p3, p4] + (s[p3, p4, p5]*Spbb[p3, p2, p4, p3])/
         Spbb[p3, SumM[p4, p5], p2, p3])*(s[p1, p2] - 
        (s[p3, p4, p5]*Spbb[p3, SumM[p6, p4, p5], p2, p3])/
         Spbb[p3, SumM[p4, p5], p2, p3])) + 
     (MP[p4, p4]*Spbb[p3, SumM[p6, p4, p5], p1, p3]*(Spbb[p3, p6, p5, p6] - 
        Spbb[p3, SumM[p6, p4, p5], p5, p6]))/(2*MP[p5, p6]*s[p1, p2]*
       (-s[p1, p2] + Spab[p3, SumM[p6, p4, p5], p3])*Spab[p6, SumM[p4, p5], 
        p3]*(2*MP[p3, p4] + (s[p1, p2]*Spbb[p3, p2, p4, p3])/
         Spbb[p3, SumM[p6, p4, p5], p2, p3])) - 
     (Spbb[p3, p2, p4, p3]*(-((-8*MP[p1, p6]*MP[p5, p6] - 
           2*MP[p5, p6]*(s[p1, p2] + (2*MP[p3, p4]*Spbb[p3, p2, p1, p3])/
              Spbb[p3, p2, p4, p3]) + (s[p1, p2] + (2*MP[p3, p4]*Spbb[p3, p2, 
                p1, p3])/Spbb[p3, p2, p4, p3])*(2*MP[p2, p5] + 
             (2*MP[p3, p4]*Spbb[p3, p2, p5, p3])/Spbb[p3, p2, p4, p3]) - 
           2*MP[p1, p6]*(s[p3, p4, p5] + (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], 
                p2, p3])/Spbb[p3, p2, p4, p3]) + (-MP[p1, p1] - MP[p4, p4] + 
             s[p1, p3, p4] + (2*MP[p3, p4]*Spbb[p3, SumM[p1, p4], p2, p3])/
              Spbb[p3, p2, p4, p3])*(s[p3, p4, p5] + (2*MP[p3, p4]*Spbb[p3, 
                SumM[p4, p5], p2, p3])/Spbb[p3, p2, p4, p3]))*
          Spbb[p6, p5, p1, p6]) + 2*MP[p1, p5]*
         ((2*MP[p3, p4]*Spbb[p3, p6]*(2*MP[p5, p6]*Spbb[p3, p2, p1, p6] + 
             2*MP[p1, p6]*Spbb[p3, p2, p5, p6]))/Spbb[p3, p2, p4, p3] - 
          2*MP[p5, p6]*Spbb[p6, p2, p1, p6] + 2*MP[p1, p6]*
           Spbb[p6, SumM[p3, p4], p5, p6])))/(16*MP[p1, p6]*MP[p3, p4]*
       MP[p5, p6]*Spab[p3, p2, p3]*(s[p1, p2] + 
        (2*MP[p3, p4]*Spbb[p3, p2, p1, p3])/Spbb[p3, p2, p4, p3])*
       (s[p3, p4, p5] + (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/
         Spbb[p3, p2, p4, p3])) - 
     ((-((MP[p4, p4]*Spbb[p3, p6]^4*Spbb[p3, SumM[p6, p4, p5], p2, p3])/
          (s[p4, p5]*Spbb[p3, p2, SumM[p3, p4, p5], p6])) - 
        (Spbb[p3, SumM[p6, p5], p4, p3]^2*Spbb[p3, SumM[p6, p4, p5], p5, p6]^
           2)/(2*MP[p5, p6]*(-s[p1, p2] + Spab[p3, SumM[p6, p4, p5], p3])*
          Spab[p6, SumM[p4, p5], p3]*(2*MP[p3, p4] + 
           (s[p1, p2]*Spbb[p3, p2, p4, p3])/Spbb[p3, SumM[p6, p4, p5], p2, 
             p3])))*Spbb[p3, p2, SumM[p1, p2], p1, p2, p3])/
      (s[p1, p2]*Spbb[p3, SumM[p6, p4, p5], p2, p3]^2*(Spbb[p3, p6, p5, p6] - 
        Spbb[p3, SumM[p6, p4, p5], p5, p6]))
 
ATreeSAM["S", "+", "+", "S", "s", "s"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    (((-4*MP[p2, p4]*MP[p3, p4])/Spba[p2, p4, p3] + Spba[p3, p4, p2])*
       (1 + (2*MP[p1, p6] + ((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, p6, p1, 
             p2])/Spbb[p2, SumM[p3, p4], p1, p2])/s[p5, p6])*
       Spbb[p2, SumM[p3, p4], p1, p2])/(2*MP[p3, p4]*
       (-MP[p1, p1] + s[p2, p3, p4])*Spaa[p2, p3]*(2*MP[p1, p2] + 
        (2*MP[p3, p4]*Spba[p2, p1, p3])/Spba[p2, p4, p3])) + 
     (Spba[p2, p1, p3]*((-4*MP[p1, p2]^2*Spbb[p2, p4, SumM[p5, p6], p2])/
         Spba[p2, p1, p3]^2 - (2*MP[p1, p2]*(Spbb[p2, p4, SumM[p5, p6], p3] + 
           Spbb[p3, p4, SumM[p5, p6], p2]))/Spba[p2, p1, p3] - 
        Spbb[p3, p4, SumM[p5, p6], p3])*
       (1 + (2*MP[p1, p6] + 2*MP[p2, p6] - (2*MP[p1, p2]*Spba[p2, p6, p3])/
           Spba[p2, p1, p3] + ((2*MP[p3, p4] + (2*MP[p1, p2]*Spba[p2, p4, 
                p3])/Spba[p2, p1, p3])*((-4*MP[p1, p2]^2*Spbb[p2, p6, 
                SumM[p4, p5], p2])/Spba[p2, p1, p3]^2 - 
             (2*MP[p1, p2]*(Spbb[p2, p6, SumM[p4, p5], p3] + Spbb[p3, p6, 
                 SumM[p4, p5], p2]))/Spba[p2, p1, p3] - Spbb[p3, p6, 
              SumM[p4, p5], p3]))/((-4*MP[p1, p2]^2*Spbb[p2, p4, SumM[p5, 
                p6], p2])/Spba[p2, p1, p3]^2 - (2*MP[p1, p2]*(Spbb[p2, p4, 
                SumM[p5, p6], p3] + Spbb[p3, p4, SumM[p5, p6], p2]))/
             Spba[p2, p1, p3] - Spbb[p3, p4, SumM[p5, p6], p3]))/s[p5, p6]))/
      (2*MP[p1, p2]*(-MP[p1, p1] + s[p1, p2, p3])*Spaa[p2, p3]*
       (2*MP[p3, p4] + (2*MP[p1, p2]*Spba[p2, p4, p3])/Spba[p2, p1, p3]))
 
ATreeSAM["S", "+", "S", "+", "s", "s"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    (MP[p3, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p4, p3], p2]*
       (1 + (2*MP[p3, p5] + 2*MP[p4, p5] - (2*MP[p3, p4]*Spbb[p2, p5, p3, 
             p2])/Spbb[p2, p4, p3, p2] + 
          ((2*MP[p1, p2] + (2*MP[p3, p4]*Spbb[p2, p1, p3, p2])/
              Spbb[p2, p4, p3, p2])*Spbb[p2, p5, SumM[p4, p3], p2])/
           Spbb[p2, p1, SumM[p4, p3], p2])/s[p5, p6]))/
      (2*MP[p3, p4]*(-MP[p1, p1] + s[p2, p3, p4])*Spab[p4, p3, p2]*
       (2*MP[p1, p2] + (2*MP[p3, p4]*Spbb[p2, p1, p3, p2])/
         Spbb[p2, p4, p3, p2])) + (Spbb[p2, p1, p3, p2]*
       (-1/2*((Spbb[p4, p3, p5, p4] - (2*MP[p1, p2]*Spbb[p2, p4]*
              Spbb[p4, p5, p3, p2])/Spbb[p2, p1, p3, p2])*
           (1 + ((2*(MP[p3, p4] + MP[p3, p5] + MP[p4, p5]) + (2*MP[p1, p2]*
                 Spbb[p2, SumM[p4, p5], p3, p2])/Spbb[p2, p1, p3, p2])*
              (Spbb[p4, p3, p5, p4] - (2*MP[p1, p2]*Spbb[p2, p4]*Spbb[p4, p5, 
                  p3, p2])/Spbb[p2, p1, p3, p2]))/(s[p5, p6]*(Spbb[p4, p3, 
                 p5, p4] - (2*MP[p1, p2]*Spbb[p2, p4]*Spbb[p4, p5, p3, p2])/
                 Spbb[p2, p1, p3, p2]) + (2*MP[p3, p4] + (2*MP[p1, p2]*
                  Spbb[p2, p4, p3, p2])/Spbb[p2, p1, p3, p2])*Spbb[p4, p6, 
                p5, p4])))/(MP[p4, p5]*(2*MP[p3, p4] + 
            (2*MP[p1, p2]*Spbb[p2, p4, p3, p2])/Spbb[p2, p1, p3, p2])) + 
        (MP[p3, p3]*Spbb[p4, p5, p6, p4]^2 + MP[p6, p6]*
           (Spbb[p4, p3, SumM[p2, p1], p4] - (2*MP[p1, p2]*Spbb[p2, p4]*Spbb[
                p4, SumM[p2, p1, p3], p3, p2])/Spbb[p2, p1, p3, p2])^2)/
         (s[p5, p6]*s[p1, p2, p3]*(s[p5, p6]*(Spbb[p4, p3, p5, p4] - 
             (2*MP[p1, p2]*Spbb[p2, p4]*Spbb[p4, p5, p3, p2])/
              Spbb[p2, p1, p3, p2]) + (2*MP[p3, p4] + 
             (2*MP[p1, p2]*Spbb[p2, p4, p3, p2])/Spbb[p2, p1, p3, p2])*
            Spbb[p4, p6, p5, p4]))))/(4*MP[p1, p2]*MP[p2, p3])
 
ATreeSAM["S", "+", "S", "s", "+", "s"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    (Spbb[p2, p3, p1, p2]*(1 + (2*MP[p1, p6] + 
         (2*MP[p2, p3]*(Spbb[p2, p6, p1, p2] + (2*MP[p4, p5]*Spbb[p2, p5]*
              Spbb[p2, p1, p6, p5])/Spbb[p5, p4, p6, p5]))/
          Spbb[p2, p3, p1, p2] + (2*MP[p4, p5]*Spbb[p5, p1, p6, p5])/
          Spbb[p5, p4, p6, p5])/s[p4, p5, p6])*Spbb[p5, p4, p6, p5])/
     (16*MP[p1, p2]*MP[p2, p3]*MP[p4, p5]*MP[p5, p6])
 
ATreeSAM["S", "+", "+", "s", "S", "s"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    (MP[p4, p4]*Spbb[p2, p3]^2)/(2*MP[p3, p4]*(-MP[p4, p4] + s[p2, p3, p4])*
       (s[p2, p3] - ((-MP[p4, p4] + s[p2, p3, p4])*Spbb[p2, p3, p1, p2])/
         Spbb[p2, SumM[p3, p4], p1, p2])) - 
     Spbb[p2, p1, SumM[p2, p3], p4, SumM[p5, p6], SumM[p2, p3], p1, p2]/
      (2*MP[p1, p2]*(-MP[p1, p1] + s[p1, p2, p3])*Spaa[p3, p2, p1, p3]*
       (2*MP[p2, p4] + 2*MP[p3, p4] - (s[p2, p3]*Spbb[p2, p4, p1, p2])/
         Spbb[p2, p3, p1, p2]))
 
ATreeSAM["S", "+", "s", "+", "S", "s"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    ((Spbb[p2, p3, p1, p2] + (2*MP[p4, p5]*Spbb[p2, p4]*Spbb[p4, p3, p1, p2])/
         Spbb[p4, p3, p5, p4])*Spbb[p4, p5, p3, p4])/(8*MP[p1, p2]*MP[p3, p4]*
       MP[p4, p5]*(2*MP[p2, p3] + (2*MP[p4, p5]*Spbb[p4, p2, p3, p4])/
         Spbb[p4, p5, p3, p4])) + (MP[p3, p3]*Spbb[p2, p4]*
       Spbb[p4, p5, SumM[p2, p3], p4])/(2*MP[p2, p3]*
       (-MP[p3, p3] + s[p2, p3, p4])*Spab[p2, p3, p4]*
       (2*MP[p4, p5] + (2*MP[p2, p3]*Spbb[p4, p5, p3, p4])/
         Spbb[p4, p2, p3, p4]))
 
ATreeSAM["S", "+", "s", "S", "+", "s"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    (Spbb[p2, p3, p1, p2]*Spbb[p5, p6, p4, p5])/(16*MP[p1, p2]*MP[p2, p3]*
      MP[p4, p5]*MP[p5, p6])
 
ATreeSAM["S", "S", "+", "+", "+", "s", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = (MP[p6, p6]*(2*MP[p2, p7] + ((-MP[p6, p6] + s[p1, p2, p7])*
          Spbb[p3, SumM[p2, p7], p2, p3])/Spbb[p3, SumM[p4, p5, p6], p2, p3])*
       ((-MP[p6, p6] + s[p1, p2, p7])*Spbb[p3, p5] - 
        Spbb[p3, SumM[p4, p5, p6], p3, p5] - Spbb[p3, SumM[p4, p5, p6], p4, 
         p5]))/(2*MP[p5, p6]*(-MP[p6, p6] + s[p1, p2, p7])*
       (-MP[p6, p6] + s[p4, p5, p6])*Spaa[p4, p5]*(Spaa[p3, p4] + 
        ((-MP[p6, p6] + s[p1, p2, p7])*Spab[p4, p2, p3])/
         Spbb[p3, SumM[p4, p5, p6], p2, p3])*(s[p1, p2] - 
        ((-MP[p6, p6] + s[p1, p2, p7])*Spbb[p3, p2, p1, p3])/
         Spbb[p3, SumM[p4, p5, p6], p2, p3])) - 
     (MP[p6, p6]*Spbb[p3, SumM[p1, p2], p1, p3]*Spbb[p3, SumM[p1, p2], p2, 
        p3]*(Spbb[p3, p2, SumM[p1, p2], p7, p3, SumM[p4, p5], p6, p5] + 
        Spbb[p3, p2, SumM[p1, p2], p7, SumM[p1, p2], SumM[p4, p5], p6, p5]))/
      (2*MP[p5, p6]*s[p1, p2]*(-MP[p6, p6] + s[p4, p5, p6])*Spaa[p4, p5]*
       (s[p1, p2] + Spab[p3, SumM[p1, p2], p3])*(s[p1, p2]*Spab[p4, p2, p3] - 
        Spaa[p3, p4]*Spbb[p3, SumM[p1, p2], p2, p3])*
       ((-MP[p6, p6] + s[p1, p2, p7])*Spbb[p3, SumM[p1, p2], p2, p3] + 
        s[p1, p2]*Spbb[p3, SumM[p4, p5, p6], p2, p3])) - 
     (Spbb[p3, p2, SumM[p1, p2], p1, p2, p3]*
       (-((MP[p6, p6]*(s[p1, p2]*Spbb[p3, p5] + Spbb[p3, SumM[p1, p2], p3, 
              p5] + Spbb[p3, SumM[p1, p2], p4, p5])^3)/
          (s[p6, p7]*s[p5, p6, p7]*(s[p1, p2] + Spab[p3, SumM[p1, p2], p3])*
           (Spab[p4, p3, SumM[p6, p7], p6, p5] + Spab[p4, SumM[p1, p2], 
             SumM[p6, p7], p6, p5])*(s[p1, p2]*Spab[p4, p2, p3] - 
            Spaa[p3, p4]*Spbb[p3, SumM[p1, p2], p2, p3]))) - 
        (MP[p6, p6]*Spbb[p3, SumM[p4, p5], p6, p5]^3)/(2*MP[p5, p6]*
          Spaa[p4, p5]*(Spab[p4, p3, SumM[p6, p7], p6, p5] + 
           Spab[p4, SumM[p1, p2], SumM[p6, p7], p6, p5])*
          (Spbb[p3, p2, SumM[p1, p2], p7, p3, SumM[p4, p5], p6, p5] + 
           Spbb[p3, p2, SumM[p1, p2], p7, SumM[p1, p2], SumM[p4, p5], p6, 
            p5])) - (s[p1, p2]*(-(MP[p6, p6]*Spbb[p3, p2, p4, p5]) + 
             (-MP[p6, p6] + s[p4, p5, p6])*Spbb[p3, p2, p6, p5])*
            Spbb[p3, SumM[p4, p5, p6], p7, p3] + Spbb[p3, SumM[p1, p2], p2, 
             p3]*(-(MP[p6, p6]*Spbb[p3, SumM[p1, p2], p7, p3, p4, p5]) + 
             (-MP[p6, p6] + s[p4, p5, p6])*(Spbb[p3, SumM[p1, p2], p7, p3, 
                p6, p5] + Spbb[p3, SumM[p1, p2], p7, SumM[p4, p5], p6, p5])))^
          2/(2*MP[p5, p6]*(-MP[p6, p6] + s[p4, p5, p6])*Spaa[p4, p5]*
          (s[p1, p2] + Spab[p3, SumM[p1, p2], p3])*
          (s[p1, p2]*Spab[p4, p2, p3] - Spaa[p3, p4]*Spbb[p3, SumM[p1, p2], 
             p2, p3])*((-MP[p6, p6] + s[p1, p2, p7])*Spbb[p3, SumM[p1, p2], 
             p2, p3] + s[p1, p2]*Spbb[p3, SumM[p4, p5, p6], p2, p3])*
          (Spbb[p3, p2, SumM[p1, p2], p7, p3, SumM[p4, p5], p6, p5] + 
           Spbb[p3, p2, SumM[p1, p2], p7, SumM[p1, p2], SumM[p4, p5], p6, 
            p5]))))/(s[p1, p2]*Spbb[p3, SumM[p1, p2], p2, p3]) + 
     (Spbb[p3, p4]^3*Spbb[p3, p4, p2, p3]*
       ((MP[p6, p6]*Spbb[p3, p2, SumM[p3, p4], p5]^2*(2*MP[p2, p7] - 
           (s[p3, p4]*Spbb[p3, p2, p7, p3])/Spbb[p3, p4, p2, p3] + 
           ((-MP[p6, p6] + s[p1, p2, p7] - (s[p3, p4]*Spbb[p3, SumM[p4, p5, 
                  p6], p2, p3])/Spbb[p3, p4, p2, p3])*Spbb[p3, p2, 
              SumM[p3, p4], SumM[p3, p4, p2], SumM[p5, p1, p6], SumM[p3, p4], 
              p2, p3])/Spbb[p3, p2, SumM[p3, p4], SumM[p5, p6], 
             SumM[p3, p4, p2], SumM[p3, p4], p2, p3]))/
         (2*MP[p5, p6]*Spbb[p3, p4, p2, p3]^2*(-MP[p6, p6] + s[p1, p2, p7] - 
           (s[p3, p4]*Spbb[p3, SumM[p4, p5, p6], p2, p3])/Spbb[p3, p4, p2, 
             p3])*(s[p3, p4, p5] - (s[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/
            Spbb[p3, p4, p2, p3] - ((-MP[p6, p6] + s[p1, p2, p7] - 
              (s[p3, p4]*Spbb[p3, SumM[p4, p5, p6], p2, p3])/Spbb[p3, p4, p2, 
                p3])*Spbb[p3, p2, SumM[p3, p4], p5, SumM[p3, p4, p2], 
              SumM[p3, p4], p2, p3])/Spbb[p3, p2, SumM[p3, p4], SumM[p5, p6], 
             SumM[p3, p4, p2], SumM[p3, p4], p2, p3])*(s[p1, p2] - 
           (s[p3, p4]*Spbb[p3, p2, p1, p3])/Spbb[p3, p4, p2, p3] - 
           ((-MP[p6, p6] + s[p1, p2, p7] - (s[p3, p4]*Spbb[p3, SumM[p4, p5, 
                  p6], p2, p3])/Spbb[p3, p4, p2, p3])*Spbb[p3, p2, 
              SumM[p3, p4], SumM[p3, p4, p2], p1, SumM[p3, p4], p2, p3])/
            Spbb[p3, p2, SumM[p3, p4], SumM[p5, p6], SumM[p3, p4, p2], 
             SumM[p3, p4], p2, p3])) + 
        (MP[p6, p6]*(((s[p3, p4]*Spbb[p3, p7, SumM[p3, p4], p5]*Spbb[p3, p2, 
                SumM[p3, p4], SumM[p3, p4, p2], p2, p3])/Spbb[p3, p4, p2, 
               p3] - (s[p3, p4]*Spbb[p3, p5]*Spbb[p3, p2, SumM[p3, p4], 
                SumM[p3, p4, p2], p1, p7, p2, p3])/Spbb[p3, p4, p2, p3] + 
             Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p1, p7, 
              SumM[p3, p4], p5] - (s[p3, p4]*Spbb[p3, p5]*(
                -((s[p3, p4]*Spbb[p3, p2, p7, p3]*Spbb[p3, p2, SumM[p3, p4], 
                    SumM[p3, p4, p2], p2, p3])/Spbb[p3, p4, p2, p3]) + 
                Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p2, p7, p2, 
                 p3]))/Spbb[p3, p4, p2, p3] + Spbb[p3, p2, SumM[p3, p4], 
              SumM[p3, p4, p2], p2, p7, SumM[p3, p4], p5])/Spbb[p3, p4, p2, 
             p3] - ((s[p3, p4]*Spbb[p3, p7, SumM[p3, p4], p5]*Spbb[p3, p2, 
                SumM[p3, p4], SumM[p3, p4, p2], p2, p3])/Spbb[p3, p4, p2, 
               p3] + (s[p3, p4]*Spbb[p3, p7, SumM[p6, p7], p5]*Spbb[p3, p2, 
                SumM[p3, p4], SumM[p3, p4, p2], p2, p3])/Spbb[p3, p4, p2, 
               p3] - (s[p3, p4]*Spbb[p3, p5]*Spbb[p3, p2, SumM[p3, p4], 
                SumM[p3, p4, p2], p1, p7, p2, p3])/Spbb[p3, p4, p2, p3] + 
             Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p1, p7, 
              SumM[p3, p4], p5] + Spbb[p3, p2, SumM[p3, p4], 
              SumM[p3, p4, p2], p1, p7, SumM[p6, p7], p5] - 
             (s[p3, p4]*Spbb[p3, p5]*(-((s[p3, p4]*Spbb[p3, p2, p7, p3]*
                   Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p2, p3])/
                  Spbb[p3, p4, p2, p3]) + Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p3, p4, p2], p2, p7, p2, p3]))/Spbb[p3, p4, p2, p3] + 
             Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p2, p7, 
              SumM[p3, p4], p5] + Spbb[p3, p2, SumM[p3, p4], 
              SumM[p3, p4, p2], p2, p7, SumM[p6, p7], p5])/Spbb[p3, p4, p2, 
             p3])*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], 
           SumM[p5, p6, p7], SumM[p3, p4], p2, p3]*Spbb[p3, p2, SumM[p3, p4], 
           SumM[p5, p6, p7], p1, SumM[p3, p4], p2, p3])/
         (2*MP[p5, p6]*(s[p1, p2] - (s[p3, p4]*Spbb[p3, p2, p1, p3])/
            Spbb[p3, p4, p2, p3])*Spbb[p3, p4, p2, p3]^4*
          (-s[p1, p2] + (s[p3, p4]*Spbb[p3, p2, p1, p3])/Spbb[p3, p4, p2, 
             p3] + Spbb[p3, p4, SumM[p5, p6, p7], SumM[p3, p4], p2, p3]/
            Spbb[p3, p4, p2, p3])*((Spab[p5, SumM[p3, p4, p2], SumM[p3, p4], 
              p2, p3]*(s[p1, p2] - (s[p3, p4]*Spbb[p3, p2, p1, p3])/Spbb[p3, 
                p4, p2, p3]))/Spbb[p3, p4, p2, p3] - 
           (Spab[p5, p4, p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], 
              SumM[p5, p6, p7], SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3]^
             2)*(((s[p1, p2] - (s[p3, p4]*Spbb[p3, p2, p1, p3])/Spbb[p3, p4, 
                p2, p3])*Spbb[p3, p2, SumM[p3, p4], SumM[p5, p6], 
              SumM[p3, p4, p2], SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3]^
             2 + ((-MP[p6, p6] + s[p1, p2, p7] - (s[p3, p4]*Spbb[p3, 
                 SumM[p4, p5, p6], p2, p3])/Spbb[p3, p4, p2, p3])*
             Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], SumM[p5, p6, p7], 
              SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3]^2)) + 
        (((MP[p6, p6]*Spbb[p3, p2, SumM[p3, p4], p5]^3)/(s[p6, p7]*
             Spbb[p3, p4, p2, p3]^3) + 
           (((s[p1, p2] - (s[p3, p4]*Spbb[p3, p2, p1, p3])/Spbb[p3, p4, p2, 
                   p3])*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p6, p5]*
                Spbb[p3, p2, SumM[p3, p4], SumM[p5, p6], p7, SumM[p3, p4], 
                 p2, p3])/Spbb[p3, p4, p2, p3]^3 - (Spbb[p3, p2, 
                 SumM[p3, p4], SumM[p3, p4, p2], SumM[p5, p6, p7], 
                 SumM[p3, p4], p2, p3]*(Spbb[p3, p2, SumM[p3, p4], 
                   SumM[p5, p6, p7], p7, p5, p6, p5]/Spbb[p3, p4, p2, p3] + 
                 ((s[p3, p4]*Spbb[p3, p2, p6, p5]*Spbb[p3, p2, SumM[p3, p4], 
                      SumM[p5, p6, p7], p7, p3])/Spbb[p3, p4, p2, p3] + 
                   Spbb[p3, p2, SumM[p3, p4], SumM[p5, p6, p7], p7, 
                    SumM[p3, p4], p6, p5])/Spbb[p3, p4, p2, p3]))/
               Spbb[p3, p4, p2, p3]^2)^2/(2*MP[p5, p6]*(-s[p1, p2] + 
              (s[p3, p4]*Spbb[p3, p2, p1, p3])/Spbb[p3, p4, p2, p3] + 
              Spbb[p3, p4, SumM[p5, p6, p7], SumM[p3, p4], p2, p3]/Spbb[p3, 
                p4, p2, p3])*((Spab[p5, SumM[p3, p4, p2], SumM[p3, p4], p2, 
                 p3]*(s[p1, p2] - (s[p3, p4]*Spbb[p3, p2, p1, p3])/
                  Spbb[p3, p4, p2, p3]))/Spbb[p3, p4, p2, p3] - 
              (Spab[p5, p4, p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], 
                 SumM[p5, p6, p7], SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, 
                 p3]^2)*(((s[p1, p2] - (s[p3, p4]*Spbb[p3, p2, p1, p3])/
                  Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p5, p6], SumM[p3, p4, p2], SumM[p3, p4], p2, p3])/
               Spbb[p3, p4, p2, p3]^2 + ((-MP[p6, p6] + s[p1, p2, p7] - 
                 (s[p3, p4]*Spbb[p3, SumM[p4, p5, p6], p2, p3])/Spbb[p3, p4, 
                   p2, p3])*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], 
                 SumM[p5, p6, p7], SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, 
                 p3]^2)))*(-((s[p3, p4]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, 
                p4, p2], p1, p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], 
               p2, p3])/Spbb[p3, p4, p2, p3]) + Spbb[p3, p2, SumM[p3, p4], 
            SumM[p3, p4, p2], p2, p1, SumM[p3, p4, p2], SumM[p3, p4], p2, 
            p3]))/((s[p1, p2] - (s[p3, p4]*Spbb[p3, p2, p1, p3])/
            Spbb[p3, p4, p2, p3])*(((s[p1, p2] - (s[p3, p4]*Spbb[p3, p2, p1, 
                 p3])/Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], 
              SumM[p3, p4, p2], p6, p5])/Spbb[p3, p4, p2, p3] + 
           ((s[p3, p4]*Spbb[p3, p5, p6, p5]*Spbb[p3, p2, SumM[p3, p4], 
                SumM[p3, p4, p2], p2, p3])/Spbb[p3, p4, p2, p3] + 
             Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p1, p5, p6, p5] + 
             Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p2, p5, p6, p5])/
            Spbb[p3, p4, p2, p3] + ((s[p3, p4]*Spbb[p3, p2, p6, p5]*Spbb[p3, 
                p2, SumM[p3, p4], SumM[p3, p4, p2], p1, p3])/
              Spbb[p3, p4, p2, p3] + (s[p3, p4]*Spbb[p3, p2, p6, p5]*Spbb[p3, 
                p2, SumM[p3, p4], SumM[p3, p4, p2], p2, p3])/
              Spbb[p3, p4, p2, p3] + (s[p3, p4]*Spbb[p3, p4, p6, p5]*Spbb[p3, 
                p2, SumM[p3, p4], SumM[p3, p4, p2], p2, p3])/
              Spbb[p3, p4, p2, p3] + Spbb[p3, p2, SumM[p3, p4], 
              SumM[p3, p4, p2], p1, SumM[p3, p4], p6, p5] + 
             Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p2, SumM[p3, p4], 
              p6, p5])/Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], 
           SumM[p3, p4, p2], SumM[p5, p6, p7], SumM[p3, p4], p2, p3]) + 
        (Spbb[p3, p2, SumM[p3, p4], p5]^3*Spbb[p3, p4, p2, p3]^4*
          (((((-(s[p6, p7]*(2*MP[p2, p7] - (s[p3, p4]*Spbb[p3, p2, p7, p3])/
                     Spbb[p3, p4, p2, p3])) + (s[p1, p2] - (s[p3, p4]*
                     Spbb[p3, p2, p1, p3])/Spbb[p3, p4, p2, p3])*
                  (-2*MP[p1, p6] - MP[p6, p6] + s[p1, p2, p7] - 
                   (s[p3, p4]*Spbb[p3, SumM[p4, p5, p6], p2, p3])/Spbb[p3, 
                     p4, p2, p3]) + (-MP[p1, p1] + s[p1, p6, p7])*
                  (s[p6, p7] + 2*(-MP[p6, p6] + s[p1, p2, p7] - 
                     (s[p3, p4]*Spbb[p3, SumM[p4, p5, p6], p2, p3])/Spbb[p3, 
                       p4, p2, p3])))*Spbb[p3, p2, SumM[p3, p4], p5, 
                  SumM[p3, p4, p2], SumM[p3, p4], p2, p3]^2)/Spbb[p3, p4, p2, 
                 p3]^4 + ((s[p3, p4, p5] - (s[p3, p4]*Spbb[p3, SumM[p4, p5], 
                     p2, p3])/Spbb[p3, p4, p2, p3])^2*Spbb[p3, p2, 
                 SumM[p3, p4], SumM[p5, p6], SumM[p3, p4, p2], SumM[p3, p4], 
                 p2, p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p1, 
                 SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3]^4 + 
              ((s[p3, p4, p5] - (s[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/
                  Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], p5, 
                 SumM[p3, p4, p2], SumM[p3, p4], p2, p3]*
                (-(((s[p1, p2] + 2*(-MP[p1, p1] + s[p1, p6, p7]) - 
                     (s[p3, p4]*Spbb[p3, p2, p1, p3])/Spbb[p3, p4, p2, p3])*
                    Spbb[p3, p2, SumM[p3, p4], SumM[p5, p6], SumM[p3, p4, 
                      p2], SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3]^2) + 
                 ((2*MP[p1, p6] + MP[p6, p6] - s[p1, p2, p7] + 
                    (s[p3, p4]*Spbb[p3, SumM[p4, p5, p6], p2, p3])/Spbb[p3, 
                      p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, 
                     p2], p1, SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3]^2 + 
                 (s[p6, p7]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p7, 
                    SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3]^2))/
               Spbb[p3, p4, p2, p3]^2)*(-((s[p3, p4]*Spbb[p3, p2, 
                  SumM[p3, p4], SumM[p3, p4, p2], p2, p3]*
                 ((s[p3, p4]*Spbb[p3, p2, p6, p3]*Spbb[p3, p5, SumM[p3, p4, 
                      p2], SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3] + 
                  Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p5, p2, p6, 
                   p3]))/Spbb[p3, p4, p2, p3]) + (s[p3, p4]*Spbb[p3, p2, 
                 SumM[p3, p4], SumM[p3, p4, p2], p2, p3]*Spbb[p3, p2, 
                 SumM[p3, p4], SumM[p3, p4, p2], p5, p6, p2, p3])/Spbb[p3, 
                p4, p2, p3] - (s[p3, p4]*Spbb[p3, p4, SumM[p3, p4, p2], 
                 SumM[p3, p4], p2, p3]*Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p3, p4, p2], p5, p6, p2, p3])/Spbb[p3, p4, p2, p3] - 
              (s[p3, p4]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p2, p3]*
                Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p5, 
                 SumM[p3, p4], p6, p3])/Spbb[p3, p4, p2, p3] - 
              (s[p3, p4]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p2, p3]*
                (-((s[p3, p4]*Spbb[p3, p2, p6, p3]*Spbb[p3, p2, SumM[p3, p4], 
                     SumM[p3, p4, p2], p2, p3])/Spbb[p3, p4, p2, p3]) + 
                 (s[p3, p4]*Spbb[p3, p2, p6, p3]*Spbb[p3, p4, SumM[p3, p4, 
                     p2], SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3] + 
                 Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, p4], 
                  p2, p6, p3]))/Spbb[p3, p4, p2, p3] - (s[p3, p4]*
                Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p2, p3]*
                (-((s[p3, p4]*Spbb[p3, p5, p6, p3]*Spbb[p3, p2, SumM[p3, p4], 
                     SumM[p3, p4, p2], p2, p3])/Spbb[p3, p4, p2, p3]) + 
                 Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, p4], 
                  p5, p6, p3]))/Spbb[p3, p4, p2, p3] - (s[p3, p4]*
                Spbb[p3, p5, SumM[p3, p4, p2], SumM[p3, p4], p2, p3]*
                (-((s[p3, p4]*Spbb[p3, p2, p6, p3]*Spbb[p3, p2, SumM[p3, p4], 
                     SumM[p3, p4, p2], p2, p3])/Spbb[p3, p4, p2, p3]) - 
                 Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, p4], 
                  p6, p2, p3]))/Spbb[p3, p4, p2, p3] + (s[p3, p4]*
                Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p2, p3]*
                Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, p4], 
                 p6, p2, p3])/Spbb[p3, p4, p2, p3] - (s[p3, p4]*Spbb[p3, p4, 
                 SumM[p3, p4, p2], SumM[p3, p4], p2, p3]*Spbb[p3, p2, 
                 SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, p4], p6, p2, p3])/
               Spbb[p3, p4, p2, p3] - (s[p3, p4]*Spbb[p3, p5, SumM[p3, p4, 
                  p2], SumM[p3, p4], p2, p3]*Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p3, p4, p2], SumM[p3, p4], p6, p2, p3])/Spbb[p3, p4, 
                p2, p3] - (s[p3, p4]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, 
                  p2], p2, p3]*Spbb[p3, p5, p6, p5, SumM[p3, p4, p2], 
                 SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3] - 
              (s[p3, p4]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p2, p3]*
                Spbb[p3, p5, p6, SumM[p3, p4], SumM[p3, p4, p2], 
                 SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3] + 
              Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p5, p2, p6, p5, 
               SumM[p3, p4, p2], SumM[p3, p4], p2, p3] + Spbb[p3, p2, SumM[
                p3, p4], SumM[p3, p4, p2], p5, p2, p6, SumM[p3, p4], SumM[p3, 
                p4, p2], SumM[p3, p4], p2, p3] - Spbb[p3, p2, SumM[p3, p4], 
               SumM[p3, p4, p2], p5, p6, p2, SumM[p3, p4], SumM[p3, p4, p2], 
               SumM[p3, p4], p2, p3] - Spbb[p3, p2, SumM[p3, p4], SumM[p3, 
                p4, p2], p5, p6, p5, SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, 
                p4], p2, p3] + Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], 
               p5, SumM[p3, p4], p6, p5, SumM[p3, p4, p2], SumM[p3, p4], p2, 
               p3] + Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p5, SumM[
                p3, p4], p6, SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, p4], 
               p2, p3] + Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], SumM[
                p3, p4], p2, p6, SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, 
                p4], p2, p3] + Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], 
               SumM[p3, p4], p5, p6, SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, 
                p4], p2, p3]))/Spbb[p3, p4, p2, p3]^2 + 
           (((2*MP[p2, p6] - (s[p3, p4]*Spbb[p3, p2, p6, p3])/Spbb[p3, p4, 
                  p2, p3])*Spbb[p3, p2, SumM[p3, p4], p5, SumM[p3, p4, p2], 
                SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3]^2 - 
             ((s[p3, p4, p5] - (s[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/
                 Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], 
                SumM[p3, p4, p2], p6, SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, 
                p3]^2)*(((-(((-MP[p6, p6] + s[p1, p2, p7] - (s[p3, p4]*
                      Spbb[p3, SumM[p4, p5, p6], p2, p3])/Spbb[p3, p4, p2, 
                      p3])*Spbb[p3, p2, SumM[p3, p4], p5, SumM[p3, p4, p2], 
                    SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3]^2) + 
                ((s[p3, p4, p5] - (s[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/
                    Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], 
                   SumM[p5, p6], SumM[p3, p4, p2], SumM[p3, p4], p2, p3])/
                 Spbb[p3, p4, p2, p3]^2)*((s[p3, p4]*Spbb[p3, p2, SumM[p3, 
                    p4], SumM[p3, p4, p2], p2, p3]*Spbb[p3, p2, SumM[p3, p4], 
                   SumM[p3, p4, p2], p5, p1, p2, p3])/Spbb[p3, p4, p2, p3] - 
                (s[p3, p4]*Spbb[p3, p4, SumM[p3, p4, p2], SumM[p3, p4], p2, 
                   p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p5, p1, 
                   p2, p3])/Spbb[p3, p4, p2, p3] - (s[p3, p4]*Spbb[p3, p2, 
                   SumM[p3, p4], SumM[p3, p4, p2], p2, p3]*
                  ((s[p3, p4]*Spbb[p3, p2, p1, p3]*Spbb[p3, p5, SumM[p3, p4, 
                       p2], SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3] + 
                   Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p5, p2, p1, 
                    p3]))/Spbb[p3, p4, p2, p3] - (s[p3, p4]*Spbb[p3, p2, 
                   SumM[p3, p4], SumM[p3, p4, p2], p2, p3]*Spbb[p3, p2, 
                   SumM[p3, p4], SumM[p3, p4, p2], p5, SumM[p3, p4], p1, p3])/
                 Spbb[p3, p4, p2, p3] - (s[p3, p4]*Spbb[p3, p5, SumM[p3, p4, 
                    p2], SumM[p3, p4], p2, p3]*(-((s[p3, p4]*Spbb[p3, p2, p1, 
                       p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p2, 
                       p3])/Spbb[p3, p4, p2, p3]) - Spbb[p3, p2, SumM[p3, 
                     p4], SumM[p3, p4, p2], SumM[p3, p4], p1, p2, p3]))/
                 Spbb[p3, p4, p2, p3] + (s[p3, p4]*Spbb[p3, p2, SumM[p3, p4], 
                   SumM[p3, p4, p2], p2, p3]*Spbb[p3, p2, SumM[p3, p4], 
                   SumM[p3, p4, p2], SumM[p3, p4], p1, p2, p3])/Spbb[p3, p4, 
                  p2, p3] - (s[p3, p4]*Spbb[p3, p4, SumM[p3, p4, p2], 
                   SumM[p3, p4], p2, p3]*Spbb[p3, p2, SumM[p3, p4], 
                   SumM[p3, p4, p2], SumM[p3, p4], p1, p2, p3])/Spbb[p3, p4, 
                  p2, p3] - (s[p3, p4]*Spbb[p3, p5, SumM[p3, p4, p2], 
                   SumM[p3, p4], p2, p3]*Spbb[p3, p2, SumM[p3, p4], 
                   SumM[p3, p4, p2], SumM[p3, p4], p1, p2, p3])/Spbb[p3, p4, 
                  p2, p3] - (s[p3, p4]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, 
                    p4, p2], p2, p3]*(-((s[p3, p4]*Spbb[p3, p2, p1, p3]*
                      Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p2, p3])/
                     Spbb[p3, p4, p2, p3]) + (s[p3, p4]*Spbb[p3, p2, p1, p3]*
                     Spbb[p3, p4, SumM[p3, p4, p2], SumM[p3, p4], p2, p3])/
                    Spbb[p3, p4, p2, p3] + Spbb[p3, p2, SumM[p3, p4], 
                    SumM[p3, p4, p2], SumM[p3, p4], p2, p1, p3]))/
                 Spbb[p3, p4, p2, p3] - (s[p3, p4]*Spbb[p3, p2, SumM[p3, p4], 
                   SumM[p3, p4, p2], p2, p3]*(-((s[p3, p4]*Spbb[p3, p5, p1, 
                       p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p2, 
                       p3])/Spbb[p3, p4, p2, p3]) + Spbb[p3, p2, SumM[p3, 
                     p4], SumM[p3, p4, p2], SumM[p3, p4], p5, p1, p3]))/
                 Spbb[p3, p4, p2, p3] - (s[p3, p4]*Spbb[p3, p2, SumM[p3, p4], 
                   SumM[p3, p4, p2], p2, p3]*Spbb[p3, p5, p1, p5, SumM[p3, 
                    p4, p2], SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3] - 
                (s[p3, p4]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p2, 
                   p3]*Spbb[p3, p5, p1, SumM[p3, p4], SumM[p3, p4, p2], 
                   SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3] - 
                Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p5, p1, p2, 
                 SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, p4], p2, p3] - 
                Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p5, p1, p5, 
                 SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, p4], p2, p3] + 
                Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p5, p2, p1, p5, 
                 SumM[p3, p4, p2], SumM[p3, p4], p2, p3] + Spbb[p3, p2, 
                 SumM[p3, p4], SumM[p3, p4, p2], p5, p2, p1, SumM[p3, p4], 
                 SumM[p3, p4, p2], SumM[p3, p4], p2, p3] + Spbb[p3, p2, 
                 SumM[p3, p4], SumM[p3, p4, p2], p5, SumM[p3, p4], p1, p5, 
                 SumM[p3, p4, p2], SumM[p3, p4], p2, p3] + Spbb[p3, p2, 
                 SumM[p3, p4], SumM[p3, p4, p2], p5, SumM[p3, p4], p1, 
                 SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, p4], p2, p3] + 
                Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, p4], 
                 p2, p1, SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, p4], p2, 
                 p3] + Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], 
                 SumM[p3, p4], p5, p1, SumM[p3, p4], SumM[p3, p4, p2], 
                 SumM[p3, p4], p2, p3]))/Spbb[p3, p4, p2, p3]^2 + 
             ((-MP[p1, p1] + s[p1, p6, p7])*Spbb[p3, p2, SumM[p3, p4], p5, 
                SumM[p3, p4, p2], SumM[p3, p4], p2, p3]*(
                -((s[p3, p4]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p2, 
                    p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p5, p6, 
                    p7, p3])/Spbb[p3, p4, p2, p3]) + (s[p3, p4]*Spbb[p3, p2, 
                   SumM[p3, p4], SumM[p3, p4, p2], p2, p3]*Spbb[p3, p2, 
                   SumM[p3, p4], SumM[p3, p4, p2], p5, p7, p6, p3])/
                 Spbb[p3, p4, p2, p3] - (s[p3, p4]*Spbb[p3, p2, SumM[p3, p4], 
                   SumM[p3, p4, p2], p2, p3]*(-((s[p3, p4]*Spbb[p3, p6, p7, 
                       p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p2, 
                       p3])/Spbb[p3, p4, p2, p3]) + Spbb[p3, p2, SumM[p3, 
                     p4], SumM[p3, p4, p2], SumM[p3, p4], p6, p7, p3]))/
                 Spbb[p3, p4, p2, p3] + (s[p3, p4]*Spbb[p3, p2, SumM[p3, p4], 
                   SumM[p3, p4, p2], p2, p3]*Spbb[p3, p2, SumM[p3, p4], 
                   SumM[p3, p4, p2], SumM[p3, p4], p7, p6, p3])/Spbb[p3, p4, 
                  p2, p3] + Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p5, 
                 p6, p7, p5, SumM[p3, p4, p2], SumM[p3, p4], p2, p3] + 
                Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p5, p6, p7, 
                 SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, p4], p2, p3] - 
                Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p5, p7, p6, 
                 SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, p4], p2, p3] + 
                Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, p4], 
                 p6, p7, SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, p4], p2, 
                 p3]))/Spbb[p3, p4, p2, p3]^4)))/(2*s[p6, p7]*
          (-MP[p1, p1] + s[p1, p6, p7])*(s[p3, p4, p5] - 
           (s[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/Spbb[p3, p4, p2, p3])*
          (-((s[p3, p4]*Spbb[p3, p5]*Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, 
                p2], p2, p3])/Spbb[p3, p4, p2, p3]) + Spbb[p3, p2, 
            SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, p4], p5])*
          Spbb[p3, p2, SumM[p3, p4], p5, SumM[p3, p4, p2], SumM[p3, p4], p2, 
            p3]^3*(-MP[p6, p6] + s[p1, p2, p7] - 
           (s[p3, p4]*Spbb[p3, SumM[p4, p5, p6], p2, p3])/Spbb[p3, p4, p2, 
             p3] - ((s[p3, p4, p5] - (s[p3, p4]*Spbb[p3, SumM[p4, p5], p2, 
                 p3])/Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], 
              SumM[p5, p6], SumM[p3, p4, p2], SumM[p3, p4], p2, p3])/
            Spbb[p3, p2, SumM[p3, p4], p5, SumM[p3, p4, p2], SumM[p3, p4], 
             p2, p3])*(s[p1, p2] - (s[p3, p4]*Spbb[p3, p2, p1, p3])/
            Spbb[p3, p4, p2, p3] - ((s[p3, p4, p5] - (s[p3, p4]*
                Spbb[p3, SumM[p4, p5], p2, p3])/Spbb[p3, p4, p2, p3])*
             Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p1, SumM[p3, p4], 
              p2, p3])/Spbb[p3, p2, SumM[p3, p4], p5, SumM[p3, p4, p2], 
             SumM[p3, p4], p2, p3]))))/(s[p3, p4]*Spbb[p3, p2, p3, p4])
 
ATreeSAM["S", "S", "+", "+", "s", "s", "+"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = (MP[p1, p1]*(Spbb[p7, p3, p2, p3] - Spbb[p7, SumM[p3, p1, p2], 
         p2, p3])*Spbb[p7, SumM[p3, p1, p2], p5, p4]*
       (-(s[p4, p5, p6]*Spbb[p4, p7]) + Spbb[p7, SumM[p3, p1, p2], p6, p4]))/
      (4*MP[p2, p3]*MP[p4, p5]*s[p4, p5, p6]*Spab[p3, SumM[p1, p2], p7]*
       (-s[p4, p5, p6] + Spab[p7, SumM[p3, p1, p2], p7])*
       (2*MP[p1, p7] + (s[p4, p5, p6]*Spbb[p7, p6, p1, p7])/
         Spbb[p7, SumM[p3, p1, p2], p6, p7])*(s[p5, p6] + 
        (s[p4, p5, p6]*Spbb[p7, SumM[p5, p6], p6, p7])/
         Spbb[p7, SumM[p3, p1, p2], p6, p7])) + 
     (MP[p5, p5]*Spbb[p7, p6, SumM[p5, p6], p4]^2*
       (-1/2*(Spbb[p7, SumM[p3, p2], p1, p7]^2*Spbb[p7, SumM[p3, p1, p2], p2, 
             p3]^2)/(MP[p2, p3]*Spab[p3, SumM[p1, p2], p7]*
           (-s[p4, p5, p6] + Spab[p7, SumM[p3, p1, p2], p7])*
           (2*MP[p1, p7] + (s[p4, p5, p6]*Spbb[p7, p6, p1, p7])/
             Spbb[p7, SumM[p3, p1, p2], p6, p7])) - 
        (MP[p1, p1]*Spbb[p3, p7]^4*Spbb[p7, SumM[p3, p1, p2], p6, p7])/
         (s[p1, p2]*Spbb[p7, p6, SumM[p7, p1, p2], p3])))/
      (2*MP[p4, p5]*s[p4, p5, p6]*(Spbb[p7, p3, p2, p3] - 
        Spbb[p7, SumM[p3, p1, p2], p2, p3])*(s[p5, p6] + 
        (s[p4, p5, p6]*Spbb[p7, SumM[p5, p6], p6, p7])/
         Spbb[p7, SumM[p3, p1, p2], p6, p7])*Spbb[p7, SumM[p3, p1, p2], p6, 
         p7]^2) - (MP[p1, p1]*Spbb[p7, SumM[p5, p6], p5, p7]*
       (Spbb[p7, p1, p7, SumM[p3, p4], p2, p3] + Spbb[p7, p1, SumM[p5, p6], 
         SumM[p3, p4], p2, p3]))/(2*MP[p2, p3]*s[p5, p6]*
       (-MP[p1, p1] + s[p2, p3, p4])*Spaa[p3, p4]*Spab[p4, SumM[p3, p1, p2], 
        p7]*(s[p5, p6] + Spab[p7, SumM[p5, p6], p7])*
       (2*MP[p1, p7] - (s[p5, p6]*Spbb[p7, p6, p1, p7])/
         Spbb[p7, SumM[p5, p6], p6, p7])) + 
     (MP[p5, p5]*Spbb[p7, p1, p2, p7]^2*(s[p1, p2, p7]*Spbb[p4, p7]*
         Spbb[p7, p6, SumM[p7, p1, p2], SumM[p3, p4, p5], p6, p7] + 
        Spbb[p7, SumM[p1, p2], p6, p7]*(Spbb[p7, p6, SumM[p7, p1, p2], 
           SumM[p3, p4, p5], p3, p4] + Spbb[p7, p6, SumM[p7, p1, p2], 
           SumM[p3, p4, p5], SumM[p7, p1, p2], p4])))/
      (2*MP[p4, p5]*s[p1, p2]*s[p1, p2, p7]*(-MP[p5, p5] + s[p3, p4, p5])*
       Spaa[p3, p4]*Spab[p3, SumM[p1, p2], p7]*Spbb[p7, SumM[p1, p2], p6, p7]*
       (s[p1, p2, p7]*Spbb[p7, p6, p1, p7] + 2*MP[p1, p7]*
         Spbb[p7, SumM[p1, p2], p6, p7])) - 
     (MP[p1, p1]*Spbb[p7, SumM[p1, p2], p6, p7]*
       (-((MP[p5, p5]*Spbb[p3, p4]^3*Spbb[p7, SumM[p1, p2], p6, p7]^2)/
          (Spbb[p7, p6, SumM[p7, p1, p2], p3]*
           (-(s[p1, p2, p7]*Spbb[p7, p6, p5, p7]) + s[p5, p6]*
             Spbb[p7, SumM[p1, p2], p6, p7]))) + 
        (s[p1, p2, p7]*Spbb[p7, SumM[p3, p4], p5, p4] + 
           Spbb[p7, SumM[p1, p2], p6, SumM[p3, p4], p5, p4])^2/
         (2*MP[p4, p5]*(-MP[p5, p5] + s[p3, p4, p5])*Spaa[p3, p4]*
          Spab[p3, SumM[p1, p2], p7])))/(s[p1, p2]*s[p1, p2, p7]*
       (2*MP[p1, p7] + (s[p1, p2, p7]*Spbb[p7, p6, p1, p7])/
         Spbb[p7, SumM[p1, p2], p6, p7])*Spbb[p7, p6, SumM[p7, p1, p2], 
        SumM[p3, p4], p5, p4]) - (Spbb[p7, p6, SumM[p5, p6], p5, p6, p7]*
       (-((MP[p1, p1]*Spbb[p7, SumM[p5, p6], p6, p7]*
           (-(s[p5, p6]*Spbb[p3, p7]) + Spbb[p7, SumM[p5, p6], p4, p3] + 
             Spbb[p7, SumM[p5, p6], p7, p3])^4)/(s[p1, p2]*s[p1, p2, p3]*
           Spab[p4, SumM[p3, p1, p2], p7]*(s[p5, p6] + Spab[p7, SumM[p5, p6], 
             p7])*(Spab[p4, p7, SumM[p1, p2], p2, p3] + 
            Spab[p4, SumM[p5, p6], SumM[p1, p2], p2, p3])*
           (s[p5, p6]*(-(Spab[p7, p6, p7]*Spbb[p3, p7]) + Spbb[p7, p6, p4, 
               p3] + Spbb[p7, p6, SumM[p3, p5, p6], p3]) - Spab[p7, p4, p3]*
             Spbb[p7, SumM[p5, p6], p6, p7] + Spab[p7, SumM[p4, p1, p2], p3]*
             Spbb[p7, SumM[p5, p6], p6, p7]))) + 
        (MP[p1, p1]*Spbb[p3, p4]^3*(Spbb[p7, SumM[p3, p4], p2, p3] + 
           Spbb[p7, SumM[p5, p6], p2, p3])*Spbb[p7, SumM[p5, p6], p6, p7]^5)/
         (Spbb[p7, p6, SumM[p5, p6], p4]*(s[p5, p6]*Spbb[p7, p6, p1, p7] - 
           2*MP[p1, p7]*Spbb[p7, SumM[p5, p6], p6, p7])*
          (s[p5, p6]*Spbb[p7, SumM[p1, p2], p6, p7] + s[p1, p2, p7]*
            Spbb[p7, SumM[p5, p6], p6, p7])*
          (s[p5, p6]*(-(Spab[p7, p6, p7]*Spbb[p3, p7]) + Spbb[p7, p6, p4, 
              p3] + Spbb[p7, p6, SumM[p3, p5, p6], p3]) - Spab[p7, p4, p3]*
            Spbb[p7, SumM[p5, p6], p6, p7] + Spab[p7, SumM[p4, p1, p2], p3]*
            Spbb[p7, SumM[p5, p6], p6, p7])*Spbb[p7, p6, SumM[p5, p6], 
           SumM[p3, p4], p2, p3]) + (Spbb[p3, p4]^3*
          (-((MP[p1, p1]*Spbb[p7, SumM[p3, p4], p2, p3]^4*Spbb[p7, SumM[p5, 
                p6], p6, p7])/((s[p1, p2] + (s[p3, p4]*Spbb[p3, p1, p2, p3])/
                Spbb[p3, p4, p2, p3])*Spbb[p7, p6, SumM[p5, p6], SumM[p3, 
                p4], p2, p3])) + (Spbb[p3, p4, p2, p3]*
             Spbb[p7, SumM[p3, p4, p2], p1, p7]^2*Spbb[p7, SumM[p5, p6], SumM[
                p3, p4, p2], SumM[p3, p4], p2, p3]^2)/
            ((-MP[p1, p1] + s[p2, p3, p4])*(s[p5, p6] + Spab[p7, SumM[p5, 
                p6], p7])*Spbb[p7, SumM[p5, p6], p4, p3]*(2*MP[p1, p7] - 
              (s[p5, p6]*Spbb[p7, p6, p1, p7])/Spbb[p7, SumM[p5, p6], p6, 
                p7]))))/(s[p3, p4]*Spbb[p3, p2, p3, p4]*
          (s[p3, p4]*Spbb[p3, p7]*Spbb[p3, p2, SumM[p3, p4], 
             SumM[p3, p4, p2], p2, p3] + Spbb[p3, p4, p2, p3]*
            Spbb[p7, SumM[p3, p4], SumM[p3, p4, p2], SumM[p3, p4], p2, p3] + 
           Spbb[p3, p4, p2, p3]*Spbb[p7, SumM[p5, p6], SumM[p3, p4, p2], 
             SumM[p3, p4], p2, p3]))))/(s[p5, p6]*
       Spbb[p7, SumM[p5, p6], p6, p7]^2) - 
     (Spbb[p7, p6, p1, p7]*((MP[p5, p5]*Spbb[p3, p4]^2*(2*MP[p2, p6] - 
           ((-MP[p5, p5] + s[p3, p4, p5])*(Spbb[p3, SumM[p4, p5], p2, p3] + 
              Spbb[p3, SumM[p7, p1], p2, p3] - (2*MP[p1, p7]*Spbb[p3, p7]*
                Spbb[p7, p6, p2, p3])/Spbb[p7, p6, p1, p7]))/
            Spbb[p3, SumM[p4, p5], p2, p3] + (2*MP[p1, p7]*Spbb[p7, p6, p2, 
              p7])/Spbb[p7, p6, p1, p7]))/(2*MP[p4, p5]*(-MP[p5, p5] + 
           s[p3, p4, p5])*(s[p3, p4] - ((-MP[p5, p5] + s[p3, p4, p5])*
             Spbb[p3, p4, p2, p3])/Spbb[p3, SumM[p4, p5], p2, p3])*
          (s[p1, p2, p7] - ((-MP[p5, p5] + s[p3, p4, p5])*
             (-Spbb[p3, SumM[p7, p1], p2, p3] + (2*MP[p1, p7]*Spbb[p3, p7]*
                Spbb[p7, p6, p2, p3])/Spbb[p7, p6, p1, p7]))/
            Spbb[p3, SumM[p4, p5], p2, p3] + 
           (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/Spbb[p7, p6, p1, 
             p7])) - (MP[p5, p5]*(Spbb[p3, p6, p2, p3] + 
           Spbb[p3, SumM[p4, p5], p2, p3] + (2*MP[p1, p7]*Spbb[p3, p7]*
             Spbb[p7, p6, p2, p3])/Spbb[p7, p6, p1, p7])*
          (-Spbb[p3, SumM[p7, p1], p6, p3] - Spbb[p3, SumM[p7, p1], 
            SumM[p4, p5], p3] - (2*MP[p1, p7]*MP[p5, p5]*Spbb[p3, p7]^2)/
            Spbb[p7, p6, p1, p7] + (2*MP[p1, p7]*Spbb[p3, p7]*
             Spbb[p7, p6, SumM[p4, p5], p3])/Spbb[p7, p6, p1, p7] + 
           (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[p7, p6, SumM[p7, p1], p3])/
            Spbb[p7, p6, p1, p7])*(-(MP[p5, p5]*(Spbb[p3, p2, SumM[p7, p1], 
               p4] + (2*MP[p1, p7]*Spbb[p4, p7]*Spbb[p7, p6, p2, p3])/Spbb[
                p7, p6, p1, p7])) - (2*MP[p1, p7]*Spbb[p7, p1, p2, p3]*
             Spbb[p7, p6, p3, p4])/Spbb[p7, p6, p1, p7] - 
           (2*MP[p1, p7]*Spbb[p7, p6, p2, p3]*Spbb[p7, p6, p3, p4])/
            Spbb[p7, p6, p1, p7] + MP[p1, p1]*(Spbb[p3, p6, p3, p4] + 
             (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[p7, p6, p3, p4])/
              Spbb[p7, p6, p1, p7]) + (2*MP[p1, p7]*Spbb[p7, p1, p2, p3]*
             Spbb[p7, p6, SumM[p3, p5], p4])/Spbb[p7, p6, p1, p7] + 
           (2*MP[p1, p7]*Spbb[p7, p6, p2, p3]*Spbb[p7, p6, SumM[p3, p5], p4])/
            Spbb[p7, p6, p1, p7] - MP[p1, p1]*(MP[p5, p5]*Spbb[p3, p4] + 
             Spbb[p3, p6, SumM[p3, p5], p4] + (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[
                p7, p6, SumM[p3, p5], p4])/Spbb[p7, p6, p1, p7]) + 
           Spbb[p3, p2, SumM[p7, p1], p6, p3, p4] - Spbb[p3, p2, 
            SumM[p7, p1], p6, SumM[p3, p5], p4]))/(2*MP[p4, p5]*
          (-s[p1, p2, p7] + Spab[p3, p6, p3] + Spab[p3, SumM[p4, p5], p3] + 
           (2*MP[p1, p7]*Spab[p3, p6, p7]*Spbb[p3, p7])/Spbb[p7, p6, p1, 
             p7] - (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/
            Spbb[p7, p6, p1, p7])*(s[p1, p2, p7] + 
           (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/Spbb[p7, p6, p1, 
             p7])*(Spaa[p3, p4]*(Spbb[p3, p6, p2, p3] + 
             Spbb[p3, SumM[p4, p5], p2, p3] + (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[
                p7, p6, p2, p3])/Spbb[p7, p6, p1, p7]) + Spab[p4, p2, p3]*
            (s[p1, p2, p7] + (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/
              Spbb[p7, p6, p1, p7]))*(-((-MP[p5, p5] + s[p3, p4, p5])*
             (Spbb[p3, p6, p2, p3] + Spbb[p3, SumM[p4, p5], p2, p3] + 
              (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[p7, p6, p2, p3])/Spbb[p7, p6, 
                p1, p7])) + Spbb[p3, SumM[p4, p5], p2, p3]*(s[p1, p2, p7] + 
             (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/Spbb[p7, p6, p1, 
               p7]))) - (MP[p1, p1]*(Spbb[p3, SumM[p7, p1], p2, p3] - 
           (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[p7, p6, p2, p3])/
            Spbb[p7, p6, p1, p7])*((MP[p5, p5]*Spbb[p3, p4]^3)/
            (s[p5, p6] + (2*MP[p1, p7]*Spbb[p7, p6, p5, p7])/
              Spbb[p7, p6, p1, p7]) + (Spbb[p3, p2, p5, p4]*(Spbb[p3, 
                 SumM[p4, p5], p6, p3] - (2*MP[p1, p7]*Spbb[p3, p7]*
                  Spbb[p7, p6, SumM[p4, p5], p3])/Spbb[p7, p6, p1, p7])*(
                s[p1, p2, p7] + (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/
                 Spbb[p7, p6, p1, p7]) + (Spbb[p3, p6, p2, p3] + 
                Spbb[p3, SumM[p4, p5], p2, p3] + (2*MP[p1, p7]*Spbb[p3, p7]*
                  Spbb[p7, p6, p2, p3])/Spbb[p7, p6, p1, p7])*(MP[p5, p5]*
                 Spbb[p3, p4, p5, p4] + (2*MP[p1, p7]*Spbb[p7, p3, p5, p4]*
                  Spbb[p7, p6, SumM[p4, p5], p3])/Spbb[p7, p6, p1, p7] + 
                (2*MP[p1, p7]*Spbb[p7, p4, p5, p4]*Spbb[p7, p6, SumM[p4, p5], 
                   p3])/Spbb[p7, p6, p1, p7] + Spbb[p3, SumM[p4, p5], p6, p3, 
                 p5, p4] + Spbb[p3, SumM[p4, p5], p6, p4, p5, p4]))^2/
            (2*MP[p4, p5]*(-s[p1, p2, p7] + Spab[p3, p6, p3] + 
              Spab[p3, SumM[p4, p5], p3] + (2*MP[p1, p7]*Spab[p3, p6, p7]*
                Spbb[p3, p7])/Spbb[p7, p6, p1, p7] - (2*MP[p1, p7]*
                Spbb[p7, SumM[p1, p2], p6, p7])/Spbb[p7, p6, p1, p7])*
             (Spaa[p3, p4]*(Spbb[p3, p6, p2, p3] + Spbb[p3, SumM[p4, p5], p2, 
                 p3] + (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[p7, p6, p2, p3])/
                 Spbb[p7, p6, p1, p7]) + Spab[p4, p2, p3]*(s[p1, p2, p7] + 
                (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/Spbb[p7, p6, 
                  p1, p7]))*(-((-MP[p5, p5] + s[p3, p4, p5])*
                (Spbb[p3, p6, p2, p3] + Spbb[p3, SumM[p4, p5], p2, p3] + 
                 (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[p7, p6, p2, p3])/
                  Spbb[p7, p6, p1, p7])) + Spbb[p3, SumM[p4, p5], p2, p3]*(
                s[p1, p2, p7] + (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/
                 Spbb[p7, p6, p1, p7])))))/((Spbb[p3, p6, p2, p3] + 
           Spbb[p3, SumM[p4, p5], p2, p3] + (2*MP[p1, p7]*Spbb[p3, p7]*
             Spbb[p7, p6, p2, p3])/Spbb[p7, p6, p1, p7])*
          (s[p1, p2, p7] + (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/
            Spbb[p7, p6, p1, p7])*(MP[p1, p1]*Spbb[p3, p4, p5, p4] - 
           (2*MP[p1, p7]*Spbb[p7, p3, p5, p4]*Spbb[p7, p6, p2, p3])/
            Spbb[p7, p6, p1, p7] - (2*MP[p1, p7]*Spbb[p7, p4, p5, p4]*
             Spbb[p7, p6, p2, p3])/Spbb[p7, p6, p1, p7] + 
           Spbb[p3, p2, p5, p4]*(s[p1, p2, p7] + (2*MP[p1, p7]*Spbb[p7, 
                SumM[p1, p2], p6, p7])/Spbb[p7, p6, p1, p7]) + 
           Spbb[p3, p2, SumM[p7, p1], p3, p5, p4] + Spbb[p3, p2, 
            SumM[p7, p1], p4, p5, p4])) + 
        (Spbb[p3, p4]^3*((-(s[p3, p4]*Spbb[p3, p2, p5, p3]) + 
             2*MP[p2, p5]*Spbb[p3, p4, p2, p3])*
            ((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p3, p4, p2, p3]*
              ((2*MP[p1, p7]*Spbb[p7, SumM[p3, p4], p2, p3]*Spbb[p7, p6, p5, 
                  SumM[p3, p4], p2, p3])/Spbb[p7, p6, p1, p7] - Spbb[p3, p2, 
                SumM[p3, p4], p6, p5, SumM[p3, p4], p2, p3]) + 
             (-((-MP[p5, p5] + s[p3, p4, p5])*Spbb[p3, p4, p2, p3]) + 
               s[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])*
              ((-2*MP[p1, p7]*Spbb[p7, SumM[p3, p4], p2, p3]*Spbb[p7, p6, 
                  SumM[p3, p4, p2], SumM[p3, p4], p2, p3])/Spbb[p7, p6, p1, 
                 p7] - Spbb[p3, p2, SumM[p3, p4], SumM[p7, p1], SumM[p3, p4, 
                 p2], SumM[p3, p4], p2, p3])) + 
           (s[p3, p4]^2*Spbb[p3, SumM[p4, p5], p2, p3]*
              (-Spbb[p3, SumM[p7, p1], p2, p3] + (2*MP[p1, p7]*Spbb[p3, p7]*
                 Spbb[p7, p6, p2, p3])/Spbb[p7, p6, p1, p7]) + 
             Spbb[p3, p4, p2, p3]^2*(-((2*MP[p2, p6] + (2*MP[p1, p7]*
                    Spbb[p7, p6, p2, p7])/Spbb[p7, p6, p1, p7])*(s[p5, p6] + 
                  (2*MP[p1, p7]*Spbb[p7, p6, p5, p7])/Spbb[p7, p6, p1, 
                    p7])) + (-MP[p1, p1] + s[p2, p3, p4])*(s[p5, p6] + 
                 2*(-MP[p5, p5] + s[p3, p4, p5]) + (2*MP[p1, p7]*Spbb[p7, p6, 
                    p5, p7])/Spbb[p7, p6, p1, p7]) + (s[p1, p2, p7] + 
                 (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/Spbb[p7, p6, 
                   p1, p7])*(MP[p1, p1] - s[p1, p5, p7] + s[p3, p4, p5] - 
                 (2*MP[p1, p7]*Spbb[p7, SumM[p1, p5], p6, p7])/Spbb[p7, p6, 
                   p1, p7])) + s[p3, p4]*Spbb[p3, p4, p2, p3]*
              ((-Spbb[p3, p6, p2, p3] - (2*MP[p1, p7]*Spbb[p3, p7]*
                   Spbb[p7, p6, p2, p3])/Spbb[p7, p6, p1, p7])*(s[p5, p6] + 
                 (2*MP[p1, p7]*Spbb[p7, p6, p5, p7])/Spbb[p7, p6, p1, p7]) - 
               Spbb[p3, SumM[p4, p5], p2, p3]*(s[p1, p2, p7] + 
                 2*(-MP[p1, p1] + s[p2, p3, p4]) + (2*MP[p1, p7]*Spbb[p7, 
                    SumM[p1, p2], p6, p7])/Spbb[p7, p6, p1, p7]) + 
               (-Spbb[p3, SumM[p7, p1], p2, p3] + (2*MP[p1, p7]*Spbb[p3, p7]*
                   Spbb[p7, p6, p2, p3])/Spbb[p7, p6, p1, p7])*(-MP[p1, p1] + 
                 s[p1, p5, p7] - s[p3, p4, p5] + (2*MP[p1, p7]*Spbb[p7, 
                    SumM[p1, p5], p6, p7])/Spbb[p7, p6, p1, p7])))*
            Spbb[p3, p2, SumM[p3, p4], SumM[p3, p4, p2], p5, SumM[p3, p4], 
             p2, p3]))/(2*s[p3, p4]*(-MP[p1, p1] + s[p2, p3, p4])*
          Spbb[p3, p2, p3, p4]*Spbb[p3, p4, p2, p3]^3*(-MP[p5, p5] + 
           s[p3, p4, p5] - (s[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/
            Spbb[p3, p4, p2, p3])*(s[p5, p6] + 
           (2*MP[p1, p7]*Spbb[p7, p6, p5, p7])/Spbb[p7, p6, p1, p7])*
          (s[p1, p2, p7] - (s[p3, p4]*(-Spbb[p3, SumM[p7, p1], p2, p3] + 
              (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[p7, p6, p2, p3])/Spbb[p7, p6, 
                p1, p7]))/Spbb[p3, p4, p2, p3] + 
           (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/Spbb[p7, p6, p1, 
             p7]))))/(2*MP[p1, p7]*Spab[p7, p6, p7])
 
ATreeSAM["S", "+", "+", "+", "S", "s", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = (MP[p1, p1]*(-((-MP[p1, p1] + s[p1, p6, p7])*
          Spbb[p2, p1, p6, p2]) + 2*MP[p1, p6]*Spbb[p2, SumM[p3, p4, p5], p1, 
          p2])*((-MP[p1, p1] + s[p1, p6, p7])*Spbb[p2, p4] - 
        Spbb[p2, SumM[p3, p4, p5], p2, p4] - Spbb[p2, SumM[p3, p4, p5], p3, 
         p4]))/(2*MP[p4, p5]*s[p6, p7]*(-MP[p1, p1] + s[p1, p6, p7])*
       (-MP[p1, p1] + s[p3, p4, p5])*Spaa[p3, p4]*
       ((-MP[p1, p1] + s[p1, p6, p7])*Spab[p3, p1, p2] + 
        Spaa[p2, p3]*Spbb[p2, SumM[p3, p4, p5], p1, p2])) + 
     (Spbb[p2, p3]^3*((Spab[p4, SumM[p2, p3, p1], SumM[p2, p3], p1, p2]*
          Spbb[p2, p3, p1, p2]*(Spbb[p4, SumM[p6, p7], p5, p4] + 
           ((-MP[p1, p1] + s[p1, p2, p3])*(Spab[p4, SumM[p2, p3, p1], 
                SumM[p2, p3], p1, p2]*(-Spbb[p2, p1, SumM[p2, p3], p5, 
                  SumM[p6, p7], p4] + Spbb[p2, p1, SumM[p2, p3], 
                 SumM[p6, p7], p5, p4]) + (-MP[p1, p1] + s[p1, p2, p3])*Spbb[
                p2, p1, SumM[p2, p3], SumM[p6, p7], p5, SumM[p2, p3], p1, 
                p2]))/Spab[p4, SumM[p2, p3, p1], SumM[p2, p3], p1, p2]^2)*
          (1 + (2*MP[p1, p7] - MP[p6, p6] + s[p2, p3, p7] - 
             ((-MP[p1, p1] + s[p1, p2, p3])*Spab[p4, p7, SumM[p2, p3], p1, 
                p2])/Spab[p4, SumM[p2, p3, p1], SumM[p2, p3], p1, p2] - 
             (s[p2, p3]*Spbb[p2, p1, p7, p2])/Spbb[p2, p3, p1, p2] - 
             (s[p2, p3]*Spbb[p2, SumM[p3, p7], p1, p2])/Spbb[p2, p3, p1, 
               p2] + (((-MP[p1, p1] + s[p1, p2, p3])*Spab[p4, p5, 
                  SumM[p2, p3], p1, p2] + 2*MP[p4, p5]*Spab[p4, SumM[p2, p3, 
                   p1], SumM[p2, p3], p1, p2])*(Spab[p4, SumM[p2, p3, p1], 
                   SumM[p2, p3], p1, p2]^2*Spbb[p4, SumM[p5, p6], p7, p4] + 
                (-MP[p1, p1] + s[p1, p2, p3])*Spab[p4, SumM[p2, p3, p1], 
                  SumM[p2, p3], p1, p2]*(-Spbb[p2, p1, SumM[p2, p3], p7, 
                    SumM[p5, p6], p4] + Spbb[p2, p1, SumM[p2, p3], 
                   SumM[p5, p6], p7, p4]) + (-MP[p1, p1] + s[p1, p2, p3])^2*
                 Spbb[p2, p1, SumM[p2, p3], SumM[p5, p6], p7, SumM[p2, p3], 
                  p1, p2]))/(Spab[p4, SumM[p2, p3, p1], SumM[p2, p3], p1, 
                p2]*(Spab[p4, SumM[p2, p3, p1], SumM[p2, p3], p1, p2]^2*
                 Spbb[p4, SumM[p6, p7], p5, p4] + (-MP[p1, p1] + s[p1, p2, 
                   p3])*Spab[p4, SumM[p2, p3, p1], SumM[p2, p3], p1, p2]*
                 (-Spbb[p2, p1, SumM[p2, p3], p5, SumM[p6, p7], p4] + 
                  Spbb[p2, p1, SumM[p2, p3], SumM[p6, p7], p5, p4]) + 
                (-MP[p1, p1] + s[p1, p2, p3])^2*Spbb[p2, p1, SumM[p2, p3], 
                  SumM[p6, p7], p5, SumM[p2, p3], p1, p2])))/s[p6, p7]))/
         ((-MP[p1, p1] + s[p1, p2, p3])*(-MP[p1, p1] + s[p5, p6, p7])*
          (2*MP[p4, p5] + ((-MP[p1, p1] + s[p1, p2, p3])*Spab[p4, p5, 
              SumM[p2, p3], p1, p2])/Spab[p4, SumM[p2, p3, p1], SumM[p2, p3], 
             p1, p2])) + ((-(Spab[p4, p5, SumM[p2, p3], p1, p2]*
             Spbb[p2, p3, p5, p4]) + 2*MP[p4, p5]*
            ((-MP[p1, p1] + s[p2, p3, p5])*Spbb[p2, p3, p1, p2] - 
             s[p2, p3]*Spbb[p2, SumM[p3, p5], p1, p2]))*
          (Spbb[p2, p3, p1, p2]*((2*MP[p1, p7] + s[p6, p7])*Spbb[p2, p1, SumM[
                p2, p3], SumM[p4, p5], SumM[p2, p3, p1], SumM[p2, p3], p1, 
               p2] - (-MP[p1, p1] + s[p1, p6, p7])*Spbb[p2, p1, SumM[p2, p3], 
               SumM[p2, p3, p1], p7, SumM[p2, p3], p1, p2]) + 
           s[p2, p3]*(-(Spbb[p2, p1, p7, p2]*Spbb[p2, p1, SumM[p2, p3], 
                SumM[p4, p5], SumM[p2, p3, p1], SumM[p2, p3], p1, p2]) + 
             Spbb[p2, SumM[p3, p4, p5], p1, p2]*Spbb[p2, p1, SumM[p2, p3], 
               SumM[p2, p3, p1], p7, SumM[p2, p3], p1, p2])))/
         (2*MP[p4, p5]*s[p6, p7]*((-MP[p1, p1] + s[p1, p2, p3])*
            Spab[p4, p5, SumM[p2, p3], p1, p2] + 2*MP[p4, p5]*
            Spab[p4, SumM[p2, p3, p1], SumM[p2, p3], p1, p2])*
          (-((-MP[p1, p1] + s[p1, p6, p7])*Spbb[p2, p3, p1, p2]) + 
           s[p2, p3]*Spbb[p2, SumM[p3, p4, p5], p1, p2]))))/
      (s[p2, p3]*Spab[p4, p3, p2]*Spbb[p2, p1, p2, p3]*Spbb[p2, p3, p1, p2])
 
ATreeSAM["S", "+", "+", "S", "+", "s", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = -(((2*MP[p1, p6] - ((-MP[p1, p1] + s[p1, p6, p7])*
           Spbb[p2, p1, p6, p2])/Spbb[p2, SumM[p3, p5, p4], p1, p2])*
        (-1/2*(MP[p1, p1]*((-MP[p1, p1] + s[p1, p6, p7])*Spbb[p2, p5] - 
             Spbb[p2, SumM[p3, p5, p4], p2, p5] - Spbb[p2, SumM[p3, p5, p4], 
              p3, p5]))/(MP[p4, p5]*(-MP[p1, p1] + s[p3, p4, p5])*
            Spaa[p3, p5]*(-Spaa[p2, p3] - ((-MP[p1, p1] + s[p1, p6, p7])*Spab[
                p3, p1, p2])/Spbb[p2, SumM[p3, p5, p4], p1, p2])) + 
         (MP[p1, p1]*((-MP[p1, p1] + s[p1, p6, p7])*Spbb[p2, p3] - 
            Spbb[p2, SumM[p3, p5, p4], p2, p3] - Spbb[p2, SumM[p3, p5, p4], 
             p5, p3]))/(2*MP[p3, p4]*(-MP[p1, p1] + s[p3, p4, p5])*
           Spaa[p3, p5]*(-Spaa[p2, p5] - ((-MP[p1, p1] + s[p1, p6, p7])*
              Spab[p5, p1, p2])/Spbb[p2, SumM[p3, p5, p4], p1, p2])) - 
         (MP[p1, p1]*(((-MP[p1, p1] + s[p1, p6, p7])*Spbb[p2, p5]*
              Spbb[p2, p1, p2, p3])/Spbb[p2, SumM[p3, p5, p4], p1, p2] + 
            ((-MP[p1, p1] + s[p1, p6, p7])*Spbb[p2, p5]*Spbb[p2, p1, p5, p3])/
             Spbb[p2, SumM[p3, p5, p4], p1, p2] - 
            ((-MP[p1, p1] + s[p1, p6, p7])*Spbb[p2, p3]*Spbb[p2, p1, SumM[p2, 
                p3, p4], p5])/Spbb[p2, SumM[p3, p5, p4], p1, p2] + 
            Spbb[p3, p2, SumM[p2, p3, p4], p5] + Spbb[p3, p5, 
             SumM[p2, p3, p4], p5]))/(2*MP[p3, p4]*(-Spaa[p2, p3] - 
            ((-MP[p1, p1] + s[p1, p6, p7])*Spab[p3, p1, p2])/
             Spbb[p2, SumM[p3, p5, p4], p1, p2])*(-Spaa[p2, p5] - 
            ((-MP[p1, p1] + s[p1, p6, p7])*Spab[p5, p1, p2])/
             Spbb[p2, SumM[p3, p5, p4], p1, p2])*(-MP[p1, p1] + 
            s[p2, p3, p4] - ((-MP[p1, p1] + s[p1, p6, p7])*Spbb[p2, SumM[p3, 
                p4], p1, p2])/Spbb[p2, SumM[p3, p5, p4], p1, p2]))))/
       (s[p6, p7]*(-MP[p1, p1] + s[p1, p6, p7]))) + 
     (MP[p1, p1]*Spbb[p2, p3]^2*((-MP[p1, p1] - MP[p6, p6] + s[p1, p5, p7] - 
          ((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, SumM[p3, p4, p6], p1, p2])/
           Spbb[p2, SumM[p3, p4], p1, p2])*
         ((-MP[p1, p1] + s[p1, p6, p7] - ((-MP[p1, p1] + s[p2, p3, p4])*
              Spbb[p2, SumM[p3, p5, p4], p1, p2])/Spbb[p2, SumM[p3, p4], p1, 
              p2])*Spbb[p5, p6, p7, p5] + 2*MP[p5, p6]*
           ((MP[p1, p1]*(-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, p5]^2)/
             Spbb[p2, SumM[p3, p4], p1, p2] + ((-MP[p1, p1] + s[p2, p3, p4])*
              Spbb[p2, p5]*Spbb[p2, p1, SumM[p2, p3, p4], p5])/
             Spbb[p2, SumM[p3, p4], p1, p2] - Spbb[p5, SumM[p2, p3, p4], p1, 
             p5])) - (-2*MP[p5, p6]*s[p5, p6, p7] + s[p5, p6, p7]*
           (2*MP[p1, p6] - ((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, p1, p6, 
               p2])/Spbb[p2, SumM[p3, p4], p1, p2]) + 
          s[p6, p7]*(-MP[p1, p1] - MP[p6, p6] + s[p1, p5, p6] - 
            ((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, SumM[p3, p4, p7], p1, 
               p2])/Spbb[p2, SumM[p3, p4], p1, p2]) - 4*MP[p5, p6]*
           (-MP[p1, p1] + s[p1, p6, p7] - ((-MP[p1, p1] + s[p2, p3, p4])*
              Spbb[p2, SumM[p3, p5, p4], p1, p2])/Spbb[p2, SumM[p3, p4], p1, 
              p2]) - s[p6, p7]*(-MP[p1, p1] + s[p1, p6, p7] - 
            ((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, SumM[p3, p5, p4], p1, 
               p2])/Spbb[p2, SumM[p3, p4], p1, p2]))*
         (-(((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, p5]*Spbb[p2, p1, p6, p5])/
            Spbb[p2, SumM[p3, p4], p1, p2]) + Spbb[p5, SumM[p2, p3, p4], p6, 
           p5])))/(8*MP[p3, p4]*MP[p5, p6]*s[p6, p7]*
       (-MP[p1, p1] + s[p2, p3, p4])*s[p5, p6, p7]*
       (s[p2, p3] - ((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, p3, p1, p2])/
         Spbb[p2, SumM[p3, p4], p1, p2])*(-MP[p1, p1] + s[p1, p6, p7] - 
        ((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, SumM[p3, p5, p4], p1, p2])/
         Spbb[p2, SumM[p3, p4], p1, p2])) + 
     (Spbb[p2, p3]^3*Spbb[p2, p3, p1, p2]*
       ((((MP[p1, p1]*Spbb[p5, p6, p7, p5]^2 + MP[p6, p6]*
              (-Spbb[p5, p1, p4, p5] - Spbb[p5, SumM[p2, p3], p4, p5] - 
                ((-MP[p1, p1] + s[p1, p2, p3])*Spbb[p2, p1, SumM[p2, p3], p5]*
                  (-(MP[p1, p1]*Spbb[p2, p1, SumM[p2, p3], p5]) - Spbb[p2, 
                    p1, SumM[p2, p3], p4, p1, p5] - Spbb[p2, p1, SumM[p2, 
                     p3], p4, SumM[p2, p3], p5]))/Spbb[p2, p1, SumM[p2, p3], 
                  SumM[p2, p3, p1], p4, SumM[p2, p3], p1, p2])^2)/
            (s[p6, p7]*s[p5, p6, p7]*(s[p6, p7]*(Spbb[p5, p4, p6, p5] + 
                ((-MP[p1, p1] + s[p1, p2, p3])*Spbb[p2, p1, SumM[p2, p3], p5]*
                  Spbb[p2, p1, SumM[p2, p3], p4, p6, p5])/Spbb[p2, p1, 
                  SumM[p2, p3], SumM[p2, p3, p1], p4, SumM[p2, p3], p1, 
                  p2]) - Spbb[p5, p6, p7, p5]*(2*MP[p4, p5] + 
                ((-MP[p1, p1] + s[p1, p2, p3])*Spbb[p2, p1, SumM[p2, p3], p5, 
                   p4, SumM[p2, p3], p1, p2])/Spbb[p2, p1, SumM[p2, p3], 
                  SumM[p2, p3, p1], p4, SumM[p2, p3], p1, p2]))) - 
           ((1 + ((Spbb[p5, p4, p6, p5] + ((-MP[p1, p1] + s[p1, p2, p3])*
                   Spbb[p2, p1, SumM[p2, p3], p5]*Spbb[p2, p1, SumM[p2, p3], 
                    p4, p6, p5])/Spbb[p2, p1, SumM[p2, p3], SumM[p2, p3, p1], 
                   p4, SumM[p2, p3], p1, p2])*(2*(MP[p4, p5] + MP[p4, p6] + 
                   MP[p5, p6]) + ((-MP[p1, p1] + s[p1, p2, p3])*Spbb[p2, p1, 
                    SumM[p2, p3], SumM[p5, p6], p4, SumM[p2, p3], p1, p2])/
                  Spbb[p2, p1, SumM[p2, p3], SumM[p2, p3, p1], p4, 
                   SumM[p2, p3], p1, p2]))/(s[p6, p7]*(Spbb[p5, p4, p6, p5] + 
                  ((-MP[p1, p1] + s[p1, p2, p3])*Spbb[p2, p1, SumM[p2, p3], 
                     p5]*Spbb[p2, p1, SumM[p2, p3], p4, p6, p5])/Spbb[p2, p1, 
                    SumM[p2, p3], SumM[p2, p3, p1], p4, SumM[p2, p3], p1, 
                    p2]) - Spbb[p5, p6, p7, p5]*(2*MP[p4, p5] + 
                  ((-MP[p1, p1] + s[p1, p2, p3])*Spbb[p2, p1, SumM[p2, p3], 
                     p5, p4, SumM[p2, p3], p1, p2])/Spbb[p2, p1, SumM[p2, 
                     p3], SumM[p2, p3, p1], p4, SumM[p2, p3], p1, p2])))*
             (Spbb[p5, p4, p6, p5] + ((-MP[p1, p1] + s[p1, p2, p3])*
                Spbb[p2, p1, SumM[p2, p3], p5]*Spbb[p2, p1, SumM[p2, p3], p4, 
                 p6, p5])/Spbb[p2, p1, SumM[p2, p3], SumM[p2, p3, p1], p4, 
                SumM[p2, p3], p1, p2]))/(2*MP[p5, p6]*(2*MP[p4, p5] + 
              ((-MP[p1, p1] + s[p1, p2, p3])*Spbb[p2, p1, SumM[p2, p3], p5, 
                 p4, SumM[p2, p3], p1, p2])/Spbb[p2, p1, SumM[p2, p3], 
                SumM[p2, p3, p1], p4, SumM[p2, p3], p1, p2])))*
          Spbb[p2, p1, SumM[p2, p3], SumM[p2, p3, p1], p4, SumM[p2, p3], p1, 
           p2])/((-MP[p1, p1] + s[p1, p2, p3])*Spbb[p2, p3, p1, p2]^2*
          (-MP[p1, p1] + s[p2, p3, p4] - (s[p2, p3]*Spbb[p2, SumM[p3, p4], 
              p1, p2])/Spbb[p2, p3, p1, p2])) - 
        (MP[p1, p1]*Spbb[p2, p1, SumM[p2, p3], p5]*Spbb[p2, p1, SumM[p2, p3], 
           SumM[p5, p4], SumM[p2, p3, p1], SumM[p2, p3], p1, p2]*
          (1 + (2*MP[p4, p6] + 2*MP[p5, p6] + (2*MP[p4, p5]*Spbb[p2, p1, 
                SumM[p2, p3], p4, p6, SumM[p2, p3], p1, p2])/
              Spbb[p2, p1, SumM[p2, p3], p5, p4, SumM[p2, p3], p1, p2] + 
             (Spbb[p2, p1, SumM[p2, p3], SumM[p5, p4], p6, SumM[p2, p3], p1, 
                p2]*(-MP[p1, p1] + s[p1, p2, p3] + (2*MP[p4, p5]*Spbb[p2, p1, 
                   SumM[p2, p3], SumM[p2, p3, p1], p4, SumM[p2, p3], p1, p2])/
                 Spbb[p2, p1, SumM[p2, p3], p5, p4, SumM[p2, p3], p1, p2]))/
              Spbb[p2, p1, SumM[p2, p3], SumM[p5, p4], SumM[p2, p3, p1], SumM[
                p2, p3], p1, p2])/s[p6, p7]))/(2*MP[p4, p5]*
          Spab[p5, p4, SumM[p2, p3], p1, p2]*Spbb[p2, p3, p1, p2]^2*
          (-MP[p1, p1] + s[p1, p6, p7] - (s[p2, p3]*Spbb[p2, 
              SumM[p3, p5, p4], p1, p2])/Spbb[p2, p3, p1, p2])*
          (-MP[p1, p1] + s[p1, p2, p3] + (2*MP[p4, p5]*Spbb[p2, p1, 
              SumM[p2, p3], SumM[p2, p3, p1], p4, SumM[p2, p3], p1, p2])/
            Spbb[p2, p1, SumM[p2, p3], p5, p4, SumM[p2, p3], p1, p2]))))/
      (s[p2, p3]*Spbb[p2, p1, p2, p3])
 
ATreeSAM["S", "+", "S", "+", "+", "s", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = -(((2*MP[p1, p6] - ((-MP[p1, p1] + s[p1, p6, p7])*
           Spbb[p2, p1, p6, p2])/Spbb[p2, SumM[p4, p5, p3], p1, p2])*
        (-1/2*(MP[p1, p1]*Spbb[p2, SumM[p4, p5], p3, p4])/
           (MP[p3, p4]*(-MP[p1, p1] + s[p3, p4, p5])*Spaa[p4, p5]*
            (-Spaa[p2, p5] - ((-MP[p1, p1] + s[p1, p6, p7])*Spab[p5, p1, p2])/
              Spbb[p2, SumM[p4, p5, p3], p1, p2])) + 
         (MP[p1, p1]*(-Spbb[p2, p3, p2, p5] - Spbb[p2, p3, p4, p5] - 
            ((-MP[p1, p1] + s[p1, p6, p7])*Spbb[p2, p5]*Spbb[p2, p1, p3, p2])/
             Spbb[p2, SumM[p4, p5, p3], p1, p2]))/(Spaa[p4, p5]*
           (-Spaa[p2, p4] - ((-MP[p1, p1] + s[p1, p6, p7])*Spab[p4, p1, p2])/
             Spbb[p2, SumM[p4, p5, p3], p1, p2])*(2*MP[p2, p3] + 
            ((-MP[p1, p1] + s[p1, p6, p7])*Spbb[p2, p1, p3, p2])/
             Spbb[p2, SumM[p4, p5, p3], p1, p2])*(-MP[p1, p1] + 
            s[p2, p3, p4] - ((-MP[p1, p1] + s[p1, p6, p7])*Spbb[p2, SumM[p4, 
                p3], p1, p2])/Spbb[p2, SumM[p4, p5, p3], p1, p2])) + 
         (MP[p1, p1]*(-(((-MP[p1, p1] + s[p1, p6, p7])*Spbb[p2, p5]*Spbb[p2, 
                p1, p3, p4])/Spbb[p2, SumM[p4, p5, p3], p1, p2]) - 
            Spbb[p4, p3, p2, p5] - Spbb[p4, p3, p4, p5]))/
          (2*MP[p3, p4]*(-Spaa[p2, p4] - ((-MP[p1, p1] + s[p1, p6, p7])*
              Spab[p4, p1, p2])/Spbb[p2, SumM[p4, p5, p3], p1, p2])*
           (-Spaa[p2, p5] - ((-MP[p1, p1] + s[p1, p6, p7])*Spab[p5, p1, p2])/
             Spbb[p2, SumM[p4, p5, p3], p1, p2])*(-MP[p1, p1] + 
            s[p2, p3, p4] - ((-MP[p1, p1] + s[p1, p6, p7])*Spbb[p2, SumM[p4, 
                p3], p1, p2])/Spbb[p2, SumM[p4, p5, p3], p1, p2]))))/
       (s[p6, p7]*(-MP[p1, p1] + s[p1, p6, p7]))) + 
     (MP[p1, p1]*Spbb[p2, p4]^2*((-MP[p1, p1] - MP[p6, p6] + s[p1, p5, p7] - 
          ((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, SumM[p4, p3, p6], p1, p2])/
           Spbb[p2, SumM[p4, p3], p1, p2])*
         ((-MP[p1, p1] + s[p1, p6, p7] - ((-MP[p1, p1] + s[p2, p3, p4])*
              Spbb[p2, SumM[p4, p5, p3], p1, p2])/Spbb[p2, SumM[p4, p3], p1, 
              p2])*Spbb[p5, p6, p7, p5] + 2*MP[p5, p6]*
           ((MP[p1, p1]*(-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, p5]^2)/
             Spbb[p2, SumM[p4, p3], p1, p2] + ((-MP[p1, p1] + s[p2, p3, p4])*
              Spbb[p2, p5]*Spbb[p2, p1, SumM[p2, p4, p3], p5])/
             Spbb[p2, SumM[p4, p3], p1, p2] - Spbb[p5, SumM[p2, p4, p3], p1, 
             p5])) - (-2*MP[p5, p6]*s[p5, p6, p7] + s[p5, p6, p7]*
           (2*MP[p1, p6] - ((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, p1, p6, 
               p2])/Spbb[p2, SumM[p4, p3], p1, p2]) + 
          s[p6, p7]*(-MP[p1, p1] - MP[p6, p6] + s[p1, p5, p6] - 
            ((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, SumM[p4, p3, p7], p1, 
               p2])/Spbb[p2, SumM[p4, p3], p1, p2]) - 4*MP[p5, p6]*
           (-MP[p1, p1] + s[p1, p6, p7] - ((-MP[p1, p1] + s[p2, p3, p4])*
              Spbb[p2, SumM[p4, p5, p3], p1, p2])/Spbb[p2, SumM[p4, p3], p1, 
              p2]) - s[p6, p7]*(-MP[p1, p1] + s[p1, p6, p7] - 
            ((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, SumM[p4, p5, p3], p1, 
               p2])/Spbb[p2, SumM[p4, p3], p1, p2]))*
         (-(((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, p5]*Spbb[p2, p1, p6, p5])/
            Spbb[p2, SumM[p4, p3], p1, p2]) + Spbb[p5, SumM[p2, p4, p3], p6, 
           p5])))/(8*MP[p3, p4]*MP[p5, p6]*s[p6, p7]*
       (-MP[p1, p1] + s[p2, p3, p4])*s[p5, p6, p7]*(2*MP[p2, p3] + 
        ((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, p1, p3, p2])/
         Spbb[p2, SumM[p4, p3], p1, p2])*(-MP[p1, p1] + s[p1, p6, p7] - 
        ((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, SumM[p4, p5, p3], p1, p2])/
         Spbb[p2, SumM[p4, p3], p1, p2])) - 
     (Spbb[p2, p1, p3, p2]*((MP[p6, p6]*Spbb[p4, p5]^2*(-MP[p1, p1] - 
           MP[p6, p6] + s[p2, p3, p7] + (2*MP[p2, p3]*Spbb[p2, SumM[p3, p7], 
              p1, p2])/Spbb[p2, p1, p3, p2] - ((-MP[p6, p6] + s[p4, p5, p6])*
             ((-2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]^2)/Spbb[p2, p1, p3, 
                p2] - (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p2, p3], 
                 p4])/Spbb[p2, p1, p3, p2] - (2*MP[p2, p3]*Spbb[p2, p4]*
                Spbb[p2, p1, SumM[p5, p6], p4])/Spbb[p2, p1, p3, p2] - 
              Spbb[p4, SumM[p2, p3], p1, p4] - Spbb[p4, SumM[p2, p3], SumM[
                p5, p6], p4]))/((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, 
                SumM[p5, p6], p4])/Spbb[p2, p1, p3, p2] - 
             Spbb[p4, SumM[p2, p3], SumM[p5, p6], p4])))/
         (2*MP[p5, p6]*(-MP[p6, p6] + s[p4, p5, p6])*(s[p4, p5] - 
           ((-MP[p6, p6] + s[p4, p5, p6])*((-2*MP[p2, p3]*Spbb[p2, p4]*
                Spbb[p2, p1, p5, p4])/Spbb[p2, p1, p3, p2] + 
              Spbb[p4, p5, SumM[p2, p3], p4]))/
            ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p5, p6], p4])/
              Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], SumM[p5, p6], 
              p4]))*(s[p1, p2, p3] - ((-MP[p6, p6] + s[p4, p5, p6])*
             ((2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]^2)/Spbb[p2, p1, p3, p2] + 
              (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p2, p3], p4])/Spbb[
                p2, p1, p3, p2] + Spbb[p4, SumM[p2, p3], p1, p4]))/
            ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p5, p6], p4])/
              Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], SumM[p5, p6], 
              p4]))) - (MP[p6, p6]*((-2*MP[p2, p3]*Spbb[p2, p4]*
             Spbb[p2, p1, SumM[p5, p6, p7], p4])/Spbb[p2, p1, p3, p2] - 
           Spbb[p4, SumM[p2, p3], SumM[p5, p6, p7], p4])*
          ((2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p5, p6, p7], p4])/
            Spbb[p2, p1, p3, p2] + Spbb[p4, SumM[p5, p6, p7], p1, p4])*
          ((2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p7, p4, p5])/
            Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p1, SumM[p2, p3], 
              p4]*Spbb[p2, p7, p4, p5])/Spbb[p2, p1, p3, p2] - 
           (2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p7, 
              SumM[p4, p6, p7], p5])/Spbb[p2, p1, p3, p2] - 
           (2*MP[p2, p3]*Spbb[p2, p1, SumM[p2, p3], p4]*Spbb[p2, p7, 
              SumM[p4, p6, p7], p5])/Spbb[p2, p1, p3, p2] + 
           MP[p1, p1]*Spbb[p4, p7, p4, p5] - MP[p1, p1]*Spbb[p4, p7, 
             SumM[p4, p6, p7], p5] + Spbb[p4, SumM[p2, p3], p1, p7, p4, p5] - 
           Spbb[p4, SumM[p2, p3], p1, p7, SumM[p4, p6, p7], p5]))/
         (2*MP[p5, p6]*s[p1, p2, p3]*(-s[p1, p2, p3] + 
           Spab[p4, SumM[p5, p6, p7], p4])*(s[p1, p2, p3]*
            ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p5, p6], p4])/
              Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], SumM[p5, p6], 
              p4]) - (-MP[p6, p6] + s[p4, p5, p6])*
            ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p5, p6, p7], p4])/
              Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], SumM[p5, p6, p7], 
              p4]))*(s[p1, p2, p3]*(Spab[p5, SumM[p2, p3], p4] + 
             (2*MP[p2, p3]*Spab[p5, p1, p2]*Spbb[p2, p4])/Spbb[p2, p1, p3, 
               p2]) + Spaa[p4, p5]*((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, 
                SumM[p5, p6, p7], p4])/Spbb[p2, p1, p3, p2] - 
             Spbb[p4, SumM[p2, p3], SumM[p5, p6, p7], p4]))) - 
        (MP[p1, p1]*((-2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]^2)/
            Spbb[p2, p1, p3, p2] - (2*MP[p2, p3]*Spbb[p2, p4]*
             Spbb[p2, p1, SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] - 
           Spbb[p4, SumM[p2, p3], p1, p4])*((MP[p6, p6]*Spbb[p4, p5]^3)/
            s[p6, p7] + (s[p1, p2, p3]*((2*MP[p2, p3]*Spbb[p2, p4]*
                  Spbb[p2, p1, p6, p5])/Spbb[p2, p1, p3, p2] + Spbb[p4, 
                 SumM[p2, p3], p6, p5])*Spbb[p4, SumM[p5, p6], p7, p4] + 
              ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p5, p6, p7], 
                   p4])/Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], 
                 SumM[p5, p6, p7], p4])*(Spbb[p4, SumM[p5, p6, p7], p7, p4, 
                 p6, p5] + Spbb[p4, SumM[p5, p6, p7], p7, p5, p6, p5]))^2/
            (2*MP[p5, p6]*(-s[p1, p2, p3] + Spab[p4, SumM[p5, p6, p7], p4])*
             (s[p1, p2, p3]*((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, 
                   SumM[p5, p6], p4])/Spbb[p2, p1, p3, p2] - Spbb[p4, 
                 SumM[p2, p3], SumM[p5, p6], p4]) - (-MP[p6, p6] + 
                s[p4, p5, p6])*((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, 
                   SumM[p5, p6, p7], p4])/Spbb[p2, p1, p3, p2] - 
                Spbb[p4, SumM[p2, p3], SumM[p5, p6, p7], p4]))*
             (s[p1, p2, p3]*(Spab[p5, SumM[p2, p3], p4] + (2*MP[p2, p3]*
                  Spab[p5, p1, p2]*Spbb[p2, p4])/Spbb[p2, p1, p3, p2]) + 
              Spaa[p4, p5]*((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, 
                   SumM[p5, p6, p7], p4])/Spbb[p2, p1, p3, p2] - 
                Spbb[p4, SumM[p2, p3], SumM[p5, p6, p7], p4])))))/
         (s[p1, p2, p3]*((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, 
              SumM[p5, p6, p7], p4])/Spbb[p2, p1, p3, p2] - 
           Spbb[p4, SumM[p2, p3], SumM[p5, p6, p7], p4])*
          ((2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p4, p6, p5])/
            Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p1, SumM[p2, p3], 
              p4]*Spbb[p2, p4, p6, p5])/Spbb[p2, p1, p3, p2] + 
           (2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p5, p6, p5])/
            Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p1, SumM[p2, p3], 
              p4]*Spbb[p2, p5, p6, p5])/Spbb[p2, p1, p3, p2] + 
           MP[p1, p1]*Spbb[p4, p5, p6, p5] + s[p1, p2, p3]*
            ((2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p6, p5])/
              Spbb[p2, p1, p3, p2] + Spbb[p4, SumM[p2, p3], p6, p5]) + 
           Spbb[p4, SumM[p2, p3], p1, p4, p6, p5] + Spbb[p4, SumM[p2, p3], 
            p1, p5, p6, p5])) + (Spbb[p4, p5]^3*
          (((-MP[p1, p1] - MP[p6, p6] + s[p2, p3, p6] + (2*MP[p2, p3]*
                 Spbb[p2, SumM[p3, p6], p1, p2])/Spbb[p2, p1, p3, p2])*
              ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, p4])/
                Spbb[p2, p1, p3, p2] + Spbb[p4, p5, SumM[p2, p3], p4]) - 
             s[p4, p5]*((2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p6, p4])/
                Spbb[p2, p1, p3, p2] + Spbb[p4, SumM[p2, p3], p6, p4]))*
            ((-MP[p1, p1] + s[p1, p6, p7] + (2*MP[p2, p3]*Spbb[p2, 
                  SumM[p4, p5, p3], p1, p2])/Spbb[p2, p1, p3, p2])*
              ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, p4])/
                Spbb[p2, p1, p3, p2] + Spbb[p4, p5, SumM[p2, p3], p4])*
              ((2*MP[p2, p3]*Spbb[p2, p4]*((2*MP[p2, p3]*Spbb[p2, p4]*
                    Spbb[p2, p1, SumM[p4, p5], p6, p7, SumM[p4, p5], p1, p2])/
                   Spbb[p2, p1, p3, p2] + Spbb[p2, p1, SumM[p4, p5], p6, p7, 
                   SumM[p4, p5], SumM[p2, p3], p4]))/Spbb[p2, p1, p3, p2] - 
               (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p4, p5], p7, p6, 
                  SumM[p4, p5], SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] + 
               Spbb[p4, SumM[p2, p3], SumM[p4, p5], p6, p7, SumM[p4, p5], 
                SumM[p2, p3], p4]) + (-((-MP[p6, p6] + s[p4, p5, p6])*
                 ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, p4])/
                   Spbb[p2, p1, p3, p2] + Spbb[p4, p5, SumM[p2, p3], p4])) + 
               s[p4, p5]*((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p5, 
                     p6], p4])/Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], 
                  SumM[p5, p6], p4]))*((2*MP[p2, p3]*Spbb[p2, SumM[p4, p5], 
                  SumM[p2, p3], p4]*((2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]*
                    Spbb[p2, SumM[p4, p5], p1, p2])/Spbb[p2, p1, p3, p2] + 
                  MP[p1, p1]*Spbb[p2, SumM[p4, p5], SumM[p2, p3], p4]))/
                Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, SumM[p4, p5], 
                  SumM[p2, p3], p4]*Spbb[p2, p1, SumM[p2, p3], SumM[p4, p5], 
                  SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] + 
               ((Extramass[p4] + Extramass[p5])*(Extramasstilde[p4] + 
                   Extramasstilde[p5]) + s[p4, p5])*((2*MP[p2, p3]*
                   Spbb[p2, p1, SumM[p2, p3], p4]*Spbb[p2, SumM[p4, p5], 
                    SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] + 
                 (2*MP[p2, p3]*Spbb[p2, p4]*((2*MP[p1, p1]*MP[p2, p3]*
                      Spbb[p2, p4]*Spbb[p2, SumM[p4, p5], p1, p2])/Spbb[p2, 
                      p1, p3, p2] + MP[p1, p1]*Spbb[p2, SumM[p4, p5], 
                      SumM[p2, p3], p4]))/Spbb[p2, p1, p3, p2] + 
                 (2*MP[p2, p3]*Spbb[p2, p4]*((2*MP[p2, p3]*Spbb[p2, p1, 
                       SumM[p2, p3], p4]*Spbb[p2, SumM[p4, p5], p1, p2])/
                     Spbb[p2, p1, p3, p2] - Spbb[p2, p1, SumM[p4, p5], p1, 
                     SumM[p2, p3], p4]))/Spbb[p2, p1, p3, p2] - Spbb[p4, 
                  SumM[p2, p3], SumM[p4, p5], p1, SumM[p2, p3], p4]) + 
               (2*MP[p2, p3]*Spbb[p2, p4]*((2*MP[p2, p3]*Spbb[p2, SumM[p4, 
                      p5], p1, p2]*Spbb[p2, p1, SumM[p2, p3], SumM[p4, p5], 
                     SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] - Spbb[p2, p1, 
                   SumM[p4, p5], p1, SumM[p2, p3], SumM[p4, p5], SumM[p2, 
                    p3], p4]))/Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*
                 Spbb[p2, p4]*((2*MP[p2, p3]*Spbb[p2, SumM[p4, p5], p1, p2]*
                    ((2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, SumM[p4, 
                         p5], p1, p2])/Spbb[p2, p1, p3, p2] + MP[p1, p1]*
                      Spbb[p2, SumM[p4, p5], SumM[p2, p3], p4]))/Spbb[p2, p1, 
                    p3, p2] + (2*MP[p2, p3]*Spbb[p2, SumM[p4, p5], SumM[p2, 
                      p3], p4]*Spbb[p2, p1, SumM[p2, p3], SumM[p4, p5], p1, 
                     p2])/Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p4]*
                    ((2*MP[p2, p3]*Spbb[p2, SumM[p4, p5], p1, p2]*Spbb[p2, 
                        p1, SumM[p2, p3], SumM[p4, p5], p1, p2])/Spbb[p2, p1, 
                       p3, p2] + Spbb[p2, p1, SumM[p4, p5], SumM[p2, p3], p1, 
                      SumM[p4, p5], p1, p2]))/Spbb[p2, p1, p3, p2] + 
                  Spbb[p2, p1, SumM[p4, p5], SumM[p2, p3], p1, SumM[p4, p5], 
                   SumM[p2, p3], p4]))/Spbb[p2, p1, p3, p2] + Spbb[p4, 
                SumM[p2, p3], SumM[p4, p5], SumM[p2, p3], p1, SumM[p4, p5], 
                SumM[p2, p3], p4])) + ((s[p1, p2, p3]*(-2*MP[p1, p6] - 
                 MP[p6, p6] + s[p4, p5, p6] - (2*MP[p2, p3]*Spbb[p2, p1, p6, 
                    p2])/Spbb[p2, p1, p3, p2]) - s[p6, p7]*(-MP[p1, p1] - 
                 MP[p6, p6] + s[p2, p3, p7] + (2*MP[p2, p3]*Spbb[p2, 
                    SumM[p3, p7], p1, p2])/Spbb[p2, p1, p3, p2]) + 
               (s[p6, p7] + 2*(-MP[p6, p6] + s[p4, p5, p6]))*(-MP[p1, p1] + 
                 s[p1, p6, p7] + (2*MP[p2, p3]*Spbb[p2, SumM[p4, p5, p3], p1, 
                    p2])/Spbb[p2, p1, p3, p2]))*((-2*MP[p2, p3]*Spbb[p2, p4]*
                  Spbb[p2, p1, p5, p4])/Spbb[p2, p1, p3, p2] + Spbb[p4, p5, 
                 SumM[p2, p3], p4])^2 + s[p4, p5]*((-2*MP[p2, p3]*
                 Spbb[p2, p4]*Spbb[p2, p1, p5, p4])/Spbb[p2, p1, p3, p2] + 
               Spbb[p4, p5, SumM[p2, p3], p4])*((2*MP[p1, p6] + MP[p6, p6] - 
                 s[p4, p5, p6] + (2*MP[p2, p3]*Spbb[p2, p1, p6, p2])/
                  Spbb[p2, p1, p3, p2])*((2*MP[p1, p1]*MP[p2, p3]*
                   Spbb[p2, p4]^2)/Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*
                   Spbb[p2, p4]*Spbb[p2, p1, SumM[p2, p3], p4])/Spbb[p2, p1, 
                   p3, p2] + Spbb[p4, SumM[p2, p3], p1, p4]) + s[p6, p7]*
                ((2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p7, p4])/
                  Spbb[p2, p1, p3, p2] + Spbb[p4, SumM[p2, p3], p7, p4]) - 
               (s[p1, p2, p3] + 2*(-MP[p1, p1] + s[p1, p6, p7] + 
                   (2*MP[p2, p3]*Spbb[p2, SumM[p4, p5, p3], p1, p2])/
                    Spbb[p2, p1, p3, p2]))*((-2*MP[p2, p3]*Spbb[p2, p4]*
                   Spbb[p2, p1, SumM[p5, p6], p4])/Spbb[p2, p1, p3, p2] - 
                 Spbb[p4, SumM[p2, p3], SumM[p5, p6], p4])) + 
             s[p4, p5]^2*((2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]^2)/
                Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p4]*
                 Spbb[p2, p1, SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] + Spbb[
                p4, SumM[p2, p3], p1, p4])*((-2*MP[p2, p3]*Spbb[p2, p4]*
                 Spbb[p2, p1, SumM[p5, p6], p4])/Spbb[p2, p1, p3, p2] - Spbb[
                p4, SumM[p2, p3], SumM[p5, p6], p4]))*
            ((2*MP[p2, p3]*Spbb[p2, SumM[p4, p5], SumM[p2, p3], p4]*(
                Spbb[p2, p1, p6, SumM[p4, p5], SumM[p2, p3], p4] - 
                (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p4, p5], p6, p1, 
                   p2])/Spbb[p2, p1, p3, p2]))/Spbb[p2, p1, p3, p2] + 
             ((Extramass[p4] + Extramass[p5])*(Extramasstilde[p4] + 
                 Extramasstilde[p5]) + s[p4, p5])*((2*MP[p2, p3]*Spbb[p2, p4]*
                 (Spbb[p2, p1, p6, SumM[p4, p5], SumM[p2, p3], p4] - 
                  (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p4, p5], p6, 
                     p1, p2])/Spbb[p2, p1, p3, p2]))/Spbb[p2, p1, p3, p2] - 
               (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p4, p5], p6, 
                  SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] - Spbb[p4, 
                SumM[p2, p3], SumM[p4, p5], p6, SumM[p2, p3], p4]) - 
             (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p4, p5], p6, 
                SumM[p2, p3], SumM[p4, p5], SumM[p2, p3], p4])/
              Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p4]*(
                (2*MP[p2, p3]*Spbb[p2, SumM[p4, p5], p1, p2]*(Spbb[p2, p1, 
                    p6, SumM[p4, p5], SumM[p2, p3], p4] - (2*MP[p2, p3]*
                     Spbb[p2, p4]*Spbb[p2, p1, SumM[p4, p5], p6, p1, p2])/
                    Spbb[p2, p1, p3, p2]))/Spbb[p2, p1, p3, p2] + 
                (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p4, p5], 
                   SumM[p2, p3], p6, SumM[p4, p5], p1, p2])/Spbb[p2, p1, p3, 
                  p2] + Spbb[p2, p1, SumM[p4, p5], SumM[p2, p3], p6, 
                 SumM[p4, p5], SumM[p2, p3], p4]))/Spbb[p2, p1, p3, p2] + 
             Spbb[p4, SumM[p2, p3], SumM[p4, p5], SumM[p2, p3], p6, 
              SumM[p4, p5], SumM[p2, p3], p4])))/(2*s[p4, p5]*s[p6, p7]*
          (-MP[p1, p1] + s[p1, p6, p7] + (2*MP[p2, p3]*Spbb[p2, 
              SumM[p4, p5, p3], p1, p2])/Spbb[p2, p1, p3, p2])*
          ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, p4])/
             Spbb[p2, p1, p3, p2] + Spbb[p4, p5, SumM[p2, p3], p4])^3*
          (s[p1, p2, p3] - (s[p4, p5]*((2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]^
                 2)/Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p4]*
                Spbb[p2, p1, SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] + 
              Spbb[p4, SumM[p2, p3], p1, p4]))/
            ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, p4])/
              Spbb[p2, p1, p3, p2] + Spbb[p4, p5, SumM[p2, p3], p4]))*
          ((2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p4, p5])/
            Spbb[p2, p1, p3, p2] + Spbb[p4, SumM[p2, p3], p4, p5])*
          (-MP[p6, p6] + s[p4, p5, p6] - 
           (s[p4, p5]*((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p5, p6], 
                 p4])/Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], SumM[p5, 
                p6], p4]))/((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, p4])/
              Spbb[p2, p1, p3, p2] + Spbb[p4, p5, SumM[p2, p3], p4])))))/
      (2*MP[p2, p3]*Spab[p2, p1, p2])
 
ATreeSAM["S", "+", "+", "S", "s", "+", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = -1/2*(Spbb[p6, p5, p7, p6]*
       (((-4*MP[p2, p4]*MP[p3, p4] + Spab[p2, p4, p3]*Spab[p3, p4, p2])*
          (-2*MP[p6, p7]*(-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, p6]*
            Spbb[p6, p5, p1, p2] + ((-MP[p1, p1] - MP[p5, p5] + s[p1, p6, 
                p7] + s[p5, p6, p7])*Spbb[p2, SumM[p3, p4], p1, p2] + 
             (-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, SumM[p6, p7], p1, p2])*
            Spbb[p6, p5, p7, p6] + 2*MP[p6, p7]*Spbb[p2, SumM[p3, p4], p1, 
             p2]*Spbb[p6, SumM[p1, p7], p5, p6]))/(2*MP[p3, p4]*
          (-MP[p1, p1] + s[p2, p3, p4])*s[p5, p6, p7]*
          (2*MP[p3, p4]*Spab[p3, p1, p2] + 2*MP[p1, p2]*Spab[p3, p4, p2])*
          Spbb[p6, p5, p7, p6]) + (Spab[p3, p1, p2]*
          ((4*MP[p1, p2]^2*(Spbb[p2, p5, p4, p2] + Spbb[p2, SumM[p6, p7], p4, 
               p2]))/Spab[p3, p1, p2]^2 + (2*MP[p1, p2]*
             (-Spbb[p2, p4, p5, p3] - Spbb[p2, p4, SumM[p6, p7], p3] + 
              Spbb[p2, p5, p4, p3] + Spbb[p2, SumM[p6, p7], p4, p3]))/
            Spab[p3, p1, p2] + Spbb[p3, p5, p4, p3] + Spbb[p3, SumM[p6, p7], 
            p4, p3])*(1 + (-MP[p1, p1] - 2*MP[p5, p5] + s[p1, p6, p7] + 
             s[p2, p6, p7] - (2*MP[p1, p2]*(Spab[p3, SumM[p6, p7], p2] - 
                (2*MP[p6, p7]*Spab[p3, p5, p6]*Spbb[p2, p6])/Spbb[p6, p5, p7, 
                  p6]))/Spab[p3, p1, p2] - ((2*MP[p3, p4]*Spab[p3, p1, p2] + 
                2*MP[p1, p2]*Spab[p3, p4, p2])*(4*MP[p1, p2]^2*
                 ((Spbb[p2, SumM[p6, p7], p4, p2] + Spbb[p2, SumM[p6, p7], 
                     p5, p2])*Spbb[p6, p5, p7, p6] - 2*MP[p6, p7]*Spbb[p2, 
                    p6]*(-(MP[p5, p5]*Spbb[p2, p6]) + Spbb[p6, p5, p4, p2] + 
                    Spbb[p6, p5, SumM[p6, p7], p2])) + Spab[p3, p1, p2]^2*
                 ((Spbb[p3, SumM[p6, p7], p4, p3] + Spbb[p3, SumM[p6, p7], 
                     p5, p3])*Spbb[p6, p5, p7, p6] - 2*MP[p6, p7]*Spbb[p3, 
                    p6]*(-(MP[p5, p5]*Spbb[p3, p6]) + Spbb[p6, p5, p4, p3] + 
                    Spbb[p6, p5, SumM[p6, p7], p3])) + 2*MP[p1, p2]*
                 Spab[p3, p1, p2]*((-Spbb[p2, p4, SumM[p6, p7], p3] - 
                    Spbb[p2, p5, SumM[p6, p7], p3] + Spbb[p2, SumM[p6, p7], 
                     p4, p3] + Spbb[p2, SumM[p6, p7], p5, p3])*Spbb[p6, p5, 
                    p7, p6] + 2*MP[p6, p7]*(-(Spbb[p2, p6]*Spbb[p6, p5, p4, 
                       p3]) - Spbb[p3, p6]*(-2*MP[p5, p5]*Spbb[p2, p6] + 
                      Spbb[p6, p5, p4, p2] + Spbb[p6, p5, SumM[p6, p7], 
                       p2]) - Spbb[p2, p6]*Spbb[p6, p5, SumM[p6, p7], p3]))))/
              (Spab[p3, p1, p2]*(4*MP[p1, p2]^2*(Spbb[p2, p5, p4, p2] + 
                  Spbb[p2, SumM[p6, p7], p4, p2]) + 2*MP[p1, p2]*Spab[p3, p1, 
                  p2]*(-Spbb[p2, p4, p5, p3] - Spbb[p2, p4, SumM[p6, p7], 
                   p3] + Spbb[p2, p5, p4, p3] + Spbb[p2, SumM[p6, p7], p4, 
                   p3]) + Spab[p3, p1, p2]^2*(Spbb[p3, p5, p4, p3] + 
                  Spbb[p3, SumM[p6, p7], p4, p3]))*Spbb[p6, p5, p7, p6]) + 
             (2*MP[p6, p7]*Spbb[p6, SumM[p1, p7], p5, p6])/Spbb[p6, p5, p7, 
               p6] + (2*MP[p6, p7]*Spbb[p6, SumM[p2, p7], p5, p6])/
              Spbb[p6, p5, p7, p6])/s[p5, p6, p7]))/(2*MP[p1, p2]*
          (-MP[p1, p1] + s[p1, p2, p3])*(2*MP[p3, p4] + 
           (2*MP[p1, p2]*Spab[p3, p4, p2])/Spab[p3, p1, p2]))))/
      (MP[p6, p7]*Spaa[p2, p3]*Spab[p6, p5, p6])
 
ATreeSAM["S", "+", "S", "+", "s", "+", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = -1/2*(Spbb[p2, p1, p3, p2]*
        (-1/4*(Spbb[p6, p5, p7, p6]*(((MP[p5, p5]*(2*MP[p2, p3]*Spbb[p2, p4]*
                    (MP[p1, p1]*Spbb[p2, p4] + Spbb[p2, p1, SumM[p2, p3], 
                      p4]) + Spbb[p2, p1, p3, p2]*Spbb[p4, SumM[p2, p3], p1, 
                     p4])^2)/Spbb[p2, p1, p3, p2]^2 + MP[p1, p1]*
                (Spbb[p4, SumM[p6, p7], p5, p4] + (2*MP[p6, p7]*Spbb[p4, p6]*
                    Spbb[p4, SumM[p6, p5, p7], p5, p6])/Spbb[p6, p5, p7, p6])^
                 2)/(s[p1, p2, p3]*s[p5, p6, p7]*(s[p1, p2, p3]*
                 ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, p4])/
                   Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], p5, p4] - 
                  (2*MP[p6, p7]*Spbb[p4, p6]*((2*MP[p2, p3]*Spbb[p2, p4]*
                       Spbb[p2, p1, p5, p6])/Spbb[p2, p1, p3, p2] + 
                     Spbb[p4, SumM[p2, p3], p5, p6]))/Spbb[p6, p5, p7, p6]) + 
                ((-2*MP[p2, p3]*Spbb[p2, p4]*(MP[p1, p1]*Spbb[p2, p4] + 
                     Spbb[p2, p1, SumM[p2, p3], p4]))/Spbb[p2, p1, p3, p2] - 
                  Spbb[p4, SumM[p2, p3], p1, p4])*(2*MP[p4, p5] - 
                  (2*MP[p6, p7]*Spbb[p6, p4, p5, p6])/Spbb[p6, p5, p7, 
                    p6]))) - (((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, 
                   p4])/Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], p5, 
                 p4] - (2*MP[p6, p7]*Spbb[p4, p6]*((2*MP[p2, p3]*Spbb[p2, p4]*
                     Spbb[p2, p1, p5, p6])/Spbb[p2, p1, p3, p2] + Spbb[p4, 
                    SumM[p2, p3], p5, p6]))/Spbb[p6, p5, p7, p6])*(1 + 
                (((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, p4])/
                    Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], p5, p4] - 
                   (2*MP[p6, p7]*Spbb[p4, p6]*((2*MP[p2, p3]*Spbb[p2, p4]*
                        Spbb[p2, p1, p5, p6])/Spbb[p2, p1, p3, p2] + 
                      Spbb[p4, SumM[p2, p3], p5, p6]))/Spbb[p6, p5, p7, p6])*
                  (-2*MP[p1, p1] + 2*MP[p4, p5] - MP[p5, p5] + s[p2, p3, 
                    p4] + s[p2, p3, p5] + (2*MP[p2, p3]*Spbb[p2, SumM[p3, 
                       p5], p1, p2])/Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*
                     Spbb[p2, SumM[p4, p3], p1, p2])/Spbb[p2, p1, p3, p2] - 
                   (2*MP[p6, p7]*((2*MP[p2, p3]*Spbb[p2, p6]*Spbb[p2, p1, p5, 
                         p6])/Spbb[p2, p1, p3, p2] + Spbb[p6, p4, p5, p6] + 
                      Spbb[p6, SumM[p2, p3], p5, p6]))/Spbb[p6, p5, p7, p6]))/
                 (s[p1, p2, p3]*((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, 
                       p4])/Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], p5, 
                     p4] - (2*MP[p6, p7]*Spbb[p4, p6]*((2*MP[p2, p3]*Spbb[p2, 
                          p4]*Spbb[p2, p1, p5, p6])/Spbb[p2, p1, p3, p2] + 
                       Spbb[p4, SumM[p2, p3], p5, p6]))/Spbb[p6, p5, p7, 
                      p6]) + ((-2*MP[p2, p3]*Spbb[p2, p4]*(MP[p1, p1]*
                        Spbb[p2, p4] + Spbb[p2, p1, SumM[p2, p3], p4]))/
                     Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], p1, p4])*
                   (2*MP[p4, p5] - (2*MP[p6, p7]*Spbb[p6, p4, p5, p6])/
                     Spbb[p6, p5, p7, p6]))))/((-MP[p1, p1] + s[p2, p3, p4] + 
                (2*MP[p2, p3]*Spbb[p2, SumM[p4, p3], p1, p2])/Spbb[p2, p1, 
                  p3, p2])*(2*MP[p4, p5] - (2*MP[p6, p7]*Spbb[p6, p4, p5, 
                   p6])/Spbb[p6, p5, p7, p6]))))/(MP[p5, p6]*MP[p6, p7]) + 
         (MP[p5, p5]*Spbb[p4, p6]*(1 + (-2*MP[p1, p1] - MP[p5, p5] + 
              s[p2, p3, p4] + s[p2, p3, p5] + (2*MP[p2, p3]*Spbb[p2, 
                 SumM[p3, p5], p1, p2])/Spbb[p2, p1, p3, p2] + 
              (2*MP[p2, p3]*Spbb[p2, SumM[p4, p3], p1, p2])/Spbb[p2, p1, p3, 
                p2] - (2*MP[p4, p5]*((2*MP[p2, p3]*Spbb[p2, p6]*Spbb[p2, p1, 
                    p5, p6])/Spbb[p2, p1, p3, p2] + Spbb[p6, SumM[p2, p3], 
                  p5, p6]))/Spbb[p6, p4, p5, p6] - ((2*MP[p6, p7] - 
                 (2*MP[p4, p5]*Spbb[p6, p5, p7, p6])/Spbb[p6, p4, p5, p6])*
                ((2*MP[p2, p3]*Spbb[p2, p6]*Spbb[p2, p1, SumM[p4, p5], p6])/
                  Spbb[p2, p1, p3, p2] + Spbb[p6, SumM[p2, p3], SumM[p4, p5], 
                  p6]))/Spbb[p6, SumM[p4, p5], p7, p6])/s[p1, p2, p3])*
           Spbb[p6, SumM[p4, p5], p7, p6])/(2*MP[p4, p5]*(-MP[p5, p5] + 
            s[p4, p5, p6])*Spab[p4, p5, p6]*(2*MP[p6, p7] - 
            (2*MP[p4, p5]*Spbb[p6, p5, p7, p6])/Spbb[p6, p4, p5, p6]))))/
       (MP[p2, p3]*Spab[p2, p1, p2]) + (MP[p1, p1]*Spbb[p2, p4]^2*
       ((-MP[p1, p1] + s[p2, p3, p4])*(2*MP[p6, p7]*Spbb[p2, p6]*
           Spbb[p2, p1, p5, p6] - Spbb[p2, SumM[p4, p3, p5], p1, p2]*
           Spbb[p6, p5, p7, p6]) + Spbb[p2, SumM[p4, p3], p1, p2]*
         ((-MP[p1, p1] - MP[p5, p5] + s[p1, p6, p7] + s[p5, p6, p7])*
           Spbb[p6, p5, p7, p6] - 2*MP[p6, p7]*Spbb[p6, SumM[p2, p4, p3], p5, 
            p6])))/(8*MP[p3, p4]*MP[p5, p6]*MP[p6, p7]*
       (-MP[p1, p1] + s[p2, p3, p4])*s[p5, p6, p7]*
       ((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, p1, p3, p2] + 
        2*MP[p2, p3]*Spbb[p2, SumM[p4, p3], p1, p2]))
 
ATreeSAM["S", "+", "S", "+", "s", "s", "+"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = -1/2*(MP[p1, p1]*Spbb[p2, p7]*
        (-1/2*(MP[p1, p1]*Spbb[p2, p4]*Spbb[p2, SumM[p4, p3], SumM[p7, p1], 
             p2]*(1 + (2*MP[p3, p5] + 2*MP[p4, p5] + (2*MP[p3, p4]*
                 Spbb[p2, p3, p5, p2])/Spbb[p2, p4, p3, p2] + 
               (Spbb[p2, SumM[p4, p3], p5, p2]*(-MP[p1, p1] + s[p1, p2, p7] - 
                  (2*MP[p3, p4]*Spbb[p2, SumM[p4, p5, p6], p3, p2])/
                   Spbb[p2, p4, p3, p2]))/Spbb[p2, SumM[p4, p3], 
                 SumM[p7, p1], p2])/s[p5, p6]))/(MP[p3, p4]*Spab[p4, p3, p2]*
            (-MP[p1, p1] + s[p2, p3, p4] + (2*MP[p1, p7]*Spbb[p2, 
                SumM[p4, p3], p1, p2])/Spbb[p2, SumM[p7, p1], p1, p2])*
            (-MP[p1, p1] + s[p1, p2, p7] - (2*MP[p3, p4]*Spbb[p2, 
                SumM[p4, p5, p6], p3, p2])/Spbb[p2, p4, p3, p2])) - 
         (Spbb[p2, SumM[p4, p5, p6], p3, p2]*
           (-1/2*((-(((-MP[p1, p1] + s[p1, p2, p7])*Spbb[p2, p4]*Spbb[p2, p3, 
                    p5, p4])/Spbb[p2, SumM[p4, p5, p6], p3, p2]) + 
                Spbb[p4, p3, p5, p4])*(1 + ((2*(MP[p3, p4] + MP[p3, p5] + 
                     MP[p4, p5]) - ((-MP[p1, p1] + s[p1, p2, p7])*Spbb[p2, 
                      SumM[p4, p5], p3, p2])/Spbb[p2, SumM[p4, p5, p6], p3, 
                     p2])*(-(((-MP[p1, p1] + s[p1, p2, p7])*Spbb[p2, p4]*
                      Spbb[p2, p3, p5, p4])/Spbb[p2, SumM[p4, p5, p6], p3, 
                      p2]) + Spbb[p4, p3, p5, p4]))/(s[p5, p6]*
                   (-(((-MP[p1, p1] + s[p1, p2, p7])*Spbb[p2, p4]*Spbb[p2, 
                        p3, p5, p4])/Spbb[p2, SumM[p4, p5, p6], p3, p2]) + 
                    Spbb[p4, p3, p5, p4]) - (2*MP[p3, p4] - ((-MP[p1, p1] + 
                       s[p1, p2, p7])*Spbb[p2, p4, p3, p2])/Spbb[p2, 
                      SumM[p4, p5, p6], p3, p2])*Spbb[p4, p5, p6, p4])))/
              (MP[p4, p5]*(2*MP[p3, p4] - ((-MP[p1, p1] + s[p1, p2, p7])*
                  Spbb[p2, p4, p3, p2])/Spbb[p2, SumM[p4, p5, p6], p3, 
                  p2])) + (MP[p1, p1]*Spbb[p4, p5, p6, p4]^2 + 
              MP[p5, p5]*(((-MP[p1, p1] + s[p1, p2, p7])*Spbb[p2, p4]*
                   (-(MP[p1, p1]*Spbb[p2, p4]) - Spbb[p2, p3, p2, p4] - 
                    Spbb[p2, p3, SumM[p7, p1], p4]))/Spbb[p2, SumM[p4, p5, 
                    p6], p3, p2] - Spbb[p4, p2, p3, p4] + Spbb[p4, 
                  SumM[p2, p5, p6], p3, p4])^2)/(s[p5, p6]*s[p4, p5, p6]*
              (s[p5, p6]*(-(((-MP[p1, p1] + s[p1, p2, p7])*Spbb[p2, p4]*
                    Spbb[p2, p3, p5, p4])/Spbb[p2, SumM[p4, p5, p6], p3, 
                    p2]) + Spbb[p4, p3, p5, p4]) - (2*MP[p3, p4] - 
                 ((-MP[p1, p1] + s[p1, p2, p7])*Spbb[p2, p4, p3, p2])/
                  Spbb[p2, SumM[p4, p5, p6], p3, p2])*Spbb[p4, p5, p6, 
                 p4]))))/((-MP[p1, p1] + s[p1, p2, p7])*(2*MP[p2, p3] - 
            (2*MP[p1, p7]*Spbb[p2, p1, p3, p2])/Spbb[p2, SumM[p7, p1], p1, 
              p2]))))/(MP[p1, p7]*Spab[p7, p1, p2]) + 
     (MP[p1, p1]*Spbb[p2, p4]^2*
       (-(((-2*MP[p1, p5]*s[p5, p6] + 2*MP[p1, p7]*(4*MP[p6, p7] + s[p5, 
                p6]) + (MP[p1, p1] + MP[p5, p5] + 2*MP[p6, p7] - s[p1, p5, 
                p7])*s[p5, p6, p7])*Spbb[p2, SumM[p4, p3], p1, p2] + 
           (-MP[p1, p1] + s[p2, p3, p4])*(s[p5, p6]*Spbb[p2, p1, p5, p2] + 
             (4*MP[p6, p7] + s[p5, p6])*Spbb[p2, p7, p1, p2] + 
             s[p5, p6, p7]*Spbb[p2, SumM[p4, p3, p6], p1, p2]))*
          ((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, p7]*Spbb[p2, p1, p6, p7] + 
           Spbb[p2, SumM[p4, p3], p1, p2]*Spbb[p7, p1, p6, p7])) + 
        (-((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, p1, p6, p2]) + 
          2*MP[p1, p6]*Spbb[p2, SumM[p4, p3], p1, p2])*
         ((-MP[p1, p1] + s[p2, p3, p4])*(2*MP[p6, p7]*Spbb[p2, p7]*
             (MP[p1, p1]*Spbb[p2, p7] + Spbb[p2, p1, SumM[p2, p4, p3], p7]) + 
            Spbb[p2, p7, p1, p2]*Spbb[p7, p5, p6, p7]) + 
          Spbb[p2, SumM[p4, p3], p1, p2]*(2*MP[p1, p7]*Spbb[p7, p5, p6, p7] - 
            2*MP[p6, p7]*Spbb[p7, SumM[p2, p4, p3], p1, p7]))))/
      (8*MP[p3, p4]*MP[p6, p7]*s[p5, p6]*(-MP[p1, p1] + s[p2, p3, p4])*
       s[p5, p6, p7]*(2*MP[p2, p3] + ((-MP[p1, p1] + s[p2, p3, p4])*
          Spbb[p2, p1, p3, p2])/Spbb[p2, SumM[p4, p3], p1, p2])*
       (2*MP[p1, p7] + ((-MP[p1, p1] + s[p2, p3, p4])*Spbb[p2, p7, p1, p2])/
         Spbb[p2, SumM[p4, p3], p1, p2])*Spbb[p2, SumM[p4, p3], p1, p2]^2) - 
     (Spbb[p2, p1, p3, p2]*((MP[p1, p1]*(MP[p1, p1]*Spbb[p4, p7] + 
           (2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p7])/
            Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p7]*
             Spbb[p2, p1, SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] + 
           Spbb[p4, SumM[p2, p3], p1, p7])*(Spbb[p7, p1, p5, p7] + 
           Spbb[p7, p4, p5, p7] + Spbb[p7, SumM[p2, p3], p5, p7]))/
         (s[p5, p6]*(Spab[p4, p1, p7] + Spab[p4, SumM[p2, p3], p7])*
          (-s[p5, p6] + Spab[p7, p1, p7] + Spab[p7, p4, p7] + 
           Spab[p7, SumM[p2, p3], p7])*(-MP[p1, p1] + s[p2, p3, p4] + 
           (2*MP[p2, p3]*Spbb[p2, SumM[p4, p3], p1, p2])/Spbb[p2, p1, p3, 
             p2])*(2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/
            Spbb[p2, p1, p3, p2] + (s[p5, p6]*((2*MP[p2, p3]*Spbb[p2, p7]*
                Spbb[p2, p1, p6, p7])/Spbb[p2, p1, p3, p2] - 
              Spbb[p7, p1, p6, p7]))/(Spbb[p7, p1, p6, p7] + 
             Spbb[p7, p4, p6, p7] + Spbb[p7, SumM[p2, p3], p6, p7]))) + 
        (MP[p5, p5]*(-Spbb[p4, p1, p6, p7] - Spbb[p4, p7, p6, p7] - 
            Spbb[p4, SumM[p2, p3], p6, p7])^2*
          ((-2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p7]^2)/Spbb[p2, p1, p3, p2] - 
            (2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, SumM[p2, p3], p7])/
             Spbb[p2, p1, p3, p2] - Spbb[p7, SumM[p2, p3], p1, p7])^2)/
         (2*MP[p4, p5]*s[p1, p2, p3]*s[p4, p5, p6]*
          (s[p4, p5, p6]*((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/
              Spbb[p2, p1, p3, p2] - Spbb[p7, p1, p6, p7]) + 
           (2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/
              Spbb[p2, p1, p3, p2])*(Spbb[p7, p1, p6, p7] + 
             Spbb[p7, SumM[p2, p3], p6, p7]))*
          (-(s[p5, p6]*(Spbb[p7, p1, p6, p7] + Spbb[p7, SumM[p2, p3], p6, 
               p7])) + s[p4, p5, p6]*(Spbb[p7, p1, p6, p7] + 
             Spbb[p7, p4, p6, p7] + Spbb[p7, SumM[p2, p3], p6, p7]))) + 
        (MP[p1, p1]*(-Spbb[p4, p5, p1, p7] - Spbb[p4, p5, SumM[p2, p3], p7])*
          (-(s[p4, p5, p6]*Spbb[p4, p7]) - Spbb[p4, p6, p1, p7] - 
           Spbb[p4, p6, SumM[p2, p3], p7]))/(2*MP[p4, p5]*s[p1, p2, p3]*
          s[p4, p5, p6]*(2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/
            Spbb[p2, p1, p3, p2] + (s[p4, p5, p6]*((2*MP[p2, p3]*Spbb[p2, p7]*
                Spbb[p2, p1, p6, p7])/Spbb[p2, p1, p3, p2] - 
              Spbb[p7, p1, p6, p7]))/(Spbb[p7, p1, p6, p7] + 
             Spbb[p7, SumM[p2, p3], p6, p7]))*(s[p5, p6] - 
           (s[p4, p5, p6]*(Spbb[p7, p1, p6, p7] + Spbb[p7, p4, p6, p7] + 
              Spbb[p7, SumM[p2, p3], p6, p7]))/(Spbb[p7, p1, p6, p7] + 
             Spbb[p7, SumM[p2, p3], p6, p7]))) - 
        (((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/Spbb[p2, p1, p3, 
             p2] - Spbb[p7, p1, p6, p7])*((-MP[p1, p1] - MP[p5, p5] + 
             s[p2, p3, p5] + (2*MP[p2, p3]*Spbb[p2, SumM[p3, p5], p1, p2])/
              Spbb[p2, p1, p3, p2])*((-MP[p1, p1] + s[p2, p3, p4] + 
               (2*MP[p2, p3]*Spbb[p2, SumM[p4, p3], p1, p2])/Spbb[p2, p1, p3, 
                 p2])*Spbb[p4, p5, p6, p4] + 2*MP[p4, p5]*
              ((-2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]^2)/Spbb[p2, p1, p3, 
                 p2] - (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p7, p4])/
                Spbb[p2, p1, p3, p2] - (2*MP[p2, p3]*Spbb[p2, p4]*
                 Spbb[p2, p1, SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] + Spbb[
                p4, p7, SumM[p2, p3], p4] - Spbb[p4, SumM[p2, p3], p1, p4]) - 
             (Spbb[p4, p7]*(2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, 
                   p2])/Spbb[p2, p1, p3, p2])*(-((-MP[p1, p1] + s[p2, p3, 
                    p4] + (2*MP[p2, p3]*Spbb[p2, SumM[p4, p3], p1, p2])/
                    Spbb[p2, p1, p3, p2])*Spbb[p4, p5, p6, p7]) + 
                2*MP[p4, p5]*((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p6, 
                     p7])/Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], p6, 
                   p7])))/((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/
                Spbb[p2, p1, p3, p2] - Spbb[p7, p1, p6, p7])) - 
           ((2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, p4])/
              Spbb[p2, p1, p3, p2] + Spbb[p4, SumM[p2, p3], p5, p4])*
            (-4*MP[p4, p5]*(-MP[p1, p1] + s[p2, p3, p4] + (2*MP[p2, p3]*
                 Spbb[p2, SumM[p4, p3], p1, p2])/Spbb[p2, p1, p3, p2]) - 
             (-MP[p1, p1] + s[p2, p3, p4] + (2*MP[p2, p3]*Spbb[p2, 
                  SumM[p4, p3], p1, p2])/Spbb[p2, p1, p3, p2])*
              (s[p5, p6] - ((2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, 
                     p2])/Spbb[p2, p1, p3, p2])*Spbb[p7, p5, p6, p7])/
                ((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/
                  Spbb[p2, p1, p3, p2] - Spbb[p7, p1, p6, p7])) + 
             (s[p5, p6] - ((2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, 
                     p2])/Spbb[p2, p1, p3, p2])*Spbb[p7, p5, p6, p7])/
                ((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/
                  Spbb[p2, p1, p3, p2] - Spbb[p7, p1, p6, p7]))*
              (-MP[p1, p1] - MP[p5, p5] + s[p2, p3, p6] + (2*MP[p2, p3]*
                 Spbb[p2, SumM[p3, p6], p1, p2])/Spbb[p2, p1, p3, p2] + 
               ((2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/
                   Spbb[p2, p1, p3, p2])*((-2*MP[p2, p3]*Spbb[p2, p7]*
                    Spbb[p2, p1, p6, p7])/Spbb[p2, p1, p3, p2] - Spbb[p7, 
                   SumM[p2, p3], p6, p7]))/((2*MP[p2, p3]*Spbb[p2, p7]*
                   Spbb[p2, p1, p6, p7])/Spbb[p2, p1, p3, p2] - Spbb[p7, p1, 
                  p6, p7])) - 2*MP[p4, p5]*(s[p4, p5, p6] + ((2*MP[p1, p7] - 
                  (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/Spbb[p2, p1, p3, p2])*
                 (Spbb[p7, p1, p6, p7] + Spbb[p7, SumM[p2, p3], p6, p7]))/
                ((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/
                  Spbb[p2, p1, p3, p2] - Spbb[p7, p1, p6, p7])) + 
             (-MP[p1, p1] - MP[p5, p5] + s[p1, p5, p7] - (2*MP[p2, p3]*
                 Spbb[p2, SumM[p7, p5], p1, p2])/Spbb[p2, p1, p3, p2] + 
               ((2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/
                   Spbb[p2, p1, p3, p2])*((-2*MP[p2, p3]*Spbb[p2, p7]*
                    Spbb[p2, p1, p6, p7])/Spbb[p2, p1, p3, p2] + Spbb[p7, p1, 
                   p6, p7] + Spbb[p7, p5, p6, p7]))/((2*MP[p2, p3]*
                   Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/Spbb[p2, p1, p3, p2] - 
                 Spbb[p7, p1, p6, p7]))*(s[p4, p5, p6] + ((2*MP[p1, p7] - 
                  (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/Spbb[p2, p1, p3, p2])*
                 (Spbb[p7, p1, p6, p7] + Spbb[p7, SumM[p2, p3], p6, p7]))/
                ((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/
                  Spbb[p2, p1, p3, p2] - Spbb[p7, p1, p6, p7])))))/
         (4*MP[p4, p5]*Spab[p7, p6, p7]*(2*MP[p1, p7] - 
           (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/Spbb[p2, p1, p3, p2])*
          (-MP[p1, p1] + s[p2, p3, p4] + (2*MP[p2, p3]*Spbb[p2, SumM[p4, p3], 
              p1, p2])/Spbb[p2, p1, p3, p2])*(s[p5, p6] - 
           ((2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/Spbb[p2, p1, 
                p3, p2])*Spbb[p7, p5, p6, p7])/
            ((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/
              Spbb[p2, p1, p3, p2] - Spbb[p7, p1, p6, p7]))*
          (s[p4, p5, p6] + ((2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, 
                 p2])/Spbb[p2, p1, p3, p2])*(Spbb[p7, p1, p6, p7] + 
              Spbb[p7, SumM[p2, p3], p6, p7]))/
            ((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/
              Spbb[p2, p1, p3, p2] - Spbb[p7, p1, p6, p7]))) - 
        ((-((MP[p1, p1]*Spbb[p4, p7]^4*(Spbb[p7, p1, p6, p7] + Spbb[p7, p4, 
                p6, p7] + Spbb[p7, SumM[p2, p3], p6, p7]))/(s[p1, p2, p3]*
              (-Spbb[p4, p1, p6, p7] - Spbb[p4, p7, p6, p7] - Spbb[p4, 
                SumM[p2, p3], p6, p7]))) - 
           ((-(MP[p1, p1]*Spbb[p4, p7]) - (2*MP[p1, p1]*MP[p2, p3]*
                 Spbb[p2, p4]*Spbb[p2, p7])/Spbb[p2, p1, p3, p2] - 
               (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p4, p7])/Spbb[p2, p1, 
                 p3, p2] - (2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, 
                  SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] - Spbb[p4, 
                SumM[p2, p3], p1, p7] - Spbb[p4, SumM[p2, p3], p4, p7])^2*
             ((2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p7]^2)/Spbb[p2, p1, p3, p2] + 
               (2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p4, p7])/Spbb[p2, p1, 
                 p3, p2] + (2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, 
                  SumM[p2, p3], p7])/Spbb[p2, p1, p3, p2] + Spbb[p7, p4, p1, 
                p7] + Spbb[p7, SumM[p2, p3], p1, p7])^2)/
            ((Spab[p4, p1, p7] + Spab[p4, SumM[p2, p3], p7])*
             (-s[p5, p6] + Spab[p7, p1, p7] + Spab[p7, p4, p7] + 
              Spab[p7, SumM[p2, p3], p7])*(-MP[p1, p1] + s[p2, p3, p4] + 
              (2*MP[p2, p3]*Spbb[p2, SumM[p4, p3], p1, p2])/Spbb[p2, p1, p3, 
                p2])*(2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/Spbb[
                p2, p1, p3, p2] + (s[p5, p6]*((2*MP[p2, p3]*Spbb[p2, p7]*
                   Spbb[p2, p1, p6, p7])/Spbb[p2, p1, p3, p2] - Spbb[p7, p1, 
                  p6, p7]))/(Spbb[p7, p1, p6, p7] + Spbb[p7, p4, p6, p7] + 
                Spbb[p7, SumM[p2, p3], p6, p7]))))*Spbb[p7, p6, SumM[p5, p6], 
           p5, p6, p7])/(s[p5, p6]*(MP[p1, p1]*Spbb[p4, p7] + 
           (2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p7])/
            Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p7]*
             Spbb[p2, p1, SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] + 
           Spbb[p4, SumM[p2, p3], p1, p7])*(Spbb[p7, p1, p6, p7] + 
            Spbb[p7, p4, p6, p7] + Spbb[p7, SumM[p2, p3], p6, p7])^2)))/
      (2*MP[p2, p3]*Spab[p2, p1, p2])
 
ATreeSAM["S", "+", "+", "+", "s", "S", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = (MP[p5, p5]*((-MP[p5, p5] + s[p1, p6, p7])*Spbb[p2, p4] - 
        Spbb[p2, SumM[p3, p4, p5], p2, p4] - Spbb[p2, SumM[p3, p4, p5], p3, 
         p4]))/(2*MP[p4, p5]*(-MP[p5, p5] + s[p1, p6, p7])*
       (-MP[p5, p5] + s[p3, p4, p5])*Spaa[p3, p4]*(Spaa[p2, p3] + 
        ((-MP[p5, p5] + s[p1, p6, p7])*Spab[p3, p1, p2])/
         Spbb[p2, SumM[p3, p4, p5], p1, p2])) + 
     (Spbb[p2, p3]^3*((MP[p5, p5]*Spbb[p2, p1, SumM[p2, p3], p4]^2)/
         (2*MP[p4, p5]*(-MP[p5, p5] + s[p1, p6, p7] - 
           (s[p2, p3]*Spbb[p2, SumM[p3, p4, p5], p1, p2])/Spbb[p2, p3, p1, 
             p2])*(s[p2, p3, p4] - (s[p2, p3]*Spbb[p2, SumM[p3, p4], p1, p2])/
            Spbb[p2, p3, p1, p2] - ((-MP[p5, p5] + s[p1, p6, p7] - 
              (s[p2, p3]*Spbb[p2, SumM[p3, p4, p5], p1, p2])/Spbb[p2, p3, p1, 
                p2])*Spbb[p2, p1, SumM[p2, p3], p4, SumM[p2, p3, p1], 
              SumM[p2, p3], p1, p2])/Spbb[p2, p1, SumM[p2, p3], SumM[p4, p5], 
             SumM[p2, p3, p1], SumM[p2, p3], p1, p2])) + 
        (Spbb[p2, p1, SumM[p2, p3], p4, SumM[p2, p3, p1], SumM[p2, p3], p1, 
           p2]*(s[p2, p3]^2*Spbb[p2, SumM[p6, p7], p5, p2]*
            Spbb[p2, p1, SumM[p2, p3], SumM[p2, p3, p1], p1, p2]^2 - 
           s[p2, p3]*Spbb[p2, p3, p1, p2]*Spbb[p2, p1, SumM[p2, p3], 
             SumM[p2, p3, p1], p1, p2]*(Spbb[p2, p1, SumM[p2, p3], 
              SumM[p2, p3, p1], p4, SumM[p6, p7], p5, p2] + 
             Spbb[p2, p1, SumM[p2, p3], SumM[p2, p3, p1], SumM[p2, p3], 
              SumM[p6, p7], p5, p2] + Spbb[p2, SumM[p6, p7], p5, p4, 
              SumM[p2, p3, p1], SumM[p2, p3], p1, p2] + 
             Spbb[p2, SumM[p6, p7], p5, SumM[p2, p3], SumM[p2, p3, p1], 
              SumM[p2, p3], p1, p2]) + Spbb[p2, p3, p1, p2]^2*
            (-Spbb[p2, p1, SumM[p2, p3], SumM[p2, p3, p1], p4, p5, SumM[p6, 
                p7], SumM[p2, p3], SumM[p2, p3, p1], SumM[p2, p3], p1, p2] + 
             Spbb[p2, p1, SumM[p2, p3], SumM[p2, p3, p1], p4, SumM[p6, p7], 
              p5, p4, SumM[p2, p3, p1], SumM[p2, p3], p1, p2] + 
             Spbb[p2, p1, SumM[p2, p3], SumM[p2, p3, p1], p4, SumM[p6, p7], 
              p5, SumM[p2, p3], SumM[p2, p3, p1], SumM[p2, p3], p1, p2] + 
             Spbb[p2, p1, SumM[p2, p3], SumM[p2, p3, p1], SumM[p2, p3], 
              SumM[p6, p7], p5, SumM[p2, p3], SumM[p2, p3, p1], SumM[p2, p3], 
              p1, p2])))/((-MP[p1, p1] + s[p1, p2, p3])*(-MP[p1, p1] + 
           s[p5, p6, p7])*(-(s[p2, p3]*Spab[p4, p1, p2]*(Spab[p4, p1, p2] + 
              Spab[p4, p3, p2])) + Spaa[p4, SumM[p2, p3], p1, p4]*
            Spbb[p2, p3, p1, p2])*(-(s[p2, p3]*Spbb[p2, SumM[p3, p5], p1, p2]*
             Spbb[p2, p1, SumM[p2, p3], p4, SumM[p2, p3, p1], SumM[p2, p3], 
              p1, p2]) - s[p2, p3]*Spbb[p2, SumM[p3, p4], p1, p2]*
            Spbb[p2, p1, SumM[p2, p3], SumM[p2, p3, p1], p5, SumM[p2, p3], 
             p1, p2] + Spbb[p2, p3, p1, p2]*((2*MP[p4, p5] - MP[p5, p5] + s[
                p2, p3, p5])*Spbb[p2, p1, SumM[p2, p3], p4, SumM[p2, p3, p1], 
               SumM[p2, p3], p1, p2] + s[p2, p3, p4]*Spbb[p2, p1, SumM[p2, 
                p3], SumM[p2, p3, p1], p5, SumM[p2, p3], p1, p2])))))/
      (s[p2, p3]*Spbb[p2, p1, p2, p3]*Spbb[p2, p3, p1, p2])
 
ATreeSAM["S", "+", "+", "s", "+", "S", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = (MP[p4, p4]*Spbb[p2, p3]^2*Spbb[p5, SumM[p1, p7], p6, p5])/
      (s[p2, p3]*(-MP[p4, p4] + s[p1, p6, p7])*(-MP[p4, p4] + s[p2, p3, p4])*
       (2*MP[p3, p4] + ((-MP[p4, p4] + s[p2, p3, p4])*Spbb[p5, p3, p4, p5])/
         Spbb[p5, SumM[p1, p6, p7], p4, p5])*(2*MP[p5, p6] + 
        ((-MP[p4, p4] + s[p2, p3, p4])*Spbb[p5, p4, p6, p5])/
         Spbb[p5, SumM[p1, p6, p7], p4, p5])) + 
     (MP[p4, p4]*Spbb[p3, p5]*(((-Spbb[p2, SumM[p5, p6, p7], p1, p2] + 
           (2*MP[p3, p4]*Spbb[p2, p5]*Spbb[p5, p4, p1, p2])/
            Spbb[p5, SumM[p3, p4], p4, p5] - 
           (Spbb[p2, p5]*Spbb[p5, SumM[p3, p4], p1, p2]*(2*MP[p5, p6] - 
              (2*MP[p3, p4]*Spbb[p5, p4, p6, p5])/Spbb[p5, SumM[p3, p4], p4, 
                p5]))/Spbb[p5, SumM[p2, p1, p7], p6, p5])*
          Spbb[p5, SumM[p2, p1, p7], p6, p5])/(2*MP[p1, p2]*
          (-MP[p4, p4] + s[p3, p4, p5])*(2*MP[p5, p6] - 
           (2*MP[p3, p4]*Spbb[p5, p4, p6, p5])/Spbb[p5, SumM[p3, p4], p4, 
             p5])*(-MP[p4, p4] + s[p2, p3, p4] + 
           (2*MP[p3, p4]*Spbb[p5, SumM[p1, p6, p7], p4, p5])/
            Spbb[p5, SumM[p3, p4], p4, p5] - (Spbb[p5, p2, SumM[p1, p6, p7], 
              p5]*(2*MP[p5, p6] - (2*MP[p3, p4]*Spbb[p5, p4, p6, p5])/Spbb[
                p5, SumM[p3, p4], p4, p5]))/Spbb[p5, SumM[p2, p1, p7], p6, 
             p5])) - (MP[p4, p4]*Spbb[p2, p5]*(-Spbb[p5, p2, p6, p5] + 
           Spbb[p5, SumM[p2, p1, p7], p6, p5]))/
         ((-MP[p4, p4] + s[p1, p6, p7])*Spab[p2, SumM[p1, p6, p7], p5]*
          (-MP[p4, p4] + s[p2, p3, p4] + (2*MP[p3, p4]*Spbb[p5, 
              SumM[p1, p6, p7], p4, p5])/Spbb[p5, SumM[p3, p4], p4, p5])*
          (2*MP[p5, p6] - (2*MP[p3, p4]*Spbb[p5, p4, p6, p5])/
            Spbb[p5, SumM[p3, p4], p4, p5] - ((-MP[p4, p4] + s[p2, p3, p4] + 
              (2*MP[p3, p4]*Spbb[p5, SumM[p1, p6, p7], p4, p5])/Spbb[p5, 
                SumM[p3, p4], p4, p5])*Spbb[p5, SumM[p2, p1, p7], p6, p5])/
            Spbb[p5, p2, SumM[p1, p6, p7], p5]))))/
      (2*MP[p3, p4]*Spab[p3, p4, p5]) - 
     (Spbb[p5, p4, p6, p5]*((MP[p4, p4]*Spbb[p2, p3]^2)/
         ((2*MP[p3, p4] - (2*MP[p5, p6]*Spbb[p5, p3, p4, p5])/
            Spbb[p5, p4, p6, p5])*(-MP[p4, p4] + s[p2, p3, p4] - 
           (2*MP[p5, p6]*Spbb[p5, SumM[p2, p3], p4, p5])/Spbb[p5, p4, p6, 
             p5])*(s[p2, p3] + (Spbb[p2, p3, p1, p2]*
             (-((-MP[p4, p4] + s[p2, p3, p4])*Spbb[p5, p4, p6, p5]) + 
              2*MP[p5, p6]*Spbb[p5, SumM[p2, p3], p4, p5]))/
            (2*MP[p5, p6]*Spbb[p2, p5]*Spbb[p5, p4, p1, p2] + 
             (Spbb[p2, p3, p1, p2] + Spbb[p2, p4, p1, p2])*Spbb[p5, p4, p6, 
               p5]))) + (Spbb[p2, p3, p1, p2]*
          (2*MP[p5, p6]*Spbb[p5, SumM[p2, p3], p1, p2]*
            (MP[p4, p4]*Spbb[p5, SumM[p2, p3], p1, p2] + Spbb[p5, p4, p7, 
              SumM[p2, p3], p1, p2] + Spbb[p5, p4, SumM[p5, p6], 
              SumM[p2, p3], p1, p2]) + Spbb[p5, p4, p6, p5]*
            (-Spbb[p2, p1, SumM[p2, p3], p4, p7, SumM[p2, p3], p1, p2] + 
             Spbb[p2, p1, SumM[p2, p3], SumM[p5, p6], p4, SumM[p2, p3], p1, 
              p2])))/(2*MP[p1, p2]*(-MP[p1, p1] + s[p1, p2, p3])*
          Spaa[p3, p2, p1, p3]*(-2*MP[p5, p6]*(Spbb[p2, p3, p1, p2]*
              Spbb[p5, p2, p4, p5] + Spbb[p2, p3, p1, p2]*Spbb[p5, p3, p4, 
               p5] + s[p2, p3]*Spbb[p2, p5]*Spbb[p5, p4, p1, p2]) + 
           ((2*MP[p2, p4] + 2*MP[p3, p4])*Spbb[p2, p3, p1, p2] - 
             s[p2, p3]*Spbb[p2, p4, p1, p2])*Spbb[p5, p4, p6, p5]))))/
      (2*MP[p5, p6]*Spab[p5, p4, p5])
 
ATreeSAM["S", "+", "+", "s", "S", "+", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = -1/2*(Spbb[p6, p5, p7, p6]*((MP[p7, p7]*Spbb[p2, p3]^2)/
         (2*MP[p3, p4]*(-MP[p4, p4] + s[p2, p3, p4])*(s[p2, p3] - 
           ((-MP[p4, p4] + s[p2, p3, p4])*Spbb[p2, p3, p1, p2])/
            Spbb[p2, SumM[p3, p4], p1, p2])) + 
        (Spbb[p2, p3, p1, p2]*(Spbb[p2, p1, SumM[p2, p3], p5, p4, 
            SumM[p2, p3], p1, p2] + Spbb[p2, p1, SumM[p2, p3], SumM[p6, p7], 
            p4, SumM[p2, p3], p1, p2]))/(2*MP[p1, p2]*(-MP[p1, p1] + 
           s[p1, p2, p3])*Spaa[p3, p2, p1, p3]*
          (s[p2, p3]*Spbb[p2, p1, p4, p2] + (2*MP[p2, p4] + 2*MP[p3, p4])*
            Spbb[p2, p3, p1, p2]))))/(MP[p6, p7]*Spab[p6, p5, p6])
 
ATreeSAM["S", "+", "s", "+", "S", "+", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = -1/8*(MP[p3, p3]*Spbb[p2, p4]^2*Spbb[p6, p5, p7, p6])/
       (MP[p3, p4]*MP[p5, p6]*MP[p6, p7]*(-MP[p3, p3] + s[p2, p3, p4])*
        (2*MP[p2, p3] + ((-MP[p3, p3] + s[p2, p3, p4])*Spbb[p2, p1, p3, p2])/
          Spbb[p2, SumM[p4, p3], p1, p2])) - 
     (Spbb[p2, p1, p3, p2]*(-1/4*(Spbb[p6, p5, p7, p6]*
           (2*MP[p2, p3]*Spbb[p2, p4]*(2*MP[p6, p7]*Spbb[p4, p6]*Spbb[p2, p1, 
                p5, p6] + Spbb[p2, p1, p5, p4]*Spbb[p6, p5, p7, p6]) + 
            Spbb[p2, p1, p3, p2]*(2*MP[p6, p7]*Spbb[p4, p6]*Spbb[p4, 
                SumM[p2, p3], p5, p6] + Spbb[p4, SumM[p2, p3], p5, p4]*Spbb[
                p6, p5, p7, p6])))/(MP[p5, p6]*MP[p6, p7]*
           ((-MP[p3, p3] + s[p2, p3, p4])*Spbb[p2, p1, p3, p2] + 
            2*MP[p2, p3]*Spbb[p2, SumM[p4, p3], p1, p2])*
           (2*MP[p6, p7]*Spbb[p6, p4, p5, p6] - 2*MP[p4, p5]*
             Spbb[p6, p5, p7, p6])) - (MP[p1, p1]*Spbb[p4, p6]*
          Spbb[p6, SumM[p4, p5], p7, p6])/(2*MP[p4, p5]*(-MP[p1, p1] + 
           s[p4, p5, p6])*Spab[p4, p5, p6]*(2*MP[p6, p7] - 
           (2*MP[p4, p5]*Spbb[p6, p5, p7, p6])/Spbb[p6, p4, p5, p6]))))/
      (2*MP[p2, p3]*Spab[p2, p1, p2])


==> auxiliary_files/mathematica_code/SpinorHelicity6D/SAM/SAM_files/ATreeSAM_MP_only.m <==
ATreeSAM["S", "+", "+", "S"][p1_, p2_, p3_, p4_] = 
    -1/4*(MP[p1, p1]*Spbb[p2, p3]^2)/(MP[p2, p3]*MP[p3, p4])
 
ATreeSAM["S", "+", "-", "S"][p1_, p2_, p3_, p4_] = 
    -1/4*(Spab[p3, p1, p2]*Spab[p3, p4, p2])/(MP[p2, p3]*MP[p3, p4])
 
ATreeSAM["S", "+", "S", "+"][p1_, p2_, p3_, p4_] = 
    -1/4*(MP[p1, p1]*Spbb[p2, p4]^2)/(MP[p1, p2]*MP[p2, p3])
 
ATreeSAM["S", "+", "+", "+", "S"][p1_, p2_, p3_, p4_, p5_] = 
    (MP[p5, p5]*Spbb[p4, SumM[p2, p3], p1, p2])/(4*MP[p1, p2]*MP[p4, p5]*
      Spaa[p2, p3]*Spaa[p3, p4])
 
ATreeSAM["S", "+", "+", "-", "S"][p1_, p2_, p3_, p4_, p5_] = 
    -((Spab[p4, p5, SumM[p2, p3], p1, p2]^2/(4*MP[p1, p2]*MP[p4, p5]*
         Spaa[p2, p3]*Spaa[p3, p4]) - (MP[p5, p5]*Spbb[p2, p3]^3)/
        ((2*MP[p1, p1] + 2*MP[p1, p5])*Spbb[p3, p4]))/
      Spbb[p4, SumM[p2, p3], p1, p2])
 
ATreeSAM["S", "+", "-", "+", "S"][p1_, p2_, p3_, p4_, p5_] = 
    (-1/4*(Spab[p3, p1, p2]^2*Spab[p3, p5, p4]^2)/(MP[p1, p2]*MP[p4, p5]*
         Spaa[p2, p3]*Spaa[p3, p4]) + (MP[p1, p1]*Spbb[p2, p4]^4)/
       ((2*MP[p1, p1] + 2*MP[p1, p5])*Spbb[p2, p3]*Spbb[p3, p4]))/
     Spbb[p4, SumM[p2, p3], p1, p2]
 
ATreeSAM["S", "+", "+", "S", "+"][p1_, p2_, p3_, p4_, p5_] = 
    (MP[p4, p4]*Spbb[p3, SumM[p2, p5], p1, p2])/(4*MP[p1, p2]*MP[p3, p4]*
       Spaa[p2, p5]*Spaa[p3, p5]) + 
     (MP[p4, p4]*Spbb[p3, SumM[p2, p5], p1, p5])/(4*MP[p1, p5]*MP[p3, p4]*
       Spaa[p2, p3]*Spaa[p2, p5]) - 
     (MP[p4, p4]*Spbb[p5, SumM[p2, p3], p1, p2])/(4*MP[p1, p2]*MP[p4, p5]*
       Spaa[p2, p3]*Spaa[p3, p5])
 
ATreeSAM["S", "+", "+", "+", "+", "S"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    -1/2*(MP[p6, p6]*Spbb[p5, p6, SumM[p4, p5], SumM[p2, p3], p1, p2])/
      (MP[p1, p2]*(2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
       (2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p1, p4] + 2*MP[p2, p3] + 
        2*MP[p2, p4] + 2*MP[p3, p4])*Spaa[p2, p3]*Spaa[p3, p4]*Spaa[p4, p5])
 
ATreeSAM["S", "+", "+", "+", "S", "+"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    -1/2*(MP[p5, p5]*Spbb[p4, p5, SumM[p3, p4], SumM[p2, p6], p1, p2])/
       (MP[p1, p2]*(2*MP[p1, p2] + 2*MP[p1, p6] + 2*MP[p2, p6])*
        (2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p1, p6] + 2*MP[p2, p3] + 
         2*MP[p2, p6] + 2*MP[p3, p6])*Spaa[p2, p6]*Spaa[p3, p4]*
        Spaa[p3, p6]) - (MP[p5, p5]*Spbb[p4, p5, SumM[p3, p4], SumM[p2, p6], 
        p1, p6])/(2*MP[p1, p6]*(2*MP[p1, p2] + 2*MP[p1, p6] + 2*MP[p2, p6])*
       (2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p1, p6] + 2*MP[p2, p3] + 
        2*MP[p2, p6] + 2*MP[p3, p6])*Spaa[p2, p3]*Spaa[p2, p6]*
       Spaa[p3, p4]) - (MP[p5, p5]*Spbb[p4, p5, SumM[p4, p6], SumM[p2, p3], 
        p1, p2])/(2*MP[p1, p2]*(2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
       (2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p1, p6] + 2*MP[p2, p3] + 
        2*MP[p2, p6] + 2*MP[p3, p6])*Spaa[p2, p3]*Spaa[p3, p6]*
       Spaa[p4, p6]) + (MP[p5, p5]*Spbb[p6, p5, SumM[p4, p6], SumM[p2, p3], 
        p1, p2])/(2*MP[p1, p2]*(2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
       (2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p1, p4] + 2*MP[p2, p3] + 
        2*MP[p2, p4] + 2*MP[p3, p4])*Spaa[p2, p3]*Spaa[p3, p4]*Spaa[p4, p6])
 
ATreeSAM["S", "+", "+", "S", "+", "+"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    -1/2*(MP[p4, p4]*Spbb[p3, p4, SumM[p2, p3], SumM[p5, p6], p1, p6])/
       (MP[p1, p6]*(2*MP[p1, p5] + 2*MP[p1, p6] + 2*MP[p5, p6])*
        (2*MP[p1, p2] + 2*MP[p1, p5] + 2*MP[p1, p6] + 2*MP[p2, p5] + 
         2*MP[p2, p6] + 2*MP[p5, p6])*Spaa[p2, p3]*Spaa[p2, p5]*
        Spaa[p5, p6]) - (MP[p4, p4]*Spbb[p3, p4, SumM[p3, p5], SumM[p2, p6], 
        p1, p2])/(2*MP[p1, p2]*(2*MP[p1, p2] + 2*MP[p1, p6] + 2*MP[p2, p6])*
       (2*MP[p1, p2] + 2*MP[p1, p5] + 2*MP[p1, p6] + 2*MP[p2, p5] + 
        2*MP[p2, p6] + 2*MP[p5, p6])*Spaa[p2, p6]*Spaa[p3, p5]*
       Spaa[p5, p6]) - (MP[p4, p4]*Spbb[p3, p4, SumM[p3, p5], SumM[p2, p6], 
        p1, p6])/(2*MP[p1, p6]*(2*MP[p1, p2] + 2*MP[p1, p6] + 2*MP[p2, p6])*
       (2*MP[p1, p2] + 2*MP[p1, p5] + 2*MP[p1, p6] + 2*MP[p2, p5] + 
        2*MP[p2, p6] + 2*MP[p5, p6])*Spaa[p2, p5]*Spaa[p2, p6]*
       Spaa[p3, p5]) + (MP[p4, p4]*Spbb[p5, p4, SumM[p3, p5], SumM[p2, p6], 
        p1, p2])/(2*MP[p1, p2]*(2*MP[p1, p2] + 2*MP[p1, p6] + 2*MP[p2, p6])*
       (2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p1, p6] + 2*MP[p2, p3] + 
        2*MP[p2, p6] + 2*MP[p3, p6])*Spaa[p2, p6]*Spaa[p3, p5]*
       Spaa[p3, p6]) + (MP[p4, p4]*Spbb[p5, p4, SumM[p3, p5], SumM[p2, p6], 
        p1, p6])/(2*MP[p1, p6]*(2*MP[p1, p2] + 2*MP[p1, p6] + 2*MP[p2, p6])*
       (2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p1, p6] + 2*MP[p2, p3] + 
        2*MP[p2, p6] + 2*MP[p3, p6])*Spaa[p2, p3]*Spaa[p2, p6]*
       Spaa[p3, p5]) + (MP[p4, p4]*Spbb[p5, p4, SumM[p5, p6], SumM[p2, p3], 
        p1, p2])/(2*MP[p1, p2]*(2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
       (2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p1, p6] + 2*MP[p2, p3] + 
        2*MP[p2, p6] + 2*MP[p3, p6])*Spaa[p2, p3]*Spaa[p3, p6]*Spaa[p5, p6])
 
ATreeSAM["S", "+", "+", "+", "-", "S"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    -((MP[p1, p1]*Spab[p5, SumM[p3, p4], p2]^3)/
       ((2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*(2*MP[p2, p3] + 
         2*MP[p2, p4] + 2*MP[p2, p5] + 2*MP[p3, p4] + 2*MP[p3, p5] + 
         2*MP[p4, p5])*Spaa[p3, p4]*Spaa[p4, p5]*Spab[p3, SumM[p4, p5], 
         SumM[p1, p6], p1, p2])) + 
     (-(MP[p1, p1]*Spab[p5, p6, p4, p3, p2]) + 
        (2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*Spab[p5, p6, 
          SumM[p2, p3, p4], p1, p2])^2/(2*MP[p1, p2]*
       (2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*(2*MP[p1, p2] + 
        2*MP[p1, p3] + 2*MP[p1, p4] + 2*MP[p2, p3] + 2*MP[p2, p4] + 
        2*MP[p3, p4])*Spaa[p2, p3]*Spaa[p3, p4]*Spaa[p4, p5]*
       Spbb[p5, p6, SumM[p4, p5], SumM[p2, p3], p1, p2]) - 
     (MP[p1, p1]*Spbb[p4, SumM[p2, p3], p1, p2]^3)/(2*MP[p1, p2]*Spaa[p2, p3]*
       Spab[p3, SumM[p4, p5], SumM[p1, p6], p1, p2]*Spbb[p4, p5]*
       Spbb[p5, p6, SumM[p4, p5], SumM[p2, p3], p1, p2])
 
ATreeSAM["S", "+", "+", "-", "+", "S"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    -((MP[p1, p1]*Spab[p4, SumM[p3, p5], p2]^4)/
       ((2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*(2*MP[p2, p3] + 
         2*MP[p2, p4] + 2*MP[p2, p5] + 2*MP[p3, p4] + 2*MP[p3, p5] + 
         2*MP[p4, p5])*Spaa[p3, p4]*Spaa[p4, p5]*Spab[p5, SumM[p3, p4], p2]*
        Spab[p3, SumM[p4, p5], SumM[p1, p6], p1, p2])) + 
     (MP[p1, p1]*Spbb[p2, p3]^3*Spbb[p5, SumM[p2, p3, p4], p1, p2])/
      ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*(2*MP[p1, p2] + 
        2*MP[p1, p3] + 2*MP[p1, p4] + 2*MP[p2, p3] + 2*MP[p2, p4] + 
        2*MP[p3, p4])*Spab[p5, SumM[p3, p4], p2]*Spbb[p3, p4]*
       Spbb[p4, SumM[p2, p3], p1, p2]) - 
     (Spbb[p2, p3]^3*(-1/2*(Spab[p4, p6, p5]^2*Spab[p4, SumM[p1, p2, p3], 
             SumM[p2, p3], p1, p2]^2*Spbb[p2, p3, p1, p2])/
          ((2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*MP[p5, p6]*
           Spaa[p4, p5]*Spab[p4, p3, p2]) - 
        (MP[p1, p1]*Spbb[p5, SumM[p2, p3], p1, p2]^4)/(Spbb[p4, p5]*
          (2*MP[p1, p1] + 2*MP[p1, p6] + (2*MP[p2, p3]*Spbb[p2, p6, p1, p2])/
            Spbb[p2, p3, p1, p2])*Spbb[p4, SumM[p2, p3], p1, p2])))/
      (2*MP[p2, p3]*Spbb[p2, p3, p1, p2]*Spbb[p3, p2, p1, p2]*
       ((2*MP[p2, p3]*Spbb[p2, p5]*Spbb[p2, p1, SumM[p1, p2, p3], 
           SumM[p2, p3], p1, p2])/Spbb[p2, p1, p3, p2] + 
        Spbb[p5, p4, SumM[p1, p2, p3], SumM[p2, p3], p1, p2] + 
        Spbb[p5, SumM[p2, p3], SumM[p1, p2, p3], SumM[p2, p3], p1, p2]))
 
ATreeSAM["S", "+", "+", "+", "+", "+", "S"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = (MP[p7, p7]*Spbb[p2, p3]^3*
      (2*MP[p2, p3]*(MP[p1, p1]*Spbb[p2, SumM[p5, p6], p7, p6] + 
         Spbb[p2, p1, p4, SumM[p5, p6], p7, p6] + Spbb[p2, p1, SumM[p2, p3], 
          SumM[p5, p6], p7, p6]) + Spbb[p2, p1, SumM[p2, p3], p1, p4, 
        SumM[p5, p6], p7, p6] + Spbb[p2, p1, SumM[p2, p3], p1, SumM[p2, p3], 
        SumM[p5, p6], p7, p6]))/(4*MP[p2, p3]*(2*MP[p1, p2] + 2*MP[p1, p3] + 
       2*MP[p2, p3])*MP[p6, p7]*(2*MP[p5, p6] + 2*MP[p5, p7] + 2*MP[p6, p7])*
      Spaa[p4, p5]*Spaa[p5, p6]*Spab[p4, p3, p2]*Spbb[p2, p1, p2, p3])
 
ATreeSAM["S", "+", "+", "+", "+", "S", "+"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = (MP[p6, p6]*Spbb[p2, p3]^3*
       (2*MP[p2, p3]*(MP[p1, p1]*Spbb[p2, SumM[p4, p5], p6, p5] + 
          Spbb[p2, p1, p7, SumM[p4, p5], p6, p5] + Spbb[p2, p1, SumM[p2, p3], 
           SumM[p4, p5], p6, p5]) + Spbb[p2, p1, SumM[p2, p3], p1, p7, 
         SumM[p4, p5], p6, p5] + Spbb[p2, p1, SumM[p2, p3], p1, SumM[p2, p3], 
         SumM[p4, p5], p6, p5]))/(4*MP[p2, p3]*(2*MP[p1, p2] + 2*MP[p1, p3] + 
        2*MP[p2, p3])*MP[p5, p6]*(2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p6])*
       Spaa[p4, p5]*Spaa[p4, p7]*Spab[p7, p3, p2]*Spbb[p2, p1, p2, p3]) + 
     (MP[p6, p6]*Spbb[p2, p3]^3*(2*MP[p2, p3]*
         (MP[p1, p1]*Spbb[p2, SumM[p5, p7], p6, p5] + Spbb[p2, p1, p4, 
           SumM[p5, p7], p6, p5] + Spbb[p2, p1, SumM[p2, p3], SumM[p5, p7], 
           p6, p5]) + Spbb[p2, p1, SumM[p2, p3], p1, p4, SumM[p5, p7], p6, 
         p5] + Spbb[p2, p1, SumM[p2, p3], p1, SumM[p2, p3], SumM[p5, p7], p6, 
         p5]))/(4*MP[p2, p3]*(2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
       MP[p5, p6]*(2*MP[p5, p6] + 2*MP[p5, p7] + 2*MP[p6, p7])*Spaa[p4, p7]*
       Spaa[p5, p7]*Spab[p4, p3, p2]*Spbb[p2, p1, p2, p3]) - 
     (MP[p6, p6]*Spbb[p2, p3]^3*(2*MP[p2, p3]*
         (MP[p1, p1]*Spbb[p2, SumM[p5, p7], p6, p7] + Spbb[p2, p1, p4, 
           SumM[p5, p7], p6, p7] + Spbb[p2, p1, SumM[p2, p3], SumM[p5, p7], 
           p6, p7]) + Spbb[p2, p1, SumM[p2, p3], p1, p4, SumM[p5, p7], p6, 
         p7] + Spbb[p2, p1, SumM[p2, p3], p1, SumM[p2, p3], SumM[p5, p7], p6, 
         p7]))/(4*MP[p2, p3]*(2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
       MP[p6, p7]*(2*MP[p5, p6] + 2*MP[p5, p7] + 2*MP[p6, p7])*Spaa[p4, p5]*
       Spaa[p5, p7]*Spab[p4, p3, p2]*Spbb[p2, p1, p2, p3]) - 
     (MP[p6, p6]*Spbb[p2, p7]^3*(2*MP[p2, p7]*
         (MP[p1, p1]*Spbb[p2, SumM[p4, p5], p6, p5] + Spbb[p2, p1, p3, 
           SumM[p4, p5], p6, p5] + Spbb[p2, p1, SumM[p2, p7], SumM[p4, p5], 
           p6, p5]) + Spbb[p2, p1, SumM[p2, p7], p1, p3, SumM[p4, p5], p6, 
         p5] + Spbb[p2, p1, SumM[p2, p7], p1, SumM[p2, p7], SumM[p4, p5], p6, 
         p5]))/(4*MP[p2, p7]*(2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*
       MP[p5, p6]*(2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p6])*Spaa[p3, p4]*
       Spaa[p4, p5]*Spab[p3, p7, p2]*Spbb[p2, p1, p2, p7]) + 
     (MP[p6, p6]*Spbb[p2, p7]^3*(2*MP[p2, p7]*
         (MP[p1, p1]*Spbb[p7, SumM[p4, p5], p6, p5] + Spbb[p7, p1, p3, 
           SumM[p4, p5], p6, p5] + Spbb[p7, p1, SumM[p2, p7], SumM[p4, p5], 
           p6, p5]) + Spbb[p7, p1, SumM[p2, p7], p1, p3, SumM[p4, p5], p6, 
         p5] + Spbb[p7, p1, SumM[p2, p7], p1, SumM[p2, p7], SumM[p4, p5], p6, 
         p5]))/(4*MP[p2, p7]*(2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*
       MP[p5, p6]*(2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p6])*Spaa[p3, p4]*
       Spaa[p4, p5]*Spab[p3, p2, p7]*Spbb[p7, p1, p7, p2])
 
ATreeSAM["S", "+", "+", "+", "S", "+", "+"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = -1/4*(MP[p1, p1]^2*Spbb[p6, p7]^2*
        ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p7])*Spbb[p2, p4] - 
         Spbb[p2, SumM[p3, p4, p5], p2, p4] - Spbb[p2, SumM[p3, p4, p5], p3, 
          p4]))/(MP[p4, p5]*(2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*
        MP[p6, p7]*(2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p7])*Spaa[p3, p4]*
        (Spaa[p2, p3] + ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p7])*
           Spab[p3, p1, p2])/Spbb[p2, SumM[p3, p4, p5], p1, p2])*
        (2*MP[p1, p7] + ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p7])*
           Spbb[p2, p7, p1, p2])/Spbb[p2, SumM[p3, p4, p5], p1, p2])) - 
     (MP[p1, p1]^2*Spbb[p2, p7]*
       (-1/2*(2*MP[p1, p7]*Spbb[p2, SumM[p4, p6], p5, p4] + 
           Spbb[p2, SumM[p1, p7], p2, SumM[p4, p6], p5, p4] + 
           Spbb[p2, SumM[p1, p7], p3, SumM[p4, p6], p5, p4])/
          ((2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*MP[p4, p5]*
           (2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p6])*Spaa[p3, p6]*
           Spaa[p4, p6]*(-Spaa[p2, p3] + (2*MP[p1, p7]*Spab[p3, p1, p2])/
             Spbb[p2, SumM[p1, p7], p1, p2])) + 
        (2*MP[p1, p7]*Spbb[p2, SumM[p4, p6], p5, p6] + Spbb[p2, SumM[p1, p7], 
           p2, SumM[p4, p6], p5, p6] + Spbb[p2, SumM[p1, p7], p3, 
           SumM[p4, p6], p5, p6])/(2*(2*MP[p1, p2] + 2*MP[p1, p7] + 
           2*MP[p2, p7])*MP[p5, p6]*(2*MP[p4, p5] + 2*MP[p4, p6] + 
           2*MP[p5, p6])*Spaa[p3, p4]*Spaa[p4, p6]*(-Spaa[p2, p3] + 
           (2*MP[p1, p7]*Spab[p3, p1, p2])/Spbb[p2, SumM[p1, p7], p1, p2])) - 
        (2*MP[p1, p7]*Spbb[p2, SumM[p3, p4], p5, p4] + Spbb[p2, SumM[p1, p7], 
           p2, SumM[p3, p4], p5, p4] + Spbb[p2, SumM[p1, p7], p6, 
           SumM[p3, p4], p5, p4])/(2*(2*MP[p1, p2] + 2*MP[p1, p7] + 
           2*MP[p2, p7])*MP[p4, p5]*(2*MP[p3, p4] + 2*MP[p3, p5] + 
           2*MP[p4, p5])*Spaa[p3, p4]*Spaa[p3, p6]*(-Spaa[p2, p6] + 
           (2*MP[p1, p7]*Spab[p6, p1, p2])/Spbb[p2, SumM[p1, p7], p1, p2])) - 
        (Spbb[p2, SumM[p1, p7], p1, p2]^2*
          (2*MP[p1, p7]*(Spbb[p2, p1, SumM[p1, p7], p6]*Spbb[p2, SumM[p3, 
                p4], p5, p4] + Spbb[p2, p6]*(Spbb[p2, p1, p2, SumM[p3, p4], 
                p5, p4] + Spbb[p2, p1, p6, SumM[p3, p4], p5, p4])) + 
           Spbb[p2, SumM[p1, p7], p1, p2]*(Spbb[p4, p5, SumM[p3, p4], p2, 
              SumM[p1, p7], p6] + Spbb[p4, p5, SumM[p3, p4], p6, 
              SumM[p1, p7], p6])))/(2*MP[p4, p5]*(2*MP[p3, p4] + 
           2*MP[p3, p5] + 2*MP[p4, p5])*Spaa[p3, p4]*
          (2*MP[p1, p7]*Spab[p3, p1, p2] - Spaa[p2, p3]*
            Spbb[p2, SumM[p1, p7], p1, p2])*(2*MP[p1, p7]*Spab[p6, p1, p2] - 
           Spaa[p2, p6]*Spbb[p2, SumM[p1, p7], p1, p2])*
          ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p7])*
            Spbb[p2, SumM[p1, p7], p1, p2] + 2*MP[p1, p7]*
            Spbb[p2, SumM[p3, p4, p5], p1, p2]))))/
      (2*MP[p1, p7]*Spab[p7, p1, p2]) + (MP[p1, p1]*Spbb[p2, p3]^3*
       Spbb[p2, p3, p1, p2]*((-4*MP[p2, p3]^2*Spbb[p2, p7]*
           Spbb[p2, p1, p5, p4]*Spbb[p2, SumM[p6, p7], p1, p2] + 
          2*MP[p2, p3]*Spbb[p2, p3, p1, p2]*
           (-(Spbb[p2, p1, p5, p4]*Spbb[p2, SumM[p6, p7], p1, p7]) + 
            Spbb[p2, p7]*(Spbb[p2, p1, SumM[p6, p7], p4, p5, p4] + 
              Spbb[p2, p1, SumM[p6, p7], SumM[p2, p3], p5, p4])) - 
          Spbb[p2, p3, p1, p2]^2*(Spbb[p4, p5, p4, SumM[p6, p7], p1, p7] + 
            Spbb[p4, p5, SumM[p2, p3], SumM[p6, p7], p1, p7]))/
         (2*MP[p4, p5]*Spaa[p6, p7]*Spab[p4, p3, p2]*Spab[p6, p3, p2]*
          (2*MP[p1, p7]*Spbb[p2, p3, p1, p2] + 2*MP[p2, p3]*
            Spbb[p2, p7, p1, p2])*((2*MP[p1, p6] + 2*MP[p1, p7] + 
             2*MP[p6, p7])*Spbb[p2, p3, p1, p2] + 2*MP[p2, p3]*
            Spbb[p2, SumM[p6, p7], p1, p2])) + 
        (2*MP[p2, p3]*Spbb[p2, p7]*(MP[p1, p1]*Spbb[p2, SumM[p4, p6], p5, 
              p4] + Spbb[p2, p1, p7, SumM[p4, p6], p5, p4] + 
            Spbb[p2, p1, SumM[p2, p3], SumM[p4, p6], p5, p4]) - 
          Spbb[p2, p3, p1, p2]*(Spbb[p4, p5, SumM[p4, p6], p7, p1, p7] + 
            Spbb[p4, p5, SumM[p4, p6], SumM[p2, p3], p1, p7]))/
         (2*MP[p4, p5]*(2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p6])*
          Spaa[p4, p6]*Spab[p6, p3, p2]*Spab[p7, p3, p2]*
          (2*MP[p1, p7]*Spbb[p2, p3, p1, p2] + 2*MP[p2, p3]*
            Spbb[p2, p7, p1, p2])) + (-2*MP[p2, p3]*Spbb[p2, p7]*
           (MP[p1, p1]*Spbb[p2, SumM[p4, p6], p5, p6] + Spbb[p2, p1, p7, 
             SumM[p4, p6], p5, p6] + Spbb[p2, p1, SumM[p2, p3], SumM[p4, p6], 
             p5, p6]) + Spbb[p2, p3, p1, p2]*(Spbb[p6, p5, SumM[p4, p6], p7, 
             p1, p7] + Spbb[p6, p5, SumM[p4, p6], SumM[p2, p3], p1, p7]))/
         (2*MP[p5, p6]*(2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p6])*
          Spaa[p4, p6]*Spab[p4, p3, p2]*Spab[p7, p3, p2]*
          (2*MP[p1, p7]*Spbb[p2, p3, p1, p2] + 2*MP[p2, p3]*
            Spbb[p2, p7, p1, p2])) + (2*MP[p1, p1]*MP[p2, p3]*
           Spbb[p2, p3, p1, p2]*Spbb[p2, SumM[p4, p6], p5, p4] + 
          Spbb[p2, p3, p1, p2]*(2*MP[p2, p3]*Spbb[p2, p1, p7, SumM[p4, p6], 
              p5, p4] + 2*MP[p2, p3]*Spbb[p2, p1, SumM[p2, p3], SumM[p4, p6], 
              p5, p4] + Spbb[p2, p1, SumM[p2, p3], p1, p7, SumM[p4, p6], p5, 
             p4] + Spbb[p2, p1, SumM[p2, p3], p1, SumM[p2, p3], SumM[p4, p6], 
             p5, p4]))/(2*(2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
          MP[p4, p5]*(2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p6])*
          Spaa[p4, p6]*Spaa[p6, p7]*Spab[p7, p3, p2]*Spbb[p2, p3, p1, p2]^
           2) + (-2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p3, p1, p2]*
           Spbb[p2, SumM[p4, p6], p5, p6] - Spbb[p2, p3, p1, p2]*
           (2*MP[p2, p3]*Spbb[p2, p1, p7, SumM[p4, p6], p5, p6] + 
            2*MP[p2, p3]*Spbb[p2, p1, SumM[p2, p3], SumM[p4, p6], p5, p6] + 
            Spbb[p2, p1, SumM[p2, p3], p1, p7, SumM[p4, p6], p5, p6] + 
            Spbb[p2, p1, SumM[p2, p3], p1, SumM[p2, p3], SumM[p4, p6], p5, 
             p6]))/(2*(2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*MP[p5, p6]*
          (2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p6])*Spaa[p4, p6]*
          Spaa[p4, p7]*Spab[p7, p3, p2]*Spbb[p2, p3, p1, p2]^2) + 
        (-2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p3, p1, p2]*Spbb[p2, SumM[p6, p7], 
            p5, p6] - Spbb[p2, p3, p1, p2]*(2*MP[p2, p3]*Spbb[p2, p1, p4, 
              SumM[p6, p7], p5, p6] + 2*MP[p2, p3]*Spbb[p2, p1, SumM[p2, p3], 
              SumM[p6, p7], p5, p6] + Spbb[p2, p1, SumM[p2, p3], p1, p4, 
             SumM[p6, p7], p5, p6] + Spbb[p2, p1, SumM[p2, p3], p1, 
             SumM[p2, p3], SumM[p6, p7], p5, p6]))/
         (2*(2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*MP[p5, p6]*
          (2*MP[p5, p6] + 2*MP[p5, p7] + 2*MP[p6, p7])*Spaa[p4, p7]*
          Spaa[p6, p7]*Spab[p4, p3, p2]*Spbb[p2, p3, p1, p2]^2)))/
      (2*MP[p2, p3]*Spbb[p2, p1, p2, p3])
 
ATreeSAM["S", "S", "+", "s", "s"][p1_, p2_, p3_, p4_, p5_] = 
    (-((2*(2*MP[p1, p1] + 2*MP[p1, p2])*MP[p1, p4] - 
         2*(2*MP[p1, p1] + 2*MP[p1, p2])*MP[p3, p4] - 
         8*MP[p2, p3]*MP[p3, p4] - 2*MP[p2, p3]*(2*MP[p4, p4] + 
           2*MP[p4, p5]) + 2*MP[p2, p5]*(2*MP[p4, p4] + 2*MP[p4, p5]))*
        Spbb[p3, p2, p4, p3]) + 2*MP[p2, p4]*
       (2*MP[p3, p4]*Spbb[p3, p1, p2, p3] + 2*MP[p2, p3]*
         Spbb[p3, p4, p5, p3]))/(8*(2*MP[p1, p1] + 2*MP[p1, p2])*MP[p2, p3]*
      MP[p3, p4]*(2*MP[p4, p4] + 2*MP[p4, p5]))
 
ATreeSAM["S", "+", "S", "s", "s"][p1_, p2_, p3_, p4_, p5_] = 
    -1/4*(Spbb[p2, p3, p1, p2]*
       (1 + (2*MP[p1, p5] + (2*MP[p2, p3]*Spbb[p2, p5, p1, p2])/
           Spbb[p2, p3, p1, p2])/(2*MP[p4, p4] + 2*MP[p4, p5])))/
      (MP[p1, p2]*MP[p2, p3])
 
ATreeSAM["S", "+", "s", "S", "s"][p1_, p2_, p3_, p4_, p5_] = 
    Spbb[p2, p3, p1, p2]/(4*MP[p1, p2]*MP[p2, p3])
 
ATreeSAM["S", "S", "+", "+", "s", "s"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    (MP[p5, p5]*Spbb[p3, p4]^2*(2*MP[p2, p6] - 
        ((2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*
          Spbb[p3, SumM[p1, p4, p5], p2, p3])/Spbb[p3, SumM[p4, p5], p2, 
          p3]))/(2*MP[p4, p5]*(2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*
       (2*MP[p1, p1] + 2*MP[p1, p2] - ((2*MP[p3, p4] + 2*MP[p3, p5] + 
           2*MP[p4, p5])*Spbb[p3, p2, p1, p3])/Spbb[p3, SumM[p4, p5], p2, 
          p3])*(2*MP[p3, p4] - ((2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*
          Spbb[p3, p4, p2, p3])/Spbb[p3, SumM[p4, p5], p2, p3])) - 
     (MP[p5, p5]*Spbb[p3, SumM[p4, p5, p6], p1, p3]*
       Spbb[p3, SumM[p4, p5, p6], p2, p3]*(Spbb[p3, p2, SumM[p1, p2], p6, p3, 
         p4] - Spbb[p3, p2, SumM[p1, p2], p6, SumM[p3, p5, p6], p4]))/
      (2*(2*MP[p1, p1] + 2*MP[p1, p2])*MP[p4, p5]*(-2*MP[p1, p1] - 
        2*MP[p1, p2] + Spab[p3, SumM[p4, p5, p6], p3])*
       ((2*MP[p1, p1] + 2*MP[p1, p2])*Spbb[p3, SumM[p4, p5], p2, p3] - 
        (2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*
         Spbb[p3, SumM[p4, p5, p6], p2, p3])*((2*MP[p1, p1] + 2*MP[p1, p2])*
         Spab[p4, p2, p3] + Spaa[p3, p4]*Spbb[p3, SumM[p4, p5, p6], p2, 
          p3])) - (Spbb[p3, p2, SumM[p1, p2], p1, p2, p3]*
       ((MP[p5, p5]*Spbb[p3, p4]^3)/(2*MP[p5, p5] + 2*MP[p5, p6]) + 
        ((2*MP[p1, p1] + 2*MP[p1, p2])*Spbb[p3, p2, p5, p4]*
            Spbb[p3, SumM[p4, p5], p6, p3] + Spbb[p3, SumM[p4, p5, p6], p2, 
             p3]*(Spbb[p3, SumM[p4, p5, p6], p6, p3, p5, p4] + 
             Spbb[p3, SumM[p4, p5, p6], p6, p4, p5, p4]))^2/
         (2*MP[p4, p5]*(-2*MP[p1, p1] - 2*MP[p1, p2] + 
           Spab[p3, SumM[p4, p5, p6], p3])*((2*MP[p1, p1] + 2*MP[p1, p2])*
            Spbb[p3, SumM[p4, p5], p2, p3] - (2*MP[p3, p4] + 2*MP[p3, p5] + 
             2*MP[p4, p5])*Spbb[p3, SumM[p4, p5, p6], p2, p3])*
          ((2*MP[p1, p1] + 2*MP[p1, p2])*Spab[p4, p2, p3] + 
           Spaa[p3, p4]*Spbb[p3, SumM[p4, p5, p6], p2, p3]))))/
      ((2*MP[p1, p1] + 2*MP[p1, p2])*Spbb[p3, SumM[p4, p5, p6], p2, p3]*
       ((2*MP[p1, p1] + 2*MP[p1, p2])*Spbb[p3, p2, p5, p4] + 
        Spbb[p3, p2, SumM[p1, p2], p3, p5, p4] + Spbb[p3, p2, SumM[p1, p2], 
         p4, p5, p4])) + (Spbb[p3, p4]^3*
       ((-2*MP[p3, p4]*Spbb[p3, p2, p5, p3] + 2*MP[p2, p5]*
           Spbb[p3, p4, p2, p3])*((2*MP[p2, p3] + 2*MP[p2, p4] + 
            2*MP[p3, p4])*Spbb[p3, p4, p2, p3]*Spbb[p3, p2, SumM[p3, p4], p5, 
            p6, SumM[p3, p4], p2, p3] + 
          (-((2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*Spbb[p3, p4, p2, 
               p3]) + 2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])*
           Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p1, SumM[p3, p4], p2, 
            p3]) + (((2*MP[p1, p1] + 2*MP[p1, p2])*(-2*MP[p1, p5] + 
              2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5]) - 
            2*MP[p2, p6]*(2*MP[p5, p5] + 2*MP[p5, p6]) + 
            (2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
             (2*(2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5]) + 2*MP[p5, p5] + 
              2*MP[p5, p6]))*Spbb[p3, p4, p2, p3]^2 + 4*MP[p3, p4]^2*
           Spbb[p3, p2, p1, p3]*Spbb[p3, SumM[p4, p5], p2, p3] + 
          2*MP[p3, p4]*Spbb[p3, p4, p2, p3]*((2*MP[p1, p5] - 2*MP[p3, p4] - 
              2*MP[p3, p5] - 2*MP[p4, p5])*Spbb[p3, p2, p1, p3] + 
            (2*MP[p5, p5] + 2*MP[p5, p6])*Spbb[p3, p2, p6, p3] - 
            (2*MP[p1, p1] + 2*MP[p1, p2] + 2*(2*MP[p2, p3] + 2*MP[p2, p4] + 
                2*MP[p3, p4]))*Spbb[p3, SumM[p4, p5], p2, p3]))*
         Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p5, SumM[p3, p4], p2, 
          p3]))/(4*MP[p3, p4]*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
       (2*MP[p5, p5] + 2*MP[p5, p6])*Spbb[p3, p2, p3, p4]*
       (2*MP[p1, p1] + 2*MP[p1, p2] - (2*MP[p3, p4]*Spbb[p3, p2, p1, p3])/
         Spbb[p3, p4, p2, p3])*Spbb[p3, p4, p2, p3]^3*
       (2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5] - 
        (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/Spbb[p3, p4, p2, p3]))
 
ATreeSAM["S", "S", "+", "s", "s", "+"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    (MP[p1, p1]*Spbb[p3, p2, SumM[p3, p4, p5], p6]^2*Spbb[p3, p4, p5, p3]^2)/
      (2*MP[p1, p6]*(2*MP[p4, p4] + 2*MP[p4, p5])*(2*MP[p3, p4] + 
        2*MP[p3, p5] + 2*MP[p4, p4] + 2*MP[p4, p5])*
       ((2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p4] + 2*MP[p4, p5])*
         Spbb[p3, p2, p4, p3] + 2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])*
       (-((2*MP[p1, p1] + 2*MP[p1, p2])*Spbb[p3, SumM[p4, p5], p2, p3]) + 
        (2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p4] + 2*MP[p4, p5])*
         Spbb[p3, SumM[p4, p5, p6], p2, p3])) + 
     (MP[p4, p4]*Spbb[p3, SumM[p4, p5], p1, p6]*
       ((2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p4] + 2*MP[p4, p5])*
         Spbb[p3, p6] + Spbb[p3, SumM[p4, p5], p2, p6]))/
      (2*MP[p1, p6]*(2*MP[p4, p4] + 2*MP[p4, p5])*(2*MP[p3, p4] + 
        2*MP[p3, p5] + 2*MP[p4, p4] + 2*MP[p4, p5])*(2*MP[p3, p4] + 
        ((2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p4] + 2*MP[p4, p5])*
          Spbb[p3, p2, p4, p3])/Spbb[p3, SumM[p4, p5], p2, p3])*
       (2*MP[p1, p1] + 2*MP[p1, p2] - ((2*MP[p3, p4] + 2*MP[p3, p5] + 
           2*MP[p4, p4] + 2*MP[p4, p5])*Spbb[p3, SumM[p4, p5, p6], p2, p3])/
         Spbb[p3, SumM[p4, p5], p2, p3])) + 
     (MP[p4, p4]*Spbb[p3, SumM[p4, p5, p6], p1, p3]*(Spbb[p3, p6, p5, p6] - 
        Spbb[p3, SumM[p4, p5, p6], p5, p6]))/(2*(2*MP[p1, p1] + 2*MP[p1, p2])*
       MP[p5, p6]*(-2*MP[p1, p1] - 2*MP[p1, p2] + Spab[p3, SumM[p4, p5, p6], 
         p3])*Spab[p6, SumM[p4, p5], p3]*(2*MP[p3, p4] + 
        ((2*MP[p1, p1] + 2*MP[p1, p2])*Spbb[p3, p2, p4, p3])/
         Spbb[p3, SumM[p4, p5, p6], p2, p3])) - 
     (Spbb[p3, p2, p4, p3]*(-((-8*MP[p1, p6]*MP[p5, p6] - 
           2*MP[p5, p6]*(2*MP[p1, p1] + 2*MP[p1, p2] + 
             (2*MP[p3, p4]*Spbb[p3, p2, p1, p3])/Spbb[p3, p2, p4, p3]) + 
           (2*MP[p1, p1] + 2*MP[p1, p2] + (2*MP[p3, p4]*Spbb[p3, p2, p1, p3])/
              Spbb[p3, p2, p4, p3])*(2*MP[p2, p5] + (2*MP[p3, p4]*Spbb[p3, 
                p2, p5, p3])/Spbb[p3, p2, p4, p3]) - 2*MP[p1, p6]*
            (2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p4] + 2*MP[p4, p5] + 
             (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/Spbb[p3, p2, p4, 
               p3]) + (2*MP[p1, p3] + 2*MP[p1, p4] + 2*MP[p3, p4] + 
             (2*MP[p3, p4]*Spbb[p3, SumM[p1, p4], p2, p3])/Spbb[p3, p2, p4, 
               p3])*(2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p4] + 
             2*MP[p4, p5] + (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/
              Spbb[p3, p2, p4, p3]))*Spbb[p6, p5, p1, p6]) + 
        2*MP[p1, p5]*((2*MP[p3, p4]*Spbb[p3, p6]*
            (2*MP[p5, p6]*Spbb[p3, p2, p1, p6] + 2*MP[p1, p6]*
              Spbb[p3, p2, p5, p6]))/Spbb[p3, p2, p4, p3] - 
          2*MP[p5, p6]*Spbb[p6, p2, p1, p6] + 2*MP[p1, p6]*
           Spbb[p6, SumM[p3, p4], p5, p6])))/(16*MP[p1, p6]*MP[p3, p4]*
       MP[p5, p6]*Spab[p3, p2, p3]*(2*MP[p1, p1] + 2*MP[p1, p2] + 
        (2*MP[p3, p4]*Spbb[p3, p2, p1, p3])/Spbb[p3, p2, p4, p3])*
       (2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p4] + 2*MP[p4, p5] + 
        (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/Spbb[p3, p2, p4, 
          p3])) - 
     ((-((MP[p4, p4]*Spbb[p3, p6]^4*Spbb[p3, SumM[p4, p5, p6], p2, p3])/
          ((2*MP[p4, p4] + 2*MP[p4, p5])*Spbb[p3, p2, SumM[p3, p4, p5], 
            p6])) - (Spbb[p3, SumM[p5, p6], p4, p3]^2*
          Spbb[p3, SumM[p4, p5, p6], p5, p6]^2)/(2*MP[p5, p6]*
          (-2*MP[p1, p1] - 2*MP[p1, p2] + Spab[p3, SumM[p4, p5, p6], p3])*
          Spab[p6, SumM[p4, p5], p3]*(2*MP[p3, p4] + 
           ((2*MP[p1, p1] + 2*MP[p1, p2])*Spbb[p3, p2, p4, p3])/
            Spbb[p3, SumM[p4, p5, p6], p2, p3])))*Spbb[p3, p2, SumM[p1, p2], 
        p1, p2, p3])/((2*MP[p1, p1] + 2*MP[p1, p2])*
       Spbb[p3, SumM[p4, p5, p6], p2, p3]^2*(Spbb[p3, p6, p5, p6] - 
        Spbb[p3, SumM[p4, p5, p6], p5, p6]))
 
ATreeSAM["S", "+", "+", "S", "s", "s"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    (((-4*MP[p2, p4]*MP[p3, p4])/Spba[p2, p4, p3] + Spba[p3, p4, p2])*
       (1 + (2*MP[p1, p6] + ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
            Spbb[p2, p6, p1, p2])/Spbb[p2, SumM[p3, p4], p1, p2])/
         (2*MP[p5, p5] + 2*MP[p5, p6]))*Spbb[p2, SumM[p3, p4], p1, p2])/
      (2*MP[p3, p4]*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*Spaa[p2, p3]*
       (2*MP[p1, p2] + (2*MP[p3, p4]*Spba[p2, p1, p3])/Spba[p2, p4, p3])) + 
     (Spba[p2, p1, p3]*((-4*MP[p1, p2]^2*Spbb[p2, p4, SumM[p5, p6], p2])/
         Spba[p2, p1, p3]^2 - (2*MP[p1, p2]*(Spbb[p2, p4, SumM[p5, p6], p3] + 
           Spbb[p3, p4, SumM[p5, p6], p2]))/Spba[p2, p1, p3] - 
        Spbb[p3, p4, SumM[p5, p6], p3])*
       (1 + (2*MP[p1, p6] + 2*MP[p2, p6] - (2*MP[p1, p2]*Spba[p2, p6, p3])/
           Spba[p2, p1, p3] + ((2*MP[p3, p4] + (2*MP[p1, p2]*Spba[p2, p4, 
                p3])/Spba[p2, p1, p3])*((-4*MP[p1, p2]^2*Spbb[p2, p6, 
                SumM[p4, p5], p2])/Spba[p2, p1, p3]^2 - 
             (2*MP[p1, p2]*(Spbb[p2, p6, SumM[p4, p5], p3] + Spbb[p3, p6, 
                 SumM[p4, p5], p2]))/Spba[p2, p1, p3] - Spbb[p3, p6, 
              SumM[p4, p5], p3]))/((-4*MP[p1, p2]^2*Spbb[p2, p4, SumM[p5, 
                p6], p2])/Spba[p2, p1, p3]^2 - (2*MP[p1, p2]*(Spbb[p2, p4, 
                SumM[p5, p6], p3] + Spbb[p3, p4, SumM[p5, p6], p2]))/
             Spba[p2, p1, p3] - Spbb[p3, p4, SumM[p5, p6], p3]))/
         (2*MP[p5, p5] + 2*MP[p5, p6])))/(2*MP[p1, p2]*
       (2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*Spaa[p2, p3]*
       (2*MP[p3, p4] + (2*MP[p1, p2]*Spba[p2, p4, p3])/Spba[p2, p1, p3]))
 
ATreeSAM["S", "+", "S", "+", "s", "s"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    (MP[p3, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p3, p4], p2]*
       (1 + (2*MP[p3, p5] + 2*MP[p4, p5] - (2*MP[p3, p4]*Spbb[p2, p5, p3, 
             p2])/Spbb[p2, p4, p3, p2] + 
          ((2*MP[p1, p2] + (2*MP[p3, p4]*Spbb[p2, p1, p3, p2])/
              Spbb[p2, p4, p3, p2])*Spbb[p2, p5, SumM[p3, p4], p2])/
           Spbb[p2, p1, SumM[p3, p4], p2])/(2*MP[p5, p5] + 2*MP[p5, p6])))/
      (2*MP[p3, p4]*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
       Spab[p4, p3, p2]*(2*MP[p1, p2] + (2*MP[p3, p4]*Spbb[p2, p1, p3, p2])/
         Spbb[p2, p4, p3, p2])) + (Spbb[p2, p1, p3, p2]*
       (-1/2*((Spbb[p4, p3, p5, p4] - (2*MP[p1, p2]*Spbb[p2, p4]*
              Spbb[p4, p5, p3, p2])/Spbb[p2, p1, p3, p2])*
           (1 + ((2*(MP[p3, p4] + MP[p3, p5] + MP[p4, p5]) + (2*MP[p1, p2]*
                 Spbb[p2, SumM[p4, p5], p3, p2])/Spbb[p2, p1, p3, p2])*
              (Spbb[p4, p3, p5, p4] - (2*MP[p1, p2]*Spbb[p2, p4]*Spbb[p4, p5, 
                  p3, p2])/Spbb[p2, p1, p3, p2]))/((2*MP[p5, p5] + 
                2*MP[p5, p6])*(Spbb[p4, p3, p5, p4] - (2*MP[p1, p2]*
                  Spbb[p2, p4]*Spbb[p4, p5, p3, p2])/Spbb[p2, p1, p3, p2]) + 
              (2*MP[p3, p4] + (2*MP[p1, p2]*Spbb[p2, p4, p3, p2])/
                 Spbb[p2, p1, p3, p2])*Spbb[p4, p6, p5, p4])))/
          (MP[p4, p5]*(2*MP[p3, p4] + (2*MP[p1, p2]*Spbb[p2, p4, p3, p2])/
             Spbb[p2, p1, p3, p2])) + (MP[p3, p3]*Spbb[p4, p5, p6, p4]^2 + 
          MP[p6, p6]*(Spbb[p4, p3, SumM[p1, p2], p4] - 
             (2*MP[p1, p2]*Spbb[p2, p4]*Spbb[p4, SumM[p1, p2, p3], p3, p2])/
              Spbb[p2, p1, p3, p2])^2)/((2*MP[p1, p1] + 2*MP[p1, p2] + 
           2*MP[p1, p3] + 2*MP[p2, p3])*(2*MP[p5, p5] + 2*MP[p5, p6])*
          ((2*MP[p5, p5] + 2*MP[p5, p6])*(Spbb[p4, p3, p5, p4] - 
             (2*MP[p1, p2]*Spbb[p2, p4]*Spbb[p4, p5, p3, p2])/
              Spbb[p2, p1, p3, p2]) + (2*MP[p3, p4] + 
             (2*MP[p1, p2]*Spbb[p2, p4, p3, p2])/Spbb[p2, p1, p3, p2])*
            Spbb[p4, p6, p5, p4]))))/(4*MP[p1, p2]*MP[p2, p3])
 
ATreeSAM["S", "+", "S", "s", "+", "s"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    (Spbb[p2, p3, p1, p2]*(1 + (2*MP[p1, p6] + 
         (2*MP[p2, p3]*(Spbb[p2, p6, p1, p2] + (2*MP[p4, p5]*Spbb[p2, p5]*
              Spbb[p2, p1, p6, p5])/Spbb[p5, p4, p6, p5]))/
          Spbb[p2, p3, p1, p2] + (2*MP[p4, p5]*Spbb[p5, p1, p6, p5])/
          Spbb[p5, p4, p6, p5])/(2*MP[p4, p4] + 2*MP[p4, p5] + 2*MP[p4, p6] + 
         2*MP[p5, p6]))*Spbb[p5, p4, p6, p5])/(16*MP[p1, p2]*MP[p2, p3]*
      MP[p4, p5]*MP[p5, p6])
 
ATreeSAM["S", "+", "+", "s", "S", "s"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    (MP[p4, p4]*Spbb[p2, p3]^2)/(2*MP[p3, p4]*(2*MP[p2, p3] + 2*MP[p2, p4] + 
        2*MP[p3, p4])*(2*MP[p2, p3] - ((2*MP[p2, p3] + 2*MP[p2, p4] + 
           2*MP[p3, p4])*Spbb[p2, p3, p1, p2])/Spbb[p2, SumM[p3, p4], p1, 
          p2])) - Spbb[p2, p1, SumM[p2, p3], p4, SumM[p5, p6], SumM[p2, p3], 
       p1, p2]/(2*MP[p1, p2]*(2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
       Spaa[p3, p2, p1, p3]*(2*MP[p2, p4] + 2*MP[p3, p4] - 
        (2*MP[p2, p3]*Spbb[p2, p4, p1, p2])/Spbb[p2, p3, p1, p2]))
 
ATreeSAM["S", "+", "s", "+", "S", "s"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    ((Spbb[p2, p3, p1, p2] + (2*MP[p4, p5]*Spbb[p2, p4]*Spbb[p4, p3, p1, p2])/
         Spbb[p4, p3, p5, p4])*Spbb[p4, p5, p3, p4])/(8*MP[p1, p2]*MP[p3, p4]*
       MP[p4, p5]*(2*MP[p2, p3] + (2*MP[p4, p5]*Spbb[p4, p2, p3, p4])/
         Spbb[p4, p5, p3, p4])) + (MP[p3, p3]*Spbb[p2, p4]*
       Spbb[p4, p5, SumM[p2, p3], p4])/(2*MP[p2, p3]*
       (2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*Spab[p2, p3, p4]*
       (2*MP[p4, p5] + (2*MP[p2, p3]*Spbb[p4, p5, p3, p4])/
         Spbb[p4, p2, p3, p4]))
 
ATreeSAM["S", "+", "s", "S", "+", "s"][p1_, p2_, p3_, p4_, p5_, p6_] = 
    (Spbb[p2, p3, p1, p2]*Spbb[p5, p6, p4, p5])/(16*MP[p1, p2]*MP[p2, p3]*
      MP[p4, p5]*MP[p5, p6])
 
ATreeSAM["S", "S", "+", "+", "+", "s", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = (MP[p6, p6]*(2*MP[p2, p7] + 
        ((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*
          Spbb[p3, SumM[p2, p7], p2, p3])/Spbb[p3, SumM[p4, p5, p6], p2, p3])*
       ((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*
         Spbb[p3, p5] - Spbb[p3, SumM[p4, p5, p6], p3, p5] - 
        Spbb[p3, SumM[p4, p5, p6], p4, p5]))/
      (2*(2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*
       MP[p5, p6]*(2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p6])*Spaa[p4, p5]*
       (Spaa[p3, p4] + ((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 
           2*MP[p2, p7])*Spab[p4, p2, p3])/Spbb[p3, SumM[p4, p5, p6], p2, 
          p3])*(2*MP[p1, p1] + 2*MP[p1, p2] - 
        ((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*
          Spbb[p3, p2, p1, p3])/Spbb[p3, SumM[p4, p5, p6], p2, p3])) - 
     (MP[p6, p6]*Spbb[p3, SumM[p1, p2], p1, p3]*Spbb[p3, SumM[p1, p2], p2, 
        p3]*(Spbb[p3, p2, SumM[p1, p2], p7, p3, SumM[p4, p5], p6, p5] + 
        Spbb[p3, p2, SumM[p1, p2], p7, SumM[p1, p2], SumM[p4, p5], p6, p5]))/
      (2*(2*MP[p1, p1] + 2*MP[p1, p2])*MP[p5, p6]*(2*MP[p4, p5] + 
        2*MP[p4, p6] + 2*MP[p5, p6])*Spaa[p4, p5]*(2*MP[p1, p1] + 
        2*MP[p1, p2] + Spab[p3, SumM[p1, p2], p3])*
       ((2*MP[p1, p1] + 2*MP[p1, p2])*Spab[p4, p2, p3] - 
        Spaa[p3, p4]*Spbb[p3, SumM[p1, p2], p2, p3])*
       ((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*
         Spbb[p3, SumM[p1, p2], p2, p3] + (2*MP[p1, p1] + 2*MP[p1, p2])*
         Spbb[p3, SumM[p4, p5, p6], p2, p3])) - 
     (Spbb[p3, p2, SumM[p1, p2], p1, p2, p3]*
       (-((MP[p6, p6]*((2*MP[p1, p1] + 2*MP[p1, p2])*Spbb[p3, p5] + 
             Spbb[p3, SumM[p1, p2], p3, p5] + Spbb[p3, SumM[p1, p2], p4, p5])^
            3)/((2*MP[p6, p6] + 2*MP[p6, p7])*(2*MP[p5, p6] + 2*MP[p5, p7] + 
            2*MP[p6, p6] + 2*MP[p6, p7])*(2*MP[p1, p1] + 2*MP[p1, p2] + 
            Spab[p3, SumM[p1, p2], p3])*(Spab[p4, p3, SumM[p6, p7], p6, p5] + 
            Spab[p4, SumM[p1, p2], SumM[p6, p7], p6, p5])*
           ((2*MP[p1, p1] + 2*MP[p1, p2])*Spab[p4, p2, p3] - 
            Spaa[p3, p4]*Spbb[p3, SumM[p1, p2], p2, p3]))) - 
        (MP[p6, p6]*Spbb[p3, SumM[p4, p5], p6, p5]^3)/(2*MP[p5, p6]*
          Spaa[p4, p5]*(Spab[p4, p3, SumM[p6, p7], p6, p5] + 
           Spab[p4, SumM[p1, p2], SumM[p6, p7], p6, p5])*
          (Spbb[p3, p2, SumM[p1, p2], p7, p3, SumM[p4, p5], p6, p5] + 
           Spbb[p3, p2, SumM[p1, p2], p7, SumM[p1, p2], SumM[p4, p5], p6, 
            p5])) - ((2*MP[p1, p1] + 2*MP[p1, p2])*
            (-(MP[p6, p6]*Spbb[p3, p2, p4, p5]) + (2*MP[p4, p5] + 2*
                MP[p4, p6] + 2*MP[p5, p6])*Spbb[p3, p2, p6, p5])*
            Spbb[p3, SumM[p4, p5, p6], p7, p3] + Spbb[p3, SumM[p1, p2], p2, 
             p3]*(-(MP[p6, p6]*Spbb[p3, SumM[p1, p2], p7, p3, p4, p5]) + 
             (2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p6])*(Spbb[p3, 
                SumM[p1, p2], p7, p3, p6, p5] + Spbb[p3, SumM[p1, p2], p7, 
                SumM[p4, p5], p6, p5])))^2/(2*MP[p5, p6]*
          (2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p6])*Spaa[p4, p5]*
          (2*MP[p1, p1] + 2*MP[p1, p2] + Spab[p3, SumM[p1, p2], p3])*
          ((2*MP[p1, p1] + 2*MP[p1, p2])*Spab[p4, p2, p3] - 
           Spaa[p3, p4]*Spbb[p3, SumM[p1, p2], p2, p3])*
          ((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*
            Spbb[p3, SumM[p1, p2], p2, p3] + (2*MP[p1, p1] + 2*MP[p1, p2])*
            Spbb[p3, SumM[p4, p5, p6], p2, p3])*(Spbb[p3, p2, SumM[p1, p2], 
            p7, p3, SumM[p4, p5], p6, p5] + Spbb[p3, p2, SumM[p1, p2], p7, 
            SumM[p1, p2], SumM[p4, p5], p6, p5]))))/
      ((2*MP[p1, p1] + 2*MP[p1, p2])*Spbb[p3, SumM[p1, p2], p2, p3]) + 
     (Spbb[p3, p4]^3*Spbb[p3, p4, p2, p3]*
       ((MP[p6, p6]*Spbb[p3, p2, SumM[p3, p4], p5]^2*(2*MP[p2, p7] - 
           (2*MP[p3, p4]*Spbb[p3, p2, p7, p3])/Spbb[p3, p4, p2, p3] + 
           ((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7] - 
              (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5, p6], p2, p3])/Spbb[p3, p4, 
                p2, p3])*Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], 
              SumM[p1, p5, p6], SumM[p3, p4], p2, p3])/Spbb[p3, p2, 
             SumM[p3, p4], SumM[p5, p6], SumM[p2, p3, p4], SumM[p3, p4], p2, 
             p3]))/(2*MP[p5, p6]*Spbb[p3, p4, p2, p3]^2*(2*MP[p1, p1] + 
           2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7] - 
           (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5, p6], p2, p3])/
            Spbb[p3, p4, p2, p3])*(2*MP[p3, p4] + 2*MP[p3, p5] + 
           2*MP[p4, p5] - (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/
            Spbb[p3, p4, p2, p3] - ((2*MP[p1, p1] + 2*MP[p1, p2] + 
              2*MP[p1, p7] + 2*MP[p2, p7] - (2*MP[p3, p4]*Spbb[p3, 
                 SumM[p4, p5, p6], p2, p3])/Spbb[p3, p4, p2, p3])*
             Spbb[p3, p2, SumM[p3, p4], p5, SumM[p2, p3, p4], SumM[p3, p4], 
              p2, p3])/Spbb[p3, p2, SumM[p3, p4], SumM[p5, p6], 
             SumM[p2, p3, p4], SumM[p3, p4], p2, p3])*(2*MP[p1, p1] + 
           2*MP[p1, p2] - (2*MP[p3, p4]*Spbb[p3, p2, p1, p3])/
            Spbb[p3, p4, p2, p3] - ((2*MP[p1, p1] + 2*MP[p1, p2] + 
              2*MP[p1, p7] + 2*MP[p2, p7] - (2*MP[p3, p4]*Spbb[p3, 
                 SumM[p4, p5, p6], p2, p3])/Spbb[p3, p4, p2, p3])*
             Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p1, SumM[p3, p4], 
              p2, p3])/Spbb[p3, p2, SumM[p3, p4], SumM[p5, p6], 
             SumM[p2, p3, p4], SumM[p3, p4], p2, p3])) + 
        (MP[p6, p6]*(((2*MP[p3, p4]*Spbb[p3, p7, SumM[p3, p4], p5]*Spbb[p3, 
                p2, SumM[p3, p4], SumM[p2, p3, p4], p2, p3])/
              Spbb[p3, p4, p2, p3] - (2*MP[p3, p4]*Spbb[p3, p5]*Spbb[p3, p2, 
                SumM[p3, p4], SumM[p2, p3, p4], p1, p7, p2, p3])/
              Spbb[p3, p4, p2, p3] + Spbb[p3, p2, SumM[p3, p4], 
              SumM[p2, p3, p4], p1, p7, SumM[p3, p4], p5] - 
             (2*MP[p3, p4]*Spbb[p3, p5]*((-2*MP[p3, p4]*Spbb[p3, p2, p7, p3]*
                  Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, p3])/
                 Spbb[p3, p4, p2, p3] + Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p2, p3, p4], p2, p7, p2, p3]))/Spbb[p3, p4, p2, p3] + 
             Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, p7, 
              SumM[p3, p4], p5])/Spbb[p3, p4, p2, p3] - 
           ((2*MP[p3, p4]*Spbb[p3, p7, SumM[p3, p4], p5]*Spbb[p3, p2, 
                SumM[p3, p4], SumM[p2, p3, p4], p2, p3])/Spbb[p3, p4, p2, 
               p3] + (2*MP[p3, p4]*Spbb[p3, p7, SumM[p6, p7], p5]*Spbb[p3, 
                p2, SumM[p3, p4], SumM[p2, p3, p4], p2, p3])/
              Spbb[p3, p4, p2, p3] - (2*MP[p3, p4]*Spbb[p3, p5]*Spbb[p3, p2, 
                SumM[p3, p4], SumM[p2, p3, p4], p1, p7, p2, p3])/
              Spbb[p3, p4, p2, p3] + Spbb[p3, p2, SumM[p3, p4], 
              SumM[p2, p3, p4], p1, p7, SumM[p3, p4], p5] + 
             Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p1, p7, 
              SumM[p6, p7], p5] - (2*MP[p3, p4]*Spbb[p3, p5]*(
                (-2*MP[p3, p4]*Spbb[p3, p2, p7, p3]*Spbb[p3, p2, SumM[p3, 
                    p4], SumM[p2, p3, p4], p2, p3])/Spbb[p3, p4, p2, p3] + 
                Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, p7, p2, 
                 p3]))/Spbb[p3, p4, p2, p3] + Spbb[p3, p2, SumM[p3, p4], 
              SumM[p2, p3, p4], p2, p7, SumM[p3, p4], p5] + 
             Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, p7, 
              SumM[p6, p7], p5])/Spbb[p3, p4, p2, p3])*Spbb[p3, p2, 
           SumM[p3, p4], SumM[p2, p3, p4], SumM[p5, p6, p7], SumM[p3, p4], 
           p2, p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p5, p6, p7], p1, 
           SumM[p3, p4], p2, p3])/(2*MP[p5, p6]*(2*MP[p1, p1] + 
           2*MP[p1, p2] - (2*MP[p3, p4]*Spbb[p3, p2, p1, p3])/
            Spbb[p3, p4, p2, p3])*Spbb[p3, p4, p2, p3]^4*
          (-2*MP[p1, p1] - 2*MP[p1, p2] + (2*MP[p3, p4]*Spbb[p3, p2, p1, p3])/
            Spbb[p3, p4, p2, p3] + Spbb[p3, p4, SumM[p5, p6, p7], 
             SumM[p3, p4], p2, p3]/Spbb[p3, p4, p2, p3])*
          ((Spab[p5, SumM[p2, p3, p4], SumM[p3, p4], p2, p3]*
             (2*MP[p1, p1] + 2*MP[p1, p2] - (2*MP[p3, p4]*Spbb[p3, p2, p1, 
                 p3])/Spbb[p3, p4, p2, p3]))/Spbb[p3, p4, p2, p3] - 
           (Spab[p5, p4, p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], 
              SumM[p5, p6, p7], SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3]^
             2)*(((2*MP[p1, p1] + 2*MP[p1, p2] - (2*MP[p3, p4]*Spbb[p3, p2, 
                 p1, p3])/Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], 
              SumM[p5, p6], SumM[p2, p3, p4], SumM[p3, p4], p2, p3])/
            Spbb[p3, p4, p2, p3]^2 + ((2*MP[p1, p1] + 2*MP[p1, p2] + 
              2*MP[p1, p7] + 2*MP[p2, p7] - (2*MP[p3, p4]*Spbb[p3, 
                 SumM[p4, p5, p6], p2, p3])/Spbb[p3, p4, p2, p3])*
             Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], SumM[p5, p6, p7], 
              SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3]^2)) + 
        (((MP[p6, p6]*Spbb[p3, p2, SumM[p3, p4], p5]^3)/
            ((2*MP[p6, p6] + 2*MP[p6, p7])*Spbb[p3, p4, p2, p3]^3) + 
           (((2*MP[p1, p1] + 2*MP[p1, p2] - (2*MP[p3, p4]*Spbb[p3, p2, p1, 
                    p3])/Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p2, p3, p4], p6, p5]*Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p5, p6], p7, SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, 
                 p3]^3 - (Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], 
                 SumM[p5, p6, p7], SumM[p3, p4], p2, p3]*
                (Spbb[p3, p2, SumM[p3, p4], SumM[p5, p6, p7], p7, p5, p6, p5]/
                  Spbb[p3, p4, p2, p3] + ((2*MP[p3, p4]*Spbb[p3, p2, p6, p5]*
                     Spbb[p3, p2, SumM[p3, p4], SumM[p5, p6, p7], p7, p3])/
                    Spbb[p3, p4, p2, p3] + Spbb[p3, p2, SumM[p3, p4], 
                    SumM[p5, p6, p7], p7, SumM[p3, p4], p6, p5])/Spbb[p3, p4, 
                   p2, p3]))/Spbb[p3, p4, p2, p3]^2)^2/(2*MP[p5, p6]*
             (-2*MP[p1, p1] - 2*MP[p1, p2] + (2*MP[p3, p4]*Spbb[p3, p2, p1, 
                 p3])/Spbb[p3, p4, p2, p3] + Spbb[p3, p4, SumM[p5, p6, p7], 
                SumM[p3, p4], p2, p3]/Spbb[p3, p4, p2, p3])*
             ((Spab[p5, SumM[p2, p3, p4], SumM[p3, p4], p2, p3]*
                (2*MP[p1, p1] + 2*MP[p1, p2] - (2*MP[p3, p4]*Spbb[p3, p2, p1, 
                    p3])/Spbb[p3, p4, p2, p3]))/Spbb[p3, p4, p2, p3] - 
              (Spab[p5, p4, p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], 
                 SumM[p5, p6, p7], SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, 
                 p3]^2)*(((2*MP[p1, p1] + 2*MP[p1, p2] - (2*MP[p3, p4]*
                   Spbb[p3, p2, p1, p3])/Spbb[p3, p4, p2, p3])*Spbb[p3, p2, 
                 SumM[p3, p4], SumM[p5, p6], SumM[p2, p3, p4], SumM[p3, p4], 
                 p2, p3])/Spbb[p3, p4, p2, p3]^2 + ((2*MP[p1, p1] + 
                 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7] - 
                 (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5, p6], p2, p3])/
                  Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p2, p3, p4], SumM[p5, p6, p7], SumM[p3, p4], p2, p3])/
               Spbb[p3, p4, p2, p3]^2)))*
          ((-2*MP[p3, p4]*Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p1, 
              p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, p3])/
            Spbb[p3, p4, p2, p3] + Spbb[p3, p2, SumM[p3, p4], 
            SumM[p2, p3, p4], p2, p1, SumM[p2, p3, p4], SumM[p3, p4], p2, 
            p3]))/((2*MP[p1, p1] + 2*MP[p1, p2] - 
           (2*MP[p3, p4]*Spbb[p3, p2, p1, p3])/Spbb[p3, p4, p2, p3])*
          (((2*MP[p1, p1] + 2*MP[p1, p2] - (2*MP[p3, p4]*Spbb[p3, p2, p1, 
                 p3])/Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], 
              SumM[p2, p3, p4], p6, p5])/Spbb[p3, p4, p2, p3] + 
           ((2*MP[p3, p4]*Spbb[p3, p5, p6, p5]*Spbb[p3, p2, SumM[p3, p4], 
                SumM[p2, p3, p4], p2, p3])/Spbb[p3, p4, p2, p3] + 
             Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p1, p5, p6, p5] + 
             Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, p5, p6, p5])/
            Spbb[p3, p4, p2, p3] + ((2*MP[p3, p4]*Spbb[p3, p2, p6, p5]*Spbb[
                p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p1, p3])/
              Spbb[p3, p4, p2, p3] + (2*MP[p3, p4]*Spbb[p3, p2, p6, p5]*Spbb[
                p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, p3])/
              Spbb[p3, p4, p2, p3] + (2*MP[p3, p4]*Spbb[p3, p4, p6, p5]*Spbb[
                p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, p3])/
              Spbb[p3, p4, p2, p3] + Spbb[p3, p2, SumM[p3, p4], 
              SumM[p2, p3, p4], p1, SumM[p3, p4], p6, p5] + 
             Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, SumM[p3, p4], 
              p6, p5])/Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], 
           SumM[p2, p3, p4], SumM[p5, p6, p7], SumM[p3, p4], p2, p3]) + 
        (Spbb[p3, p2, SumM[p3, p4], p5]^3*Spbb[p3, p4, p2, p3]^4*
          (((((-((2*MP[p6, p6] + 2*MP[p6, p7])*(2*MP[p2, p7] - (2*MP[p3, p4]*
                      Spbb[p3, p2, p7, p3])/Spbb[p3, p4, p2, p3])) + 
                 (2*MP[p1, p1] + 2*MP[p1, p2] - (2*MP[p3, p4]*Spbb[p3, p2, 
                      p1, p3])/Spbb[p3, p4, p2, p3])*(2*MP[p1, p1] + 
                   2*MP[p1, p2] - 2*MP[p1, p6] + 2*MP[p1, p7] + 
                   2*MP[p2, p7] - (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5, p6], 
                      p2, p3])/Spbb[p3, p4, p2, p3]) + (2*MP[p1, p6] + 
                   2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7])*
                  (2*MP[p6, p6] + 2*MP[p6, p7] + 2*(2*MP[p1, p1] + 
                     2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7] - 
                     (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5, p6], p2, p3])/
                      Spbb[p3, p4, p2, p3])))*Spbb[p3, p2, SumM[p3, p4], p5, 
                  SumM[p2, p3, p4], SumM[p3, p4], p2, p3]^2)/Spbb[p3, p4, p2, 
                 p3]^4 + ((2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5] - 
                  (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/Spbb[p3, p4, 
                    p2, p3])^2*Spbb[p3, p2, SumM[p3, p4], SumM[p5, p6], 
                 SumM[p2, p3, p4], SumM[p3, p4], p2, p3]*Spbb[p3, p2, 
                 SumM[p3, p4], SumM[p2, p3, p4], p1, SumM[p3, p4], p2, p3])/
               Spbb[p3, p4, p2, p3]^4 + ((2*MP[p3, p4] + 2*MP[p3, p5] + 
                 2*MP[p4, p5] - (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/
                  Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], p5, 
                 SumM[p2, p3, p4], SumM[p3, p4], p2, p3]*
                (-(((2*MP[p1, p1] + 2*MP[p1, p2] + 2*(2*MP[p1, p6] + 
                       2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7]) - 
                     (2*MP[p3, p4]*Spbb[p3, p2, p1, p3])/Spbb[p3, p4, p2, 
                       p3])*Spbb[p3, p2, SumM[p3, p4], SumM[p5, p6], 
                     SumM[p2, p3, p4], SumM[p3, p4], p2, p3])/Spbb[p3, p4, 
                     p2, p3]^2) + ((-2*MP[p1, p1] - 2*MP[p1, p2] + 
                    2*MP[p1, p6] - 2*MP[p1, p7] - 2*MP[p2, p7] + 
                    (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5, p6], p2, p3])/
                     Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], 
                    SumM[p2, p3, p4], p1, SumM[p3, p4], p2, p3])/
                  Spbb[p3, p4, p2, p3]^2 + ((2*MP[p6, p6] + 2*MP[p6, p7])*
                   Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p7, 
                    SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3]^2))/
               Spbb[p3, p4, p2, p3]^2)*((-2*MP[p3, p4]*Spbb[p3, p2, 
                 SumM[p3, p4], SumM[p2, p3, p4], p2, p3]*
                ((2*MP[p3, p4]*Spbb[p3, p2, p6, p3]*Spbb[p3, p5, SumM[p2, p3, 
                     p4], SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3] + 
                 Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p5, p2, p6, 
                  p3]))/Spbb[p3, p4, p2, p3] + (2*MP[p3, p4]*Spbb[p3, p2, 
                 SumM[p3, p4], SumM[p2, p3, p4], p2, p3]*Spbb[p3, p2, 
                 SumM[p3, p4], SumM[p2, p3, p4], p5, p6, p2, p3])/Spbb[p3, 
                p4, p2, p3] - (2*MP[p3, p4]*Spbb[p3, p4, SumM[p2, p3, p4], 
                 SumM[p3, p4], p2, p3]*Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p2, p3, p4], p5, p6, p2, p3])/Spbb[p3, p4, p2, p3] - 
              (2*MP[p3, p4]*Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, 
                 p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p5, 
                 SumM[p3, p4], p6, p3])/Spbb[p3, p4, p2, p3] - 
              (2*MP[p3, p4]*Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, 
                 p3]*((-2*MP[p3, p4]*Spbb[p3, p2, p6, p3]*Spbb[p3, p2, 
                    SumM[p3, p4], SumM[p2, p3, p4], p2, p3])/Spbb[p3, p4, p2, 
                   p3] + (2*MP[p3, p4]*Spbb[p3, p2, p6, p3]*Spbb[p3, p4, 
                    SumM[p2, p3, p4], SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, 
                   p3] + Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], 
                  SumM[p3, p4], p2, p6, p3]))/Spbb[p3, p4, p2, p3] - 
              (2*MP[p3, p4]*Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, 
                 p3]*((-2*MP[p3, p4]*Spbb[p3, p5, p6, p3]*Spbb[p3, p2, 
                    SumM[p3, p4], SumM[p2, p3, p4], p2, p3])/Spbb[p3, p4, p2, 
                   p3] + Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], 
                  SumM[p3, p4], p5, p6, p3]))/Spbb[p3, p4, p2, p3] - 
              (2*MP[p3, p4]*Spbb[p3, p5, SumM[p2, p3, p4], SumM[p3, p4], p2, 
                 p3]*((-2*MP[p3, p4]*Spbb[p3, p2, p6, p3]*Spbb[p3, p2, 
                    SumM[p3, p4], SumM[p2, p3, p4], p2, p3])/Spbb[p3, p4, p2, 
                   p3] - Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], 
                  SumM[p3, p4], p6, p2, p3]))/Spbb[p3, p4, p2, p3] + 
              (2*MP[p3, p4]*Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, 
                 p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], 
                 SumM[p3, p4], p6, p2, p3])/Spbb[p3, p4, p2, p3] - 
              (2*MP[p3, p4]*Spbb[p3, p4, SumM[p2, p3, p4], SumM[p3, p4], p2, 
                 p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], 
                 SumM[p3, p4], p6, p2, p3])/Spbb[p3, p4, p2, p3] - 
              (2*MP[p3, p4]*Spbb[p3, p5, SumM[p2, p3, p4], SumM[p3, p4], p2, 
                 p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], 
                 SumM[p3, p4], p6, p2, p3])/Spbb[p3, p4, p2, p3] - 
              (2*MP[p3, p4]*Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, 
                 p3]*Spbb[p3, p5, p6, p5, SumM[p2, p3, p4], SumM[p3, p4], p2, 
                 p3])/Spbb[p3, p4, p2, p3] - (2*MP[p3, p4]*Spbb[p3, p2, 
                 SumM[p3, p4], SumM[p2, p3, p4], p2, p3]*Spbb[p3, p5, p6, 
                 SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], p2, p3])/Spbb[
                p3, p4, p2, p3] + Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, 
                p4], p5, p2, p6, p5, SumM[p2, p3, p4], SumM[p3, p4], p2, 
               p3] + Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p5, p2, p6, 
               SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], p2, p3] - 
              Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p5, p6, p2, SumM[
                p3, p4], SumM[p2, p3, p4], SumM[p3, p4], p2, p3] - 
              Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p5, p6, p5, SumM[
                p3, p4], SumM[p2, p3, p4], SumM[p3, p4], p2, p3] + 
              Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p5, SumM[p3, p4], 
               p6, p5, SumM[p2, p3, p4], SumM[p3, p4], p2, p3] + 
              Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p5, SumM[p3, p4], 
               p6, SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], p2, p3] + 
              Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], p2, 
               p6, SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], p2, p3] + 
              Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], p5, 
               p6, SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], p2, p3]))/
            Spbb[p3, p4, p2, p3]^2 + 
           (((2*MP[p2, p6] - (2*MP[p3, p4]*Spbb[p3, p2, p6, p3])/Spbb[p3, p4, 
                  p2, p3])*Spbb[p3, p2, SumM[p3, p4], p5, SumM[p2, p3, p4], 
                SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3]^2 - 
             ((2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5] - 
                (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/Spbb[p3, p4, 
                  p2, p3])*Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p6, 
                SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3]^2)*
            (((-(((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 
                    2*MP[p2, p7] - (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5, p6], 
                       p2, p3])/Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, 
                     p4], p5, SumM[p2, p3, p4], SumM[p3, p4], p2, p3])/
                  Spbb[p3, p4, p2, p3]^2) + ((2*MP[p3, p4] + 2*MP[p3, p5] + 
                   2*MP[p4, p5] - (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], p2, 
                      p3])/Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], 
                   SumM[p5, p6], SumM[p2, p3, p4], SumM[p3, p4], p2, p3])/
                 Spbb[p3, p4, p2, p3]^2)*((2*MP[p3, p4]*Spbb[p3, p2, 
                   SumM[p3, p4], SumM[p2, p3, p4], p2, p3]*Spbb[p3, p2, 
                   SumM[p3, p4], SumM[p2, p3, p4], p5, p1, p2, p3])/
                 Spbb[p3, p4, p2, p3] - (2*MP[p3, p4]*Spbb[p3, p4, 
                   SumM[p2, p3, p4], SumM[p3, p4], p2, p3]*Spbb[p3, p2, 
                   SumM[p3, p4], SumM[p2, p3, p4], p5, p1, p2, p3])/
                 Spbb[p3, p4, p2, p3] - (2*MP[p3, p4]*Spbb[p3, p2, 
                   SumM[p3, p4], SumM[p2, p3, p4], p2, p3]*
                  ((2*MP[p3, p4]*Spbb[p3, p2, p1, p3]*Spbb[p3, p5, SumM[p2, 
                       p3, p4], SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3] + 
                   Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p5, p2, p1, 
                    p3]))/Spbb[p3, p4, p2, p3] - (2*MP[p3, p4]*Spbb[p3, p2, 
                   SumM[p3, p4], SumM[p2, p3, p4], p2, p3]*Spbb[p3, p2, 
                   SumM[p3, p4], SumM[p2, p3, p4], p5, SumM[p3, p4], p1, p3])/
                 Spbb[p3, p4, p2, p3] - (2*MP[p3, p4]*Spbb[p3, p5, 
                   SumM[p2, p3, p4], SumM[p3, p4], p2, p3]*
                  ((-2*MP[p3, p4]*Spbb[p3, p2, p1, p3]*Spbb[p3, p2, SumM[p3, 
                       p4], SumM[p2, p3, p4], p2, p3])/Spbb[p3, p4, p2, p3] - 
                   Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], 
                    p1, p2, p3]))/Spbb[p3, p4, p2, p3] + (2*MP[p3, p4]*
                  Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, p3]*
                  Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], 
                   p1, p2, p3])/Spbb[p3, p4, p2, p3] - (2*MP[p3, p4]*
                  Spbb[p3, p4, SumM[p2, p3, p4], SumM[p3, p4], p2, p3]*
                  Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], 
                   p1, p2, p3])/Spbb[p3, p4, p2, p3] - (2*MP[p3, p4]*
                  Spbb[p3, p5, SumM[p2, p3, p4], SumM[p3, p4], p2, p3]*
                  Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], 
                   p1, p2, p3])/Spbb[p3, p4, p2, p3] - (2*MP[p3, p4]*
                  Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, p3]*
                  ((-2*MP[p3, p4]*Spbb[p3, p2, p1, p3]*Spbb[p3, p2, SumM[p3, 
                       p4], SumM[p2, p3, p4], p2, p3])/Spbb[p3, p4, p2, p3] + 
                   (2*MP[p3, p4]*Spbb[p3, p2, p1, p3]*Spbb[p3, p4, SumM[p2, 
                       p3, p4], SumM[p3, p4], p2, p3])/Spbb[p3, p4, p2, p3] + 
                   Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], 
                    p2, p1, p3]))/Spbb[p3, p4, p2, p3] - (2*MP[p3, p4]*
                  Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, p3]*
                  ((-2*MP[p3, p4]*Spbb[p3, p5, p1, p3]*Spbb[p3, p2, SumM[p3, 
                       p4], SumM[p2, p3, p4], p2, p3])/Spbb[p3, p4, p2, p3] + 
                   Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], 
                    p5, p1, p3]))/Spbb[p3, p4, p2, p3] - (2*MP[p3, p4]*
                  Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, p3]*
                  Spbb[p3, p5, p1, p5, SumM[p2, p3, p4], SumM[p3, p4], p2, 
                   p3])/Spbb[p3, p4, p2, p3] - (2*MP[p3, p4]*Spbb[p3, p2, 
                   SumM[p3, p4], SumM[p2, p3, p4], p2, p3]*Spbb[p3, p5, p1, 
                   SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], p2, p3])/
                 Spbb[p3, p4, p2, p3] - Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p2, p3, p4], p5, p1, p2, SumM[p3, p4], SumM[p2, p3, 
                  p4], SumM[p3, p4], p2, p3] - Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p2, p3, p4], p5, p1, p5, SumM[p3, p4], SumM[p2, p3, 
                  p4], SumM[p3, p4], p2, p3] + Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p2, p3, p4], p5, p2, p1, p5, SumM[p2, p3, p4], 
                 SumM[p3, p4], p2, p3] + Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p2, p3, p4], p5, p2, p1, SumM[p3, p4], SumM[p2, p3, 
                  p4], SumM[p3, p4], p2, p3] + Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p2, p3, p4], p5, SumM[p3, p4], p1, p5, SumM[p2, p3, 
                  p4], SumM[p3, p4], p2, p3] + Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p2, p3, p4], p5, SumM[p3, p4], p1, SumM[p3, p4], 
                 SumM[p2, p3, p4], SumM[p3, p4], p2, p3] + Spbb[p3, p2, 
                 SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], p2, p1, 
                 SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], p2, p3] + 
                Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], 
                 p5, p1, SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], p2, 
                 p3]))/Spbb[p3, p4, p2, p3]^2 + ((2*MP[p1, p6] + 
                2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7])*Spbb[p3, p2, 
                SumM[p3, p4], p5, SumM[p2, p3, p4], SumM[p3, p4], p2, p3]*(
                (-2*MP[p3, p4]*Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], 
                   p2, p3]*Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p5, 
                   p6, p7, p3])/Spbb[p3, p4, p2, p3] + (2*MP[p3, p4]*
                  Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, p3]*
                  Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p5, p7, p6, 
                   p3])/Spbb[p3, p4, p2, p3] - (2*MP[p3, p4]*Spbb[p3, p2, 
                   SumM[p3, p4], SumM[p2, p3, p4], p2, p3]*
                  ((-2*MP[p3, p4]*Spbb[p3, p6, p7, p3]*Spbb[p3, p2, SumM[p3, 
                       p4], SumM[p2, p3, p4], p2, p3])/Spbb[p3, p4, p2, p3] + 
                   Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], 
                    p6, p7, p3]))/Spbb[p3, p4, p2, p3] + (2*MP[p3, p4]*
                  Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p2, p3]*
                  Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], 
                   p7, p6, p3])/Spbb[p3, p4, p2, p3] + Spbb[p3, p2, 
                 SumM[p3, p4], SumM[p2, p3, p4], p5, p6, p7, p5, SumM[p2, p3, 
                  p4], SumM[p3, p4], p2, p3] + Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p2, p3, p4], p5, p6, p7, SumM[p3, p4], SumM[p2, p3, 
                  p4], SumM[p3, p4], p2, p3] - Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p2, p3, p4], p5, p7, p6, SumM[p3, p4], SumM[p2, p3, 
                  p4], SumM[p3, p4], p2, p3] + Spbb[p3, p2, SumM[p3, p4], 
                 SumM[p2, p3, p4], SumM[p3, p4], p6, p7, SumM[p3, p4], 
                 SumM[p2, p3, p4], SumM[p3, p4], p2, p3]))/Spbb[p3, p4, p2, 
                p3]^4)))/(2*(2*MP[p6, p6] + 2*MP[p6, p7])*
          (2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7])*
          (2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5] - 
           (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/Spbb[p3, p4, p2, 
             p3])*((-2*MP[p3, p4]*Spbb[p3, p5]*Spbb[p3, p2, SumM[p3, p4], 
              SumM[p2, p3, p4], p2, p3])/Spbb[p3, p4, p2, p3] + 
           Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], p5])*
          Spbb[p3, p2, SumM[p3, p4], p5, SumM[p2, p3, p4], SumM[p3, p4], p2, 
            p3]^3*(2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 
           2*MP[p2, p7] - (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5, p6], p2, p3])/
            Spbb[p3, p4, p2, p3] - ((2*MP[p3, p4] + 2*MP[p3, p5] + 
              2*MP[p4, p5] - (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/
               Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], SumM[p5, p6], 
              SumM[p2, p3, p4], SumM[p3, p4], p2, p3])/Spbb[p3, p2, 
             SumM[p3, p4], p5, SumM[p2, p3, p4], SumM[p3, p4], p2, p3])*
          (2*MP[p1, p1] + 2*MP[p1, p2] - (2*MP[p3, p4]*Spbb[p3, p2, p1, p3])/
            Spbb[p3, p4, p2, p3] - ((2*MP[p3, p4] + 2*MP[p3, p5] + 
              2*MP[p4, p5] - (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/
               Spbb[p3, p4, p2, p3])*Spbb[p3, p2, SumM[p3, p4], 
              SumM[p2, p3, p4], p1, SumM[p3, p4], p2, p3])/
            Spbb[p3, p2, SumM[p3, p4], p5, SumM[p2, p3, p4], SumM[p3, p4], 
             p2, p3]))))/(2*MP[p3, p4]*Spbb[p3, p2, p3, p4])
 
ATreeSAM["S", "S", "+", "+", "s", "s", "+"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = (MP[p1, p1]*(Spbb[p7, p3, p2, p3] - Spbb[p7, SumM[p1, p2, p3], 
         p2, p3])*Spbb[p7, SumM[p1, p2, p3], p5, p4]*
       (-((2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p5] + 2*MP[p5, p6])*
          Spbb[p4, p7]) + Spbb[p7, SumM[p1, p2, p3], p6, p4]))/
      (4*MP[p2, p3]*MP[p4, p5]*(2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p5] + 
        2*MP[p5, p6])*Spab[p3, SumM[p1, p2], p7]*(-2*MP[p4, p5] - 
        2*MP[p4, p6] - 2*MP[p5, p5] - 2*MP[p5, p6] + 
        Spab[p7, SumM[p1, p2, p3], p7])*(2*MP[p1, p7] + 
        ((2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p5] + 2*MP[p5, p6])*
          Spbb[p7, p6, p1, p7])/Spbb[p7, SumM[p1, p2, p3], p6, p7])*
       (2*MP[p5, p5] + 2*MP[p5, p6] + ((2*MP[p4, p5] + 2*MP[p4, p6] + 
           2*MP[p5, p5] + 2*MP[p5, p6])*Spbb[p7, SumM[p5, p6], p6, p7])/
         Spbb[p7, SumM[p1, p2, p3], p6, p7])) + 
     (MP[p5, p5]*Spbb[p7, p6, SumM[p5, p6], p4]^2*
       (-1/2*(Spbb[p7, SumM[p2, p3], p1, p7]^2*Spbb[p7, SumM[p1, p2, p3], p2, 
             p3]^2)/(MP[p2, p3]*Spab[p3, SumM[p1, p2], p7]*
           (-2*MP[p4, p5] - 2*MP[p4, p6] - 2*MP[p5, p5] - 2*MP[p5, p6] + 
            Spab[p7, SumM[p1, p2, p3], p7])*(2*MP[p1, p7] + 
            ((2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p5] + 2*MP[p5, p6])*
              Spbb[p7, p6, p1, p7])/Spbb[p7, SumM[p1, p2, p3], p6, p7])) - 
        (MP[p1, p1]*Spbb[p3, p7]^4*Spbb[p7, SumM[p1, p2, p3], p6, p7])/
         ((2*MP[p1, p1] + 2*MP[p1, p2])*Spbb[p7, p6, SumM[p1, p2, p7], p3])))/
      (2*MP[p4, p5]*(2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p5] + 
        2*MP[p5, p6])*(Spbb[p7, p3, p2, p3] - Spbb[p7, SumM[p1, p2, p3], p2, 
         p3])*(2*MP[p5, p5] + 2*MP[p5, p6] + 
        ((2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p5] + 2*MP[p5, p6])*
          Spbb[p7, SumM[p5, p6], p6, p7])/Spbb[p7, SumM[p1, p2, p3], p6, p7])*
       Spbb[p7, SumM[p1, p2, p3], p6, p7]^2) - 
     (MP[p1, p1]*Spbb[p7, SumM[p5, p6], p5, p7]*
       (Spbb[p7, p1, p7, SumM[p3, p4], p2, p3] + Spbb[p7, p1, SumM[p5, p6], 
         SumM[p3, p4], p2, p3]))/(2*MP[p2, p3]*(2*MP[p2, p3] + 2*MP[p2, p4] + 
        2*MP[p3, p4])*(2*MP[p5, p5] + 2*MP[p5, p6])*Spaa[p3, p4]*
       Spab[p4, SumM[p1, p2, p3], p7]*(2*MP[p5, p5] + 2*MP[p5, p6] + 
        Spab[p7, SumM[p5, p6], p7])*(2*MP[p1, p7] - 
        ((2*MP[p5, p5] + 2*MP[p5, p6])*Spbb[p7, p6, p1, p7])/
         Spbb[p7, SumM[p5, p6], p6, p7])) + 
     (MP[p5, p5]*Spbb[p7, p1, p2, p7]^2*
       ((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*
         Spbb[p4, p7]*Spbb[p7, p6, SumM[p1, p2, p7], SumM[p3, p4, p5], p6, 
          p7] + Spbb[p7, SumM[p1, p2], p6, p7]*
         (Spbb[p7, p6, SumM[p1, p2, p7], SumM[p3, p4, p5], p3, p4] + 
          Spbb[p7, p6, SumM[p1, p2, p7], SumM[p3, p4, p5], SumM[p1, p2, p7], 
           p4])))/(2*(2*MP[p1, p1] + 2*MP[p1, p2])*(2*MP[p1, p1] + 
        2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*MP[p4, p5]*
       (2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*Spaa[p3, p4]*
       Spab[p3, SumM[p1, p2], p7]*Spbb[p7, SumM[p1, p2], p6, p7]*
       ((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*
         Spbb[p7, p6, p1, p7] + 2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, 
          p7])) - (MP[p1, p1]*Spbb[p7, SumM[p1, p2], p6, p7]*
       (-((MP[p5, p5]*Spbb[p3, p4]^3*Spbb[p7, SumM[p1, p2], p6, p7]^2)/
          (Spbb[p7, p6, SumM[p1, p2, p7], p3]*
           (-((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*
              Spbb[p7, p6, p5, p7]) + (2*MP[p5, p5] + 2*MP[p5, p6])*
             Spbb[p7, SumM[p1, p2], p6, p7]))) + 
        ((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*
            Spbb[p7, SumM[p3, p4], p5, p4] + Spbb[p7, SumM[p1, p2], p6, 
            SumM[p3, p4], p5, p4])^2/(2*MP[p4, p5]*(2*MP[p3, p4] + 
           2*MP[p3, p5] + 2*MP[p4, p5])*Spaa[p3, p4]*Spab[p3, SumM[p1, p2], 
           p7])))/((2*MP[p1, p1] + 2*MP[p1, p2])*(2*MP[p1, p1] + 
        2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*(2*MP[p1, p7] + 
        ((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*
          Spbb[p7, p6, p1, p7])/Spbb[p7, SumM[p1, p2], p6, p7])*
       Spbb[p7, p6, SumM[p1, p2, p7], SumM[p3, p4], p5, p4]) - 
     (Spbb[p7, p6, SumM[p5, p6], p5, p6, p7]*
       (-((MP[p1, p1]*Spbb[p7, SumM[p5, p6], p6, p7]*
           (-((2*MP[p5, p5] + 2*MP[p5, p6])*Spbb[p3, p7]) + 
             Spbb[p7, SumM[p5, p6], p4, p3] + Spbb[p7, SumM[p5, p6], p7, p3])^
            4)/((2*MP[p1, p1] + 2*MP[p1, p2])*(2*MP[p1, p1] + 2*MP[p1, p2] + 
            2*MP[p1, p3] + 2*MP[p2, p3])*Spab[p4, SumM[p1, p2, p3], p7]*
           (2*MP[p5, p5] + 2*MP[p5, p6] + Spab[p7, SumM[p5, p6], p7])*
           (Spab[p4, p7, SumM[p1, p2], p2, p3] + Spab[p4, SumM[p5, p6], 
             SumM[p1, p2], p2, p3])*((2*MP[p5, p5] + 2*MP[p5, p6])*
             (-(Spab[p7, p6, p7]*Spbb[p3, p7]) + Spbb[p7, p6, p4, p3] + 
              Spbb[p7, p6, SumM[p3, p5, p6], p3]) - Spab[p7, p4, p3]*
             Spbb[p7, SumM[p5, p6], p6, p7] + Spab[p7, SumM[p1, p2, p4], p3]*
             Spbb[p7, SumM[p5, p6], p6, p7]))) + 
        (MP[p1, p1]*Spbb[p3, p4]^3*(Spbb[p7, SumM[p3, p4], p2, p3] + 
           Spbb[p7, SumM[p5, p6], p2, p3])*Spbb[p7, SumM[p5, p6], p6, p7]^5)/
         (Spbb[p7, p6, SumM[p5, p6], p4]*((2*MP[p5, p5] + 2*MP[p5, p6])*
            Spbb[p7, p6, p1, p7] - 2*MP[p1, p7]*Spbb[p7, SumM[p5, p6], p6, 
             p7])*((2*MP[p5, p5] + 2*MP[p5, p6])*Spbb[p7, SumM[p1, p2], p6, 
             p7] + (2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 
             2*MP[p2, p7])*Spbb[p7, SumM[p5, p6], p6, p7])*
          ((2*MP[p5, p5] + 2*MP[p5, p6])*(-(Spab[p7, p6, p7]*Spbb[p3, p7]) + 
             Spbb[p7, p6, p4, p3] + Spbb[p7, p6, SumM[p3, p5, p6], p3]) - 
           Spab[p7, p4, p3]*Spbb[p7, SumM[p5, p6], p6, p7] + 
           Spab[p7, SumM[p1, p2, p4], p3]*Spbb[p7, SumM[p5, p6], p6, p7])*
          Spbb[p7, p6, SumM[p5, p6], SumM[p3, p4], p2, p3]) + 
        (Spbb[p3, p4]^3*(-((MP[p1, p1]*Spbb[p7, SumM[p3, p4], p2, p3]^4*
              Spbb[p7, SumM[p5, p6], p6, p7])/((2*MP[p1, p1] + 2*MP[p1, p2] + 
               (2*MP[p3, p4]*Spbb[p3, p1, p2, p3])/Spbb[p3, p4, p2, p3])*
              Spbb[p7, p6, SumM[p5, p6], SumM[p3, p4], p2, p3])) + 
           (Spbb[p3, p4, p2, p3]*Spbb[p7, SumM[p2, p3, p4], p1, p7]^2*
             Spbb[p7, SumM[p5, p6], SumM[p2, p3, p4], SumM[p3, p4], p2, p3]^
              2)/((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
             (2*MP[p5, p5] + 2*MP[p5, p6] + Spab[p7, SumM[p5, p6], p7])*
             Spbb[p7, SumM[p5, p6], p4, p3]*(2*MP[p1, p7] - 
              ((2*MP[p5, p5] + 2*MP[p5, p6])*Spbb[p7, p6, p1, p7])/Spbb[p7, 
                SumM[p5, p6], p6, p7]))))/(2*MP[p3, p4]*Spbb[p3, p2, p3, p4]*
          (2*MP[p3, p4]*Spbb[p3, p7]*Spbb[p3, p2, SumM[p3, p4], 
             SumM[p2, p3, p4], p2, p3] + Spbb[p3, p4, p2, p3]*
            Spbb[p7, SumM[p3, p4], SumM[p2, p3, p4], SumM[p3, p4], p2, p3] + 
           Spbb[p3, p4, p2, p3]*Spbb[p7, SumM[p5, p6], SumM[p2, p3, p4], 
             SumM[p3, p4], p2, p3]))))/((2*MP[p5, p5] + 2*MP[p5, p6])*
       Spbb[p7, SumM[p5, p6], p6, p7]^2) - 
     (Spbb[p7, p6, p1, p7]*((MP[p5, p5]*Spbb[p3, p4]^2*(2*MP[p2, p6] - 
           ((2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*
             (Spbb[p3, SumM[p1, p7], p2, p3] + Spbb[p3, SumM[p4, p5], p2, 
               p3] - (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[p7, p6, p2, p3])/Spbb[
                p7, p6, p1, p7]))/Spbb[p3, SumM[p4, p5], p2, p3] + 
           (2*MP[p1, p7]*Spbb[p7, p6, p2, p7])/Spbb[p7, p6, p1, p7]))/
         (2*MP[p4, p5]*(2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*
          (2*MP[p3, p4] - ((2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*
             Spbb[p3, p4, p2, p3])/Spbb[p3, SumM[p4, p5], p2, p3])*
          (2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7] - 
           ((2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*
             (-Spbb[p3, SumM[p1, p7], p2, p3] + (2*MP[p1, p7]*Spbb[p3, p7]*
                Spbb[p7, p6, p2, p3])/Spbb[p7, p6, p1, p7]))/
            Spbb[p3, SumM[p4, p5], p2, p3] + 
           (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/Spbb[p7, p6, p1, 
             p7])) - (MP[p5, p5]*(Spbb[p3, p6, p2, p3] + 
           Spbb[p3, SumM[p4, p5], p2, p3] + (2*MP[p1, p7]*Spbb[p3, p7]*
             Spbb[p7, p6, p2, p3])/Spbb[p7, p6, p1, p7])*
          (-Spbb[p3, SumM[p1, p7], p6, p3] - Spbb[p3, SumM[p1, p7], 
            SumM[p4, p5], p3] - (2*MP[p1, p7]*MP[p5, p5]*Spbb[p3, p7]^2)/
            Spbb[p7, p6, p1, p7] + (2*MP[p1, p7]*Spbb[p3, p7]*
             Spbb[p7, p6, SumM[p1, p7], p3])/Spbb[p7, p6, p1, p7] + 
           (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[p7, p6, SumM[p4, p5], p3])/
            Spbb[p7, p6, p1, p7])*(-(MP[p5, p5]*(Spbb[p3, p2, SumM[p1, p7], 
               p4] + (2*MP[p1, p7]*Spbb[p4, p7]*Spbb[p7, p6, p2, p3])/Spbb[
                p7, p6, p1, p7])) - (2*MP[p1, p7]*Spbb[p7, p1, p2, p3]*
             Spbb[p7, p6, p3, p4])/Spbb[p7, p6, p1, p7] - 
           (2*MP[p1, p7]*Spbb[p7, p6, p2, p3]*Spbb[p7, p6, p3, p4])/
            Spbb[p7, p6, p1, p7] + MP[p1, p1]*(Spbb[p3, p6, p3, p4] + 
             (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[p7, p6, p3, p4])/
              Spbb[p7, p6, p1, p7]) + (2*MP[p1, p7]*Spbb[p7, p1, p2, p3]*
             Spbb[p7, p6, SumM[p3, p5], p4])/Spbb[p7, p6, p1, p7] + 
           (2*MP[p1, p7]*Spbb[p7, p6, p2, p3]*Spbb[p7, p6, SumM[p3, p5], p4])/
            Spbb[p7, p6, p1, p7] - MP[p1, p1]*(MP[p5, p5]*Spbb[p3, p4] + 
             Spbb[p3, p6, SumM[p3, p5], p4] + (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[
                p7, p6, SumM[p3, p5], p4])/Spbb[p7, p6, p1, p7]) + 
           Spbb[p3, p2, SumM[p1, p7], p6, p3, p4] - Spbb[p3, p2, 
            SumM[p1, p7], p6, SumM[p3, p5], p4]))/(2*MP[p4, p5]*
          (-2*MP[p1, p1] - 2*MP[p1, p2] - 2*MP[p1, p7] - 2*MP[p2, p7] + 
           Spab[p3, p6, p3] + Spab[p3, SumM[p4, p5], p3] + 
           (2*MP[p1, p7]*Spab[p3, p6, p7]*Spbb[p3, p7])/Spbb[p7, p6, p1, 
             p7] - (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/
            Spbb[p7, p6, p1, p7])*(2*MP[p1, p1] + 2*MP[p1, p2] + 
           2*MP[p1, p7] + 2*MP[p2, p7] + (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], 
              p6, p7])/Spbb[p7, p6, p1, p7])*
          (Spaa[p3, p4]*(Spbb[p3, p6, p2, p3] + Spbb[p3, SumM[p4, p5], p2, 
              p3] + (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[p7, p6, p2, p3])/
              Spbb[p7, p6, p1, p7]) + Spab[p4, p2, p3]*(2*MP[p1, p1] + 
             2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7] + 
             (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/Spbb[p7, p6, p1, 
               p7]))*(-((2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*
             (Spbb[p3, p6, p2, p3] + Spbb[p3, SumM[p4, p5], p2, p3] + 
              (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[p7, p6, p2, p3])/Spbb[p7, p6, 
                p1, p7])) + Spbb[p3, SumM[p4, p5], p2, p3]*
            (2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7] + 
             (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/Spbb[p7, p6, p1, 
               p7]))) - (MP[p1, p1]*(Spbb[p3, SumM[p1, p7], p2, p3] - 
           (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[p7, p6, p2, p3])/
            Spbb[p7, p6, p1, p7])*((MP[p5, p5]*Spbb[p3, p4]^3)/
            (2*MP[p5, p5] + 2*MP[p5, p6] + (2*MP[p1, p7]*Spbb[p7, p6, p5, 
                p7])/Spbb[p7, p6, p1, p7]) + 
           (Spbb[p3, p2, p5, p4]*(Spbb[p3, SumM[p4, p5], p6, p3] - 
                (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[p7, p6, SumM[p4, p5], p3])/
                 Spbb[p7, p6, p1, p7])*(2*MP[p1, p1] + 2*MP[p1, p2] + 
                2*MP[p1, p7] + 2*MP[p2, p7] + (2*MP[p1, p7]*Spbb[p7, 
                   SumM[p1, p2], p6, p7])/Spbb[p7, p6, p1, p7]) + 
              (Spbb[p3, p6, p2, p3] + Spbb[p3, SumM[p4, p5], p2, p3] + 
                (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[p7, p6, p2, p3])/Spbb[p7, p6, 
                  p1, p7])*(MP[p5, p5]*Spbb[p3, p4, p5, p4] + 
                (2*MP[p1, p7]*Spbb[p7, p3, p5, p4]*Spbb[p7, p6, SumM[p4, p5], 
                   p3])/Spbb[p7, p6, p1, p7] + (2*MP[p1, p7]*Spbb[p7, p4, p5, 
                   p4]*Spbb[p7, p6, SumM[p4, p5], p3])/Spbb[p7, p6, p1, p7] + 
                Spbb[p3, SumM[p4, p5], p6, p3, p5, p4] + Spbb[p3, 
                 SumM[p4, p5], p6, p4, p5, p4]))^2/(2*MP[p4, p5]*
             (-2*MP[p1, p1] - 2*MP[p1, p2] - 2*MP[p1, p7] - 2*MP[p2, p7] + 
              Spab[p3, p6, p3] + Spab[p3, SumM[p4, p5], p3] + 
              (2*MP[p1, p7]*Spab[p3, p6, p7]*Spbb[p3, p7])/Spbb[p7, p6, p1, 
                p7] - (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/Spbb[p7, 
                p6, p1, p7])*(Spaa[p3, p4]*(Spbb[p3, p6, p2, p3] + 
                Spbb[p3, SumM[p4, p5], p2, p3] + (2*MP[p1, p7]*Spbb[p3, p7]*
                  Spbb[p7, p6, p2, p3])/Spbb[p7, p6, p1, p7]) + 
              Spab[p4, p2, p3]*(2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 
                2*MP[p2, p7] + (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/
                 Spbb[p7, p6, p1, p7]))*(-((2*MP[p3, p4] + 2*MP[p3, p5] + 
                 2*MP[p4, p5])*(Spbb[p3, p6, p2, p3] + Spbb[p3, SumM[p4, p5], 
                  p2, p3] + (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[p7, p6, p2, p3])/
                  Spbb[p7, p6, p1, p7])) + Spbb[p3, SumM[p4, p5], p2, p3]*(
                2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7] + 
                (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/Spbb[p7, p6, 
                  p1, p7])))))/((Spbb[p3, p6, p2, p3] + 
           Spbb[p3, SumM[p4, p5], p2, p3] + (2*MP[p1, p7]*Spbb[p3, p7]*
             Spbb[p7, p6, p2, p3])/Spbb[p7, p6, p1, p7])*
          (2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7] + 
           (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/Spbb[p7, p6, p1, 
             p7])*(MP[p1, p1]*Spbb[p3, p4, p5, p4] - 
           (2*MP[p1, p7]*Spbb[p7, p3, p5, p4]*Spbb[p7, p6, p2, p3])/
            Spbb[p7, p6, p1, p7] - (2*MP[p1, p7]*Spbb[p7, p4, p5, p4]*
             Spbb[p7, p6, p2, p3])/Spbb[p7, p6, p1, p7] + 
           Spbb[p3, p2, p5, p4]*(2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 
             2*MP[p2, p7] + (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, p7])/
              Spbb[p7, p6, p1, p7]) + Spbb[p3, p2, SumM[p1, p7], p3, p5, 
            p4] + Spbb[p3, p2, SumM[p1, p7], p4, p5, p4])) + 
        (Spbb[p3, p4]^3*((-2*MP[p3, p4]*Spbb[p3, p2, p5, p3] + 
             2*MP[p2, p5]*Spbb[p3, p4, p2, p3])*
            ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*Spbb[p3, p4, p2, 
               p3]*((2*MP[p1, p7]*Spbb[p7, SumM[p3, p4], p2, p3]*Spbb[p7, p6, 
                  p5, SumM[p3, p4], p2, p3])/Spbb[p7, p6, p1, p7] - Spbb[p3, 
                p2, SumM[p3, p4], p6, p5, SumM[p3, p4], p2, p3]) + 
             (-((2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*Spbb[p3, p4, p2, 
                  p3]) + 2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])*
              ((-2*MP[p1, p7]*Spbb[p7, SumM[p3, p4], p2, p3]*Spbb[p7, p6, 
                  SumM[p2, p3, p4], SumM[p3, p4], p2, p3])/Spbb[p7, p6, p1, 
                 p7] - Spbb[p3, p2, SumM[p3, p4], SumM[p1, p7], SumM[p2, p3, 
                 p4], SumM[p3, p4], p2, p3])) + 
           (4*MP[p3, p4]^2*Spbb[p3, SumM[p4, p5], p2, p3]*
              (-Spbb[p3, SumM[p1, p7], p2, p3] + (2*MP[p1, p7]*Spbb[p3, p7]*
                 Spbb[p7, p6, p2, p3])/Spbb[p7, p6, p1, p7]) + 
             Spbb[p3, p4, p2, p3]^2*(-((2*MP[p2, p6] + (2*MP[p1, p7]*
                    Spbb[p7, p6, p2, p7])/Spbb[p7, p6, p1, p7])*
                 (2*MP[p5, p5] + 2*MP[p5, p6] + (2*MP[p1, p7]*Spbb[p7, p6, 
                     p5, p7])/Spbb[p7, p6, p1, p7])) + (2*MP[p2, p3] + 
                 2*MP[p2, p4] + 2*MP[p3, p4])*(2*(2*MP[p3, p4] + 
                   2*MP[p3, p5] + 2*MP[p4, p5]) + 2*MP[p5, p5] + 
                 2*MP[p5, p6] + (2*MP[p1, p7]*Spbb[p7, p6, p5, p7])/
                  Spbb[p7, p6, p1, p7]) + (2*MP[p1, p1] + 2*MP[p1, p2] + 
                 2*MP[p1, p7] + 2*MP[p2, p7] + (2*MP[p1, p7]*Spbb[p7, 
                    SumM[p1, p2], p6, p7])/Spbb[p7, p6, p1, p7])*
                (-2*MP[p1, p5] - 2*MP[p1, p7] + 2*MP[p3, p4] + 2*MP[p3, p5] + 
                 2*MP[p4, p5] - 2*MP[p5, p7] - (2*MP[p1, p7]*Spbb[p7, 
                    SumM[p1, p5], p6, p7])/Spbb[p7, p6, p1, p7])) + 
             2*MP[p3, p4]*Spbb[p3, p4, p2, p3]*((-Spbb[p3, p6, p2, p3] - 
                 (2*MP[p1, p7]*Spbb[p3, p7]*Spbb[p7, p6, p2, p3])/
                  Spbb[p7, p6, p1, p7])*(2*MP[p5, p5] + 2*MP[p5, p6] + 
                 (2*MP[p1, p7]*Spbb[p7, p6, p5, p7])/Spbb[p7, p6, p1, p7]) - 
               Spbb[p3, SumM[p4, p5], p2, p3]*(2*MP[p1, p1] + 2*MP[p1, p2] + 
                 2*MP[p1, p7] + 2*MP[p2, p7] + 2*(2*MP[p2, p3] + 
                   2*MP[p2, p4] + 2*MP[p3, p4]) + (2*MP[p1, p7]*Spbb[p7, 
                    SumM[p1, p2], p6, p7])/Spbb[p7, p6, p1, p7]) + 
               (-Spbb[p3, SumM[p1, p7], p2, p3] + (2*MP[p1, p7]*Spbb[p3, p7]*
                   Spbb[p7, p6, p2, p3])/Spbb[p7, p6, p1, p7])*
                (2*MP[p1, p5] + 2*MP[p1, p7] - 2*MP[p3, p4] - 2*MP[p3, p5] - 
                 2*MP[p4, p5] + 2*MP[p5, p7] + (2*MP[p1, p7]*Spbb[p7, 
                    SumM[p1, p5], p6, p7])/Spbb[p7, p6, p1, p7])))*
            Spbb[p3, p2, SumM[p3, p4], SumM[p2, p3, p4], p5, SumM[p3, p4], 
             p2, p3]))/(4*MP[p3, p4]*(2*MP[p2, p3] + 2*MP[p2, p4] + 
           2*MP[p3, p4])*Spbb[p3, p2, p3, p4]*Spbb[p3, p4, p2, p3]^3*
          (2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5] - 
           (2*MP[p3, p4]*Spbb[p3, SumM[p4, p5], p2, p3])/Spbb[p3, p4, p2, 
             p3])*(2*MP[p5, p5] + 2*MP[p5, p6] + 
           (2*MP[p1, p7]*Spbb[p7, p6, p5, p7])/Spbb[p7, p6, p1, p7])*
          (2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7] - 
           (2*MP[p3, p4]*(-Spbb[p3, SumM[p1, p7], p2, p3] + (2*MP[p1, p7]*
                Spbb[p3, p7]*Spbb[p7, p6, p2, p3])/Spbb[p7, p6, p1, p7]))/
            Spbb[p3, p4, p2, p3] + (2*MP[p1, p7]*Spbb[p7, SumM[p1, p2], p6, 
              p7])/Spbb[p7, p6, p1, p7]))))/(2*MP[p1, p7]*Spab[p7, p6, p7])
 
ATreeSAM["S", "+", "+", "+", "S", "s", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = (MP[p1, p1]*(-((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 
           2*MP[p6, p7])*Spbb[p2, p1, p6, p2]) + 2*MP[p1, p6]*
         Spbb[p2, SumM[p3, p4, p5], p1, p2])*
       ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7])*
         Spbb[p2, p4] - Spbb[p2, SumM[p3, p4, p5], p2, p4] - 
        Spbb[p2, SumM[p3, p4, p5], p3, p4]))/(2*MP[p4, p5]*
       (2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*(2*MP[p6, p6] + 
        2*MP[p6, p7])*(2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 
        2*MP[p6, p7])*Spaa[p3, p4]*((2*MP[p1, p6] + 2*MP[p1, p7] + 
          2*MP[p6, p6] + 2*MP[p6, p7])*Spab[p3, p1, p2] + 
        Spaa[p2, p3]*Spbb[p2, SumM[p3, p4, p5], p1, p2])) + 
     (Spbb[p2, p3]^3*((Spab[p4, SumM[p1, p2, p3], SumM[p2, p3], p1, p2]*
          Spbb[p2, p3, p1, p2]*(Spbb[p4, SumM[p6, p7], p5, p4] + 
           ((2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
             (Spab[p4, SumM[p1, p2, p3], SumM[p2, p3], p1, p2]*(
                -Spbb[p2, p1, SumM[p2, p3], p5, SumM[p6, p7], p4] + 
                Spbb[p2, p1, SumM[p2, p3], SumM[p6, p7], p5, p4]) + 
              (2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*Spbb[p2, p1, 
                SumM[p2, p3], SumM[p6, p7], p5, SumM[p2, p3], p1, p2]))/
            Spab[p4, SumM[p1, p2, p3], SumM[p2, p3], p1, p2]^2)*
          (1 + (2*MP[p1, p7] + 2*MP[p2, p3] + 2*MP[p2, p7] + 2*MP[p3, p7] - 
             ((2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*Spab[p4, p7, 
                SumM[p2, p3], p1, p2])/Spab[p4, SumM[p1, p2, p3], SumM[p2, 
                p3], p1, p2] - (2*MP[p2, p3]*Spbb[p2, p1, p7, p2])/
              Spbb[p2, p3, p1, p2] - (2*MP[p2, p3]*Spbb[p2, SumM[p3, p7], p1, 
                p2])/Spbb[p2, p3, p1, p2] + (((2*MP[p1, p2] + 2*MP[p1, p3] + 
                  2*MP[p2, p3])*Spab[p4, p5, SumM[p2, p3], p1, p2] + 
                2*MP[p4, p5]*Spab[p4, SumM[p1, p2, p3], SumM[p2, p3], p1, 
                  p2])*(Spab[p4, SumM[p1, p2, p3], SumM[p2, p3], p1, p2]^2*
                 Spbb[p4, SumM[p5, p6], p7, p4] + (2*MP[p1, p2] + 
                  2*MP[p1, p3] + 2*MP[p2, p3])*Spab[p4, SumM[p1, p2, p3], 
                  SumM[p2, p3], p1, p2]*(-Spbb[p2, p1, SumM[p2, p3], p7, 
                    SumM[p5, p6], p4] + Spbb[p2, p1, SumM[p2, p3], 
                   SumM[p5, p6], p7, p4]) + (2*MP[p1, p2] + 2*MP[p1, p3] + 
                   2*MP[p2, p3])^2*Spbb[p2, p1, SumM[p2, p3], SumM[p5, p6], 
                  p7, SumM[p2, p3], p1, p2]))/(Spab[p4, SumM[p1, p2, p3], 
                SumM[p2, p3], p1, p2]*(Spab[p4, SumM[p1, p2, p3], SumM[p2, 
                    p3], p1, p2]^2*Spbb[p4, SumM[p6, p7], p5, p4] + 
                (2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*Spab[p4, 
                  SumM[p1, p2, p3], SumM[p2, p3], p1, p2]*
                 (-Spbb[p2, p1, SumM[p2, p3], p5, SumM[p6, p7], p4] + 
                  Spbb[p2, p1, SumM[p2, p3], SumM[p6, p7], p5, p4]) + 
                (2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])^2*Spbb[p2, p1, 
                  SumM[p2, p3], SumM[p6, p7], p5, SumM[p2, p3], p1, p2])))/
            (2*MP[p6, p6] + 2*MP[p6, p7])))/((2*MP[p1, p2] + 2*MP[p1, p3] + 
           2*MP[p2, p3])*(2*MP[p5, p6] + 2*MP[p5, p7] + 2*MP[p6, p6] + 
           2*MP[p6, p7])*(2*MP[p4, p5] + ((2*MP[p1, p2] + 2*MP[p1, p3] + 
              2*MP[p2, p3])*Spab[p4, p5, SumM[p2, p3], p1, p2])/
            Spab[p4, SumM[p1, p2, p3], SumM[p2, p3], p1, p2])) + 
        ((-(Spab[p4, p5, SumM[p2, p3], p1, p2]*Spbb[p2, p3, p5, p4]) + 
           2*MP[p4, p5]*((2*MP[p2, p3] + 2*MP[p2, p5] + 2*MP[p3, p5])*
              Spbb[p2, p3, p1, p2] - 2*MP[p2, p3]*Spbb[p2, SumM[p3, p5], p1, 
               p2]))*(Spbb[p2, p3, p1, p2]*((2*MP[p1, p7] + 2*MP[p6, p6] + 2*
                MP[p6, p7])*Spbb[p2, p1, SumM[p2, p3], SumM[p4, p5], SumM[p1, 
                p2, p3], SumM[p2, p3], p1, p2] - (2*MP[p1, p6] + 2*
                MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7])*Spbb[p2, p1, SumM[
                p2, p3], SumM[p1, p2, p3], p7, SumM[p2, p3], p1, p2]) + 
           2*MP[p2, p3]*(-(Spbb[p2, p1, p7, p2]*Spbb[p2, p1, SumM[p2, p3], 
                SumM[p4, p5], SumM[p1, p2, p3], SumM[p2, p3], p1, p2]) + 
             Spbb[p2, SumM[p3, p4, p5], p1, p2]*Spbb[p2, p1, SumM[p2, p3], 
               SumM[p1, p2, p3], p7, SumM[p2, p3], p1, p2])))/
         (2*MP[p4, p5]*(2*MP[p6, p6] + 2*MP[p6, p7])*
          ((2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*Spab[p4, p5, 
             SumM[p2, p3], p1, p2] + 2*MP[p4, p5]*Spab[p4, SumM[p1, p2, p3], 
             SumM[p2, p3], p1, p2])*(-((2*MP[p1, p6] + 2*MP[p1, p7] + 
              2*MP[p6, p6] + 2*MP[p6, p7])*Spbb[p2, p3, p1, p2]) + 
           2*MP[p2, p3]*Spbb[p2, SumM[p3, p4, p5], p1, p2]))))/
      (2*MP[p2, p3]*Spab[p4, p3, p2]*Spbb[p2, p1, p2, p3]*
       Spbb[p2, p3, p1, p2])
 
ATreeSAM["S", "+", "+", "S", "+", "s", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = 
    -(((2*MP[p1, p6] - ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 
            2*MP[p6, p7])*Spbb[p2, p1, p6, p2])/Spbb[p2, SumM[p3, p4, p5], 
           p1, p2])*(-1/2*(MP[p1, p1]*((2*MP[p1, p6] + 2*MP[p1, p7] + 2*
                MP[p6, p6] + 2*MP[p6, p7])*Spbb[p2, p5] - 
             Spbb[p2, SumM[p3, p4, p5], p2, p5] - Spbb[p2, SumM[p3, p4, p5], 
              p3, p5]))/(MP[p4, p5]*(2*MP[p3, p4] + 2*MP[p3, p5] + 
             2*MP[p4, p5])*Spaa[p3, p5]*(-Spaa[p2, p3] - 
             ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7])*
               Spab[p3, p1, p2])/Spbb[p2, SumM[p3, p4, p5], p1, p2])) + 
         (MP[p1, p1]*((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 
              2*MP[p6, p7])*Spbb[p2, p3] - Spbb[p2, SumM[p3, p4, p5], p2, 
             p3] - Spbb[p2, SumM[p3, p4, p5], p5, p3]))/
          (2*MP[p3, p4]*(2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*
           Spaa[p3, p5]*(-Spaa[p2, p5] - ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*
                MP[p6, p6] + 2*MP[p6, p7])*Spab[p5, p1, p2])/
             Spbb[p2, SumM[p3, p4, p5], p1, p2])) - 
         (MP[p1, p1]*(((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*
                MP[p6, p7])*Spbb[p2, p5]*Spbb[p2, p1, p2, p3])/
             Spbb[p2, SumM[p3, p4, p5], p1, p2] + 
            ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7])*
              Spbb[p2, p5]*Spbb[p2, p1, p5, p3])/Spbb[p2, SumM[p3, p4, p5], 
              p1, p2] - ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*
                MP[p6, p7])*Spbb[p2, p3]*Spbb[p2, p1, SumM[p2, p3, p4], p5])/
             Spbb[p2, SumM[p3, p4, p5], p1, p2] + Spbb[p3, p2, 
             SumM[p2, p3, p4], p5] + Spbb[p3, p5, SumM[p2, p3, p4], p5]))/
          (2*MP[p3, p4]*(-Spaa[p2, p3] - ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*
                MP[p6, p6] + 2*MP[p6, p7])*Spab[p3, p1, p2])/
             Spbb[p2, SumM[p3, p4, p5], p1, p2])*(-Spaa[p2, p5] - 
            ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7])*
              Spab[p5, p1, p2])/Spbb[p2, SumM[p3, p4, p5], p1, p2])*
           (2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4] - 
            ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7])*
              Spbb[p2, SumM[p3, p4], p1, p2])/Spbb[p2, SumM[p3, p4, p5], p1, 
              p2]))))/((2*MP[p6, p6] + 2*MP[p6, p7])*(2*MP[p1, p6] + 
         2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7]))) + 
     (MP[p1, p1]*Spbb[p2, p3]^2*((2*MP[p1, p5] + 2*MP[p1, p7] + 
          2*MP[p5, p7] - ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
            Spbb[p2, SumM[p3, p4, p6], p1, p2])/Spbb[p2, SumM[p3, p4], p1, 
            p2])*((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 
            2*MP[p6, p7] - ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
              Spbb[p2, SumM[p3, p4, p5], p1, p2])/Spbb[p2, SumM[p3, p4], p1, 
              p2])*Spbb[p5, p6, p7, p5] + 2*MP[p5, p6]*
           ((MP[p1, p1]*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
              Spbb[p2, p5]^2)/Spbb[p2, SumM[p3, p4], p1, p2] + 
            ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*Spbb[p2, p5]*
              Spbb[p2, p1, SumM[p2, p3, p4], p5])/Spbb[p2, SumM[p3, p4], p1, 
              p2] - Spbb[p5, SumM[p2, p3, p4], p1, p5])) - 
        (-2*MP[p5, p6]*(2*MP[p5, p6] + 2*MP[p5, p7] + 2*MP[p6, p6] + 
            2*MP[p6, p7]) + (2*MP[p5, p6] + 2*MP[p5, p7] + 2*MP[p6, p6] + 
            2*MP[p6, p7])*(2*MP[p1, p6] - ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*
                MP[p3, p4])*Spbb[p2, p1, p6, p2])/Spbb[p2, SumM[p3, p4], p1, 
              p2]) - 4*MP[p5, p6]*(2*MP[p1, p6] + 2*MP[p1, p7] + 
            2*MP[p6, p6] + 2*MP[p6, p7] - ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*
                MP[p3, p4])*Spbb[p2, SumM[p3, p4, p5], p1, p2])/
             Spbb[p2, SumM[p3, p4], p1, p2]) - (2*MP[p6, p6] + 2*MP[p6, p7])*
           (2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7] - 
            ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*Spbb[p2, SumM[p3, 
                p4, p5], p1, p2])/Spbb[p2, SumM[p3, p4], p1, p2]) + 
          (2*MP[p6, p6] + 2*MP[p6, p7])*(2*MP[p1, p5] + 2*MP[p1, p6] + 
            2*MP[p5, p6] - ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
              Spbb[p2, SumM[p3, p4, p7], p1, p2])/Spbb[p2, SumM[p3, p4], p1, 
              p2]))*(-(((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
             Spbb[p2, p5]*Spbb[p2, p1, p6, p5])/Spbb[p2, SumM[p3, p4], p1, 
             p2]) + Spbb[p5, SumM[p2, p3, p4], p6, p5])))/
      (8*MP[p3, p4]*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*MP[p5, p6]*
       (2*MP[p6, p6] + 2*MP[p6, p7])*(2*MP[p5, p6] + 2*MP[p5, p7] + 
        2*MP[p6, p6] + 2*MP[p6, p7])*(2*MP[p2, p3] - 
        ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*Spbb[p2, p3, p1, p2])/
         Spbb[p2, SumM[p3, p4], p1, p2])*(2*MP[p1, p6] + 2*MP[p1, p7] + 
        2*MP[p6, p6] + 2*MP[p6, p7] - ((2*MP[p2, p3] + 2*MP[p2, p4] + 
           2*MP[p3, p4])*Spbb[p2, SumM[p3, p4, p5], p1, p2])/
         Spbb[p2, SumM[p3, p4], p1, p2])) + 
     (Spbb[p2, p3]^3*Spbb[p2, p3, p1, p2]*
       ((((MP[p1, p1]*Spbb[p5, p6, p7, p5]^2 + MP[p6, p6]*
              (-Spbb[p5, p1, p4, p5] - Spbb[p5, SumM[p2, p3], p4, p5] - 
                ((2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*Spbb[p2, p1, 
                   SumM[p2, p3], p5]*(-(MP[p1, p1]*Spbb[p2, p1, SumM[p2, p3], 
                      p5]) - Spbb[p2, p1, SumM[p2, p3], p4, p1, p5] - 
                   Spbb[p2, p1, SumM[p2, p3], p4, SumM[p2, p3], p5]))/
                 Spbb[p2, p1, SumM[p2, p3], SumM[p1, p2, p3], p4, 
                  SumM[p2, p3], p1, p2])^2)/((2*MP[p6, p6] + 2*MP[p6, p7])*
             (2*MP[p5, p6] + 2*MP[p5, p7] + 2*MP[p6, p6] + 2*MP[p6, p7])*
             ((2*MP[p6, p6] + 2*MP[p6, p7])*(Spbb[p5, p4, p6, p5] + 
                ((2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*Spbb[p2, p1, 
                   SumM[p2, p3], p5]*Spbb[p2, p1, SumM[p2, p3], p4, p6, p5])/
                 Spbb[p2, p1, SumM[p2, p3], SumM[p1, p2, p3], p4, 
                  SumM[p2, p3], p1, p2]) - Spbb[p5, p6, p7, p5]*(
                2*MP[p4, p5] + ((2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
                  Spbb[p2, p1, SumM[p2, p3], p5, p4, SumM[p2, p3], p1, p2])/
                 Spbb[p2, p1, SumM[p2, p3], SumM[p1, p2, p3], p4, 
                  SumM[p2, p3], p1, p2]))) - 
           ((1 + ((Spbb[p5, p4, p6, p5] + ((2*MP[p1, p2] + 2*MP[p1, p3] + 
                    2*MP[p2, p3])*Spbb[p2, p1, SumM[p2, p3], p5]*Spbb[p2, p1, 
                    SumM[p2, p3], p4, p6, p5])/Spbb[p2, p1, SumM[p2, p3], 
                   SumM[p1, p2, p3], p4, SumM[p2, p3], p1, p2])*
                (2*(MP[p4, p5] + MP[p4, p6] + MP[p5, p6]) + 
                 ((2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*Spbb[p2, p1, 
                    SumM[p2, p3], SumM[p5, p6], p4, SumM[p2, p3], p1, p2])/
                  Spbb[p2, p1, SumM[p2, p3], SumM[p1, p2, p3], p4, 
                   SumM[p2, p3], p1, p2]))/((2*MP[p6, p6] + 2*MP[p6, p7])*
                 (Spbb[p5, p4, p6, p5] + ((2*MP[p1, p2] + 2*MP[p1, p3] + 
                     2*MP[p2, p3])*Spbb[p2, p1, SumM[p2, p3], p5]*Spbb[p2, 
                     p1, SumM[p2, p3], p4, p6, p5])/Spbb[p2, p1, SumM[p2, 
                     p3], SumM[p1, p2, p3], p4, SumM[p2, p3], p1, p2]) - 
                Spbb[p5, p6, p7, p5]*(2*MP[p4, p5] + ((2*MP[p1, p2] + 
                     2*MP[p1, p3] + 2*MP[p2, p3])*Spbb[p2, p1, SumM[p2, p3], 
                     p5, p4, SumM[p2, p3], p1, p2])/Spbb[p2, p1, SumM[p2, 
                     p3], SumM[p1, p2, p3], p4, SumM[p2, p3], p1, p2])))*
             (Spbb[p5, p4, p6, p5] + ((2*MP[p1, p2] + 2*MP[p1, p3] + 
                 2*MP[p2, p3])*Spbb[p2, p1, SumM[p2, p3], p5]*Spbb[p2, p1, 
                 SumM[p2, p3], p4, p6, p5])/Spbb[p2, p1, SumM[p2, p3], 
                SumM[p1, p2, p3], p4, SumM[p2, p3], p1, p2]))/
            (2*MP[p5, p6]*(2*MP[p4, p5] + ((2*MP[p1, p2] + 2*MP[p1, p3] + 
                 2*MP[p2, p3])*Spbb[p2, p1, SumM[p2, p3], p5, p4, 
                 SumM[p2, p3], p1, p2])/Spbb[p2, p1, SumM[p2, p3], 
                SumM[p1, p2, p3], p4, SumM[p2, p3], p1, p2])))*
          Spbb[p2, p1, SumM[p2, p3], SumM[p1, p2, p3], p4, SumM[p2, p3], p1, 
           p2])/((2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
          Spbb[p2, p3, p1, p2]^2*(2*MP[p2, p3] + 2*MP[p2, p4] + 
           2*MP[p3, p4] - (2*MP[p2, p3]*Spbb[p2, SumM[p3, p4], p1, p2])/
            Spbb[p2, p3, p1, p2])) - (MP[p1, p1]*Spbb[p2, p1, SumM[p2, p3], 
           p5]*Spbb[p2, p1, SumM[p2, p3], SumM[p4, p5], SumM[p1, p2, p3], 
           SumM[p2, p3], p1, p2]*(1 + (2*MP[p4, p6] + 2*MP[p5, p6] + 
             (2*MP[p4, p5]*Spbb[p2, p1, SumM[p2, p3], p4, p6, SumM[p2, p3], 
                p1, p2])/Spbb[p2, p1, SumM[p2, p3], p5, p4, SumM[p2, p3], p1, 
               p2] + (Spbb[p2, p1, SumM[p2, p3], SumM[p4, p5], p6, 
                SumM[p2, p3], p1, p2]*(2*MP[p1, p2] + 2*MP[p1, p3] + 
                2*MP[p2, p3] + (2*MP[p4, p5]*Spbb[p2, p1, SumM[p2, p3], 
                   SumM[p1, p2, p3], p4, SumM[p2, p3], p1, p2])/Spbb[p2, p1, 
                  SumM[p2, p3], p5, p4, SumM[p2, p3], p1, p2]))/
              Spbb[p2, p1, SumM[p2, p3], SumM[p4, p5], SumM[p1, p2, p3], SumM[
                p2, p3], p1, p2])/(2*MP[p6, p6] + 2*MP[p6, p7])))/
         (2*MP[p4, p5]*Spab[p5, p4, SumM[p2, p3], p1, p2]*
          Spbb[p2, p3, p1, p2]^2*(2*MP[p1, p6] + 2*MP[p1, p7] + 
           2*MP[p6, p6] + 2*MP[p6, p7] - (2*MP[p2, p3]*Spbb[p2, 
              SumM[p3, p4, p5], p1, p2])/Spbb[p2, p3, p1, p2])*
          (2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3] + 
           (2*MP[p4, p5]*Spbb[p2, p1, SumM[p2, p3], SumM[p1, p2, p3], p4, 
              SumM[p2, p3], p1, p2])/Spbb[p2, p1, SumM[p2, p3], p5, p4, 
             SumM[p2, p3], p1, p2]))))/(2*MP[p2, p3]*Spbb[p2, p1, p2, p3])
 
ATreeSAM["S", "+", "S", "+", "+", "s", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = 
    -(((2*MP[p1, p6] - ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 
            2*MP[p6, p7])*Spbb[p2, p1, p6, p2])/Spbb[p2, SumM[p3, p4, p5], 
           p1, p2])*(-1/2*(MP[p1, p1]*Spbb[p2, SumM[p4, p5], p3, p4])/
           (MP[p3, p4]*(2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*
            Spaa[p4, p5]*(-Spaa[p2, p5] - ((2*MP[p1, p6] + 2*MP[p1, p7] + 
                2*MP[p6, p6] + 2*MP[p6, p7])*Spab[p5, p1, p2])/
              Spbb[p2, SumM[p3, p4, p5], p1, p2])) + 
         (MP[p1, p1]*(-Spbb[p2, p3, p2, p5] - Spbb[p2, p3, p4, p5] - 
            ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7])*
              Spbb[p2, p5]*Spbb[p2, p1, p3, p2])/Spbb[p2, SumM[p3, p4, p5], 
              p1, p2]))/(Spaa[p4, p5]*(-Spaa[p2, p4] - 
            ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7])*
              Spab[p4, p1, p2])/Spbb[p2, SumM[p3, p4, p5], p1, p2])*
           (2*MP[p2, p3] + ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*
                MP[p6, p7])*Spbb[p2, p1, p3, p2])/Spbb[p2, SumM[p3, p4, p5], 
              p1, p2])*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4] - 
            ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7])*
              Spbb[p2, SumM[p3, p4], p1, p2])/Spbb[p2, SumM[p3, p4, p5], p1, 
              p2])) + (MP[p1, p1]*(-(((2*MP[p1, p6] + 2*MP[p1, p7] + 
                2*MP[p6, p6] + 2*MP[p6, p7])*Spbb[p2, p5]*Spbb[p2, p1, p3, 
                p4])/Spbb[p2, SumM[p3, p4, p5], p1, p2]) - Spbb[p4, p3, p2, 
             p5] - Spbb[p4, p3, p4, p5]))/(2*MP[p3, p4]*(-Spaa[p2, p4] - 
            ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7])*
              Spab[p4, p1, p2])/Spbb[p2, SumM[p3, p4, p5], p1, p2])*
           (-Spaa[p2, p5] - ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*
                MP[p6, p7])*Spab[p5, p1, p2])/Spbb[p2, SumM[p3, p4, p5], p1, 
              p2])*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4] - 
            ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7])*
              Spbb[p2, SumM[p3, p4], p1, p2])/Spbb[p2, SumM[p3, p4, p5], p1, 
              p2]))))/((2*MP[p6, p6] + 2*MP[p6, p7])*(2*MP[p1, p6] + 
         2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7]))) + 
     (MP[p1, p1]*Spbb[p2, p4]^2*((2*MP[p1, p5] + 2*MP[p1, p7] + 
          2*MP[p5, p7] - ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
            Spbb[p2, SumM[p3, p4, p6], p1, p2])/Spbb[p2, SumM[p3, p4], p1, 
            p2])*((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 
            2*MP[p6, p7] - ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
              Spbb[p2, SumM[p3, p4, p5], p1, p2])/Spbb[p2, SumM[p3, p4], p1, 
              p2])*Spbb[p5, p6, p7, p5] + 2*MP[p5, p6]*
           ((MP[p1, p1]*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
              Spbb[p2, p5]^2)/Spbb[p2, SumM[p3, p4], p1, p2] + 
            ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*Spbb[p2, p5]*
              Spbb[p2, p1, SumM[p2, p3, p4], p5])/Spbb[p2, SumM[p3, p4], p1, 
              p2] - Spbb[p5, SumM[p2, p3, p4], p1, p5])) - 
        (-2*MP[p5, p6]*(2*MP[p5, p6] + 2*MP[p5, p7] + 2*MP[p6, p6] + 
            2*MP[p6, p7]) + (2*MP[p5, p6] + 2*MP[p5, p7] + 2*MP[p6, p6] + 
            2*MP[p6, p7])*(2*MP[p1, p6] - ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*
                MP[p3, p4])*Spbb[p2, p1, p6, p2])/Spbb[p2, SumM[p3, p4], p1, 
              p2]) - 4*MP[p5, p6]*(2*MP[p1, p6] + 2*MP[p1, p7] + 
            2*MP[p6, p6] + 2*MP[p6, p7] - ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*
                MP[p3, p4])*Spbb[p2, SumM[p3, p4, p5], p1, p2])/
             Spbb[p2, SumM[p3, p4], p1, p2]) - (2*MP[p6, p6] + 2*MP[p6, p7])*
           (2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7] - 
            ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*Spbb[p2, SumM[p3, 
                p4, p5], p1, p2])/Spbb[p2, SumM[p3, p4], p1, p2]) + 
          (2*MP[p6, p6] + 2*MP[p6, p7])*(2*MP[p1, p5] + 2*MP[p1, p6] + 
            2*MP[p5, p6] - ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
              Spbb[p2, SumM[p3, p4, p7], p1, p2])/Spbb[p2, SumM[p3, p4], p1, 
              p2]))*(-(((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
             Spbb[p2, p5]*Spbb[p2, p1, p6, p5])/Spbb[p2, SumM[p3, p4], p1, 
             p2]) + Spbb[p5, SumM[p2, p3, p4], p6, p5])))/
      (8*MP[p3, p4]*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*MP[p5, p6]*
       (2*MP[p6, p6] + 2*MP[p6, p7])*(2*MP[p5, p6] + 2*MP[p5, p7] + 
        2*MP[p6, p6] + 2*MP[p6, p7])*(2*MP[p2, p3] + 
        ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*Spbb[p2, p1, p3, p2])/
         Spbb[p2, SumM[p3, p4], p1, p2])*(2*MP[p1, p6] + 2*MP[p1, p7] + 
        2*MP[p6, p6] + 2*MP[p6, p7] - ((2*MP[p2, p3] + 2*MP[p2, p4] + 
           2*MP[p3, p4])*Spbb[p2, SumM[p3, p4, p5], p1, p2])/
         Spbb[p2, SumM[p3, p4], p1, p2])) - 
     (Spbb[p2, p1, p3, p2]*((MP[p6, p6]*Spbb[p4, p5]^2*(2*MP[p2, p3] + 
           2*MP[p2, p7] + 2*MP[p3, p7] + (2*MP[p2, p3]*Spbb[p2, SumM[p3, p7], 
              p1, p2])/Spbb[p2, p1, p3, p2] - 
           ((2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p6])*
             ((-2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]^2)/Spbb[p2, p1, p3, 
                p2] - (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p2, p3], 
                 p4])/Spbb[p2, p1, p3, p2] - (2*MP[p2, p3]*Spbb[p2, p4]*
                Spbb[p2, p1, SumM[p5, p6], p4])/Spbb[p2, p1, p3, p2] - 
              Spbb[p4, SumM[p2, p3], p1, p4] - Spbb[p4, SumM[p2, p3], SumM[
                p5, p6], p4]))/((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, 
                SumM[p5, p6], p4])/Spbb[p2, p1, p3, p2] - 
             Spbb[p4, SumM[p2, p3], SumM[p5, p6], p4])))/
         (2*MP[p5, p6]*(2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p6])*
          (2*MP[p4, p5] - ((2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p6])*
             ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, p4])/Spbb[p2, p1, 
                p3, p2] + Spbb[p4, p5, SumM[p2, p3], p4]))/
            ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p5, p6], p4])/
              Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], SumM[p5, p6], 
              p4]))*(2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p3] + 
           2*MP[p2, p3] - ((2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p6])*
             ((2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]^2)/Spbb[p2, p1, p3, p2] + 
              (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p2, p3], p4])/Spbb[
                p2, p1, p3, p2] + Spbb[p4, SumM[p2, p3], p1, p4]))/
            ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p5, p6], p4])/
              Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], SumM[p5, p6], 
              p4]))) - (MP[p6, p6]*((-2*MP[p2, p3]*Spbb[p2, p4]*
             Spbb[p2, p1, SumM[p5, p6, p7], p4])/Spbb[p2, p1, p3, p2] - 
           Spbb[p4, SumM[p2, p3], SumM[p5, p6, p7], p4])*
          ((2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p5, p6, p7], p4])/
            Spbb[p2, p1, p3, p2] + Spbb[p4, SumM[p5, p6, p7], p1, p4])*
          ((2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p7, p4, p5])/
            Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p1, SumM[p2, p3], 
              p4]*Spbb[p2, p7, p4, p5])/Spbb[p2, p1, p3, p2] - 
           (2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p7, 
              SumM[p4, p6, p7], p5])/Spbb[p2, p1, p3, p2] - 
           (2*MP[p2, p3]*Spbb[p2, p1, SumM[p2, p3], p4]*Spbb[p2, p7, 
              SumM[p4, p6, p7], p5])/Spbb[p2, p1, p3, p2] + 
           MP[p1, p1]*Spbb[p4, p7, p4, p5] - MP[p1, p1]*Spbb[p4, p7, 
             SumM[p4, p6, p7], p5] + Spbb[p4, SumM[p2, p3], p1, p7, p4, p5] - 
           Spbb[p4, SumM[p2, p3], p1, p7, SumM[p4, p6, p7], p5]))/
         (2*(2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
          MP[p5, p6]*(-2*MP[p1, p1] - 2*MP[p1, p2] - 2*MP[p1, p3] - 
           2*MP[p2, p3] + Spab[p4, SumM[p5, p6, p7], p4])*
          ((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
            ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p5, p6], p4])/
              Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], SumM[p5, p6], 
              p4]) - (2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p6])*
            ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p5, p6, p7], p4])/
              Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], SumM[p5, p6, p7], 
              p4]))*((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p3] + 
             2*MP[p2, p3])*(Spab[p5, SumM[p2, p3], p4] + 
             (2*MP[p2, p3]*Spab[p5, p1, p2]*Spbb[p2, p4])/Spbb[p2, p1, p3, 
               p2]) + Spaa[p4, p5]*((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, 
                SumM[p5, p6, p7], p4])/Spbb[p2, p1, p3, p2] - 
             Spbb[p4, SumM[p2, p3], SumM[p5, p6, p7], p4]))) - 
        (MP[p1, p1]*((-2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]^2)/
            Spbb[p2, p1, p3, p2] - (2*MP[p2, p3]*Spbb[p2, p4]*
             Spbb[p2, p1, SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] - 
           Spbb[p4, SumM[p2, p3], p1, p4])*((MP[p6, p6]*Spbb[p4, p5]^3)/
            (2*MP[p6, p6] + 2*MP[p6, p7]) + 
           ((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*(
                (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p6, p5])/Spbb[p2, p1, 
                  p3, p2] + Spbb[p4, SumM[p2, p3], p6, p5])*Spbb[p4, 
                SumM[p5, p6], p7, p4] + ((-2*MP[p2, p3]*Spbb[p2, p4]*
                  Spbb[p2, p1, SumM[p5, p6, p7], p4])/Spbb[p2, p1, p3, p2] - 
                Spbb[p4, SumM[p2, p3], SumM[p5, p6, p7], p4])*(Spbb[p4, 
                 SumM[p5, p6, p7], p7, p4, p6, p5] + Spbb[p4, SumM[p5, p6, 
                  p7], p7, p5, p6, p5]))^2/(2*MP[p5, p6]*(-2*MP[p1, p1] - 
              2*MP[p1, p2] - 2*MP[p1, p3] - 2*MP[p2, p3] + Spab[p4, SumM[p5, 
                p6, p7], p4])*((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p3] + 
                2*MP[p2, p3])*((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, 
                   SumM[p5, p6], p4])/Spbb[p2, p1, p3, p2] - Spbb[p4, 
                 SumM[p2, p3], SumM[p5, p6], p4]) - (2*MP[p4, p5] + 
                2*MP[p4, p6] + 2*MP[p5, p6])*((-2*MP[p2, p3]*Spbb[p2, p4]*
                  Spbb[p2, p1, SumM[p5, p6, p7], p4])/Spbb[p2, p1, p3, p2] - 
                Spbb[p4, SumM[p2, p3], SumM[p5, p6, p7], p4]))*
             ((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*(
                Spab[p5, SumM[p2, p3], p4] + (2*MP[p2, p3]*Spab[p5, p1, p2]*
                  Spbb[p2, p4])/Spbb[p2, p1, p3, p2]) + Spaa[p4, p5]*(
                (-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p5, p6, p7], 
                   p4])/Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], 
                 SumM[p5, p6, p7], p4])))))/((2*MP[p1, p1] + 2*MP[p1, p2] + 
           2*MP[p1, p3] + 2*MP[p2, p3])*((-2*MP[p2, p3]*Spbb[p2, p4]*
             Spbb[p2, p1, SumM[p5, p6, p7], p4])/Spbb[p2, p1, p3, p2] - 
           Spbb[p4, SumM[p2, p3], SumM[p5, p6, p7], p4])*
          ((2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p4, p6, p5])/
            Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p1, SumM[p2, p3], 
              p4]*Spbb[p2, p4, p6, p5])/Spbb[p2, p1, p3, p2] + 
           (2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p5, p6, p5])/
            Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p1, SumM[p2, p3], 
              p4]*Spbb[p2, p5, p6, p5])/Spbb[p2, p1, p3, p2] + 
           MP[p1, p1]*Spbb[p4, p5, p6, p5] + (2*MP[p1, p1] + 2*MP[p1, p2] + 
             2*MP[p1, p3] + 2*MP[p2, p3])*((2*MP[p2, p3]*Spbb[p2, p4]*Spbb[
                p2, p1, p6, p5])/Spbb[p2, p1, p3, p2] + 
             Spbb[p4, SumM[p2, p3], p6, p5]) + Spbb[p4, SumM[p2, p3], p1, p4, 
            p6, p5] + Spbb[p4, SumM[p2, p3], p1, p5, p6, p5])) + 
        (Spbb[p4, p5]^3*(((2*MP[p2, p3] + 2*MP[p2, p6] + 2*MP[p3, p6] + 
               (2*MP[p2, p3]*Spbb[p2, SumM[p3, p6], p1, p2])/Spbb[p2, p1, p3, 
                 p2])*((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, p4])/
                Spbb[p2, p1, p3, p2] + Spbb[p4, p5, SumM[p2, p3], p4]) - 
             2*MP[p4, p5]*((2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p6, p4])/
                Spbb[p2, p1, p3, p2] + Spbb[p4, SumM[p2, p3], p6, p4]))*
            ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7] + 
               (2*MP[p2, p3]*Spbb[p2, SumM[p3, p4, p5], p1, p2])/
                Spbb[p2, p1, p3, p2])*((-2*MP[p2, p3]*Spbb[p2, p4]*
                 Spbb[p2, p1, p5, p4])/Spbb[p2, p1, p3, p2] + Spbb[p4, p5, 
                SumM[p2, p3], p4])*((2*MP[p2, p3]*Spbb[p2, p4]*
                 ((2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p4, p5], p6, 
                     p7, SumM[p4, p5], p1, p2])/Spbb[p2, p1, p3, p2] + 
                  Spbb[p2, p1, SumM[p4, p5], p6, p7, SumM[p4, p5], 
                   SumM[p2, p3], p4]))/Spbb[p2, p1, p3, p2] - (2*MP[p2, p3]*
                 Spbb[p2, p4]*Spbb[p2, p1, SumM[p4, p5], p7, p6, SumM[p4, 
                   p5], SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] + Spbb[p4, 
                SumM[p2, p3], SumM[p4, p5], p6, p7, SumM[p4, p5], 
                SumM[p2, p3], p4]) + (-((2*MP[p4, p5] + 2*MP[p4, p6] + 
                  2*MP[p5, p6])*((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, 
                     p4])/Spbb[p2, p1, p3, p2] + Spbb[p4, p5, SumM[p2, p3], 
                   p4])) + 2*MP[p4, p5]*((-2*MP[p2, p3]*Spbb[p2, p4]*
                   Spbb[p2, p1, SumM[p5, p6], p4])/Spbb[p2, p1, p3, p2] - 
                 Spbb[p4, SumM[p2, p3], SumM[p5, p6], p4]))*
              ((2*MP[p2, p3]*Spbb[p2, SumM[p4, p5], SumM[p2, p3], p4]*
                 ((2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, SumM[p4, 
                      p5], p1, p2])/Spbb[p2, p1, p3, p2] + MP[p1, p1]*
                   Spbb[p2, SumM[p4, p5], SumM[p2, p3], p4]))/Spbb[p2, p1, 
                 p3, p2] + (2*MP[p2, p3]*Spbb[p2, SumM[p4, p5], SumM[p2, p3], 
                  p4]*Spbb[p2, p1, SumM[p2, p3], SumM[p4, p5], SumM[p2, p3], 
                  p4])/Spbb[p2, p1, p3, p2] + 2*MP[p4, p5]*
                ((2*MP[p2, p3]*Spbb[p2, p1, SumM[p2, p3], p4]*Spbb[p2, 
                    SumM[p4, p5], SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] + 
                 (2*MP[p2, p3]*Spbb[p2, p4]*((2*MP[p1, p1]*MP[p2, p3]*
                      Spbb[p2, p4]*Spbb[p2, SumM[p4, p5], p1, p2])/Spbb[p2, 
                      p1, p3, p2] + MP[p1, p1]*Spbb[p2, SumM[p4, p5], 
                      SumM[p2, p3], p4]))/Spbb[p2, p1, p3, p2] + 
                 (2*MP[p2, p3]*Spbb[p2, p4]*((2*MP[p2, p3]*Spbb[p2, p1, 
                       SumM[p2, p3], p4]*Spbb[p2, SumM[p4, p5], p1, p2])/
                     Spbb[p2, p1, p3, p2] - Spbb[p2, p1, SumM[p4, p5], p1, 
                     SumM[p2, p3], p4]))/Spbb[p2, p1, p3, p2] - Spbb[p4, 
                  SumM[p2, p3], SumM[p4, p5], p1, SumM[p2, p3], p4]) + 
               (2*MP[p2, p3]*Spbb[p2, p4]*((2*MP[p2, p3]*Spbb[p2, SumM[p4, 
                      p5], p1, p2]*Spbb[p2, p1, SumM[p2, p3], SumM[p4, p5], 
                     SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] - Spbb[p2, p1, 
                   SumM[p4, p5], p1, SumM[p2, p3], SumM[p4, p5], SumM[p2, 
                    p3], p4]))/Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*
                 Spbb[p2, p4]*((2*MP[p2, p3]*Spbb[p2, SumM[p4, p5], p1, p2]*
                    ((2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, SumM[p4, 
                         p5], p1, p2])/Spbb[p2, p1, p3, p2] + MP[p1, p1]*
                      Spbb[p2, SumM[p4, p5], SumM[p2, p3], p4]))/Spbb[p2, p1, 
                    p3, p2] + (2*MP[p2, p3]*Spbb[p2, SumM[p4, p5], SumM[p2, 
                      p3], p4]*Spbb[p2, p1, SumM[p2, p3], SumM[p4, p5], p1, 
                     p2])/Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p4]*
                    ((2*MP[p2, p3]*Spbb[p2, SumM[p4, p5], p1, p2]*Spbb[p2, 
                        p1, SumM[p2, p3], SumM[p4, p5], p1, p2])/Spbb[p2, p1, 
                       p3, p2] + Spbb[p2, p1, SumM[p4, p5], SumM[p2, p3], p1, 
                      SumM[p4, p5], p1, p2]))/Spbb[p2, p1, p3, p2] + 
                  Spbb[p2, p1, SumM[p4, p5], SumM[p2, p3], p1, SumM[p4, p5], 
                   SumM[p2, p3], p4]))/Spbb[p2, p1, p3, p2] + Spbb[p4, 
                SumM[p2, p3], SumM[p4, p5], SumM[p2, p3], p1, SumM[p4, p5], 
                SumM[p2, p3], p4])) + (((2*MP[p1, p1] + 2*MP[p1, p2] + 
                 2*MP[p1, p3] + 2*MP[p2, p3])*(-2*MP[p1, p6] + 2*MP[p4, p5] + 
                 2*MP[p4, p6] + 2*MP[p5, p6] - (2*MP[p2, p3]*Spbb[p2, p1, p6, 
                    p2])/Spbb[p2, p1, p3, p2]) - (2*MP[p6, p6] + 
                 2*MP[p6, p7])*(2*MP[p2, p3] + 2*MP[p2, p7] + 2*MP[p3, p7] + 
                 (2*MP[p2, p3]*Spbb[p2, SumM[p3, p7], p1, p2])/Spbb[p2, p1, 
                   p3, p2]) + (2*(2*MP[p4, p5] + 2*MP[p4, p6] + 
                   2*MP[p5, p6]) + 2*MP[p6, p6] + 2*MP[p6, p7])*
                (2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 2*MP[p6, p7] + 
                 (2*MP[p2, p3]*Spbb[p2, SumM[p3, p4, p5], p1, p2])/
                  Spbb[p2, p1, p3, p2]))*((-2*MP[p2, p3]*Spbb[p2, p4]*
                  Spbb[p2, p1, p5, p4])/Spbb[p2, p1, p3, p2] + Spbb[p4, p5, 
                 SumM[p2, p3], p4])^2 + 2*MP[p4, p5]*((-2*MP[p2, p3]*
                 Spbb[p2, p4]*Spbb[p2, p1, p5, p4])/Spbb[p2, p1, p3, p2] + 
               Spbb[p4, p5, SumM[p2, p3], p4])*((2*MP[p1, p6] - 
                 2*MP[p4, p5] - 2*MP[p4, p6] - 2*MP[p5, p6] + 
                 (2*MP[p2, p3]*Spbb[p2, p1, p6, p2])/Spbb[p2, p1, p3, p2])*
                ((2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]^2)/Spbb[p2, p1, p3, 
                   p2] + (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p2, 
                     p3], p4])/Spbb[p2, p1, p3, p2] + Spbb[p4, SumM[p2, p3], 
                  p1, p4]) + (2*MP[p6, p6] + 2*MP[p6, p7])*
                ((2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p7, p4])/
                  Spbb[p2, p1, p3, p2] + Spbb[p4, SumM[p2, p3], p7, p4]) - 
               (2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3] + 
                 2*(2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p6] + 
                   2*MP[p6, p7] + (2*MP[p2, p3]*Spbb[p2, SumM[p3, p4, p5], 
                      p1, p2])/Spbb[p2, p1, p3, p2]))*((-2*MP[p2, p3]*
                   Spbb[p2, p4]*Spbb[p2, p1, SumM[p5, p6], p4])/Spbb[p2, p1, 
                   p3, p2] - Spbb[p4, SumM[p2, p3], SumM[p5, p6], p4])) + 
             4*MP[p4, p5]^2*((2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]^2)/
                Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p4]*
                 Spbb[p2, p1, SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] + Spbb[
                p4, SumM[p2, p3], p1, p4])*((-2*MP[p2, p3]*Spbb[p2, p4]*
                 Spbb[p2, p1, SumM[p5, p6], p4])/Spbb[p2, p1, p3, p2] - Spbb[
                p4, SumM[p2, p3], SumM[p5, p6], p4]))*
            ((2*MP[p2, p3]*Spbb[p2, SumM[p4, p5], SumM[p2, p3], p4]*(
                Spbb[p2, p1, p6, SumM[p4, p5], SumM[p2, p3], p4] - 
                (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p4, p5], p6, p1, 
                   p2])/Spbb[p2, p1, p3, p2]))/Spbb[p2, p1, p3, p2] + 
             2*MP[p4, p5]*((2*MP[p2, p3]*Spbb[p2, p4]*(Spbb[p2, p1, p6, 
                   SumM[p4, p5], SumM[p2, p3], p4] - (2*MP[p2, p3]*Spbb[p2, 
                     p4]*Spbb[p2, p1, SumM[p4, p5], p6, p1, p2])/Spbb[p2, p1, 
                    p3, p2]))/Spbb[p2, p1, p3, p2] - (2*MP[p2, p3]*
                 Spbb[p2, p4]*Spbb[p2, p1, SumM[p4, p5], p6, SumM[p2, p3], 
                  p4])/Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], 
                SumM[p4, p5], p6, SumM[p2, p3], p4]) - 
             (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p4, p5], p6, 
                SumM[p2, p3], SumM[p4, p5], SumM[p2, p3], p4])/
              Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p4]*(
                (2*MP[p2, p3]*Spbb[p2, SumM[p4, p5], p1, p2]*(Spbb[p2, p1, 
                    p6, SumM[p4, p5], SumM[p2, p3], p4] - (2*MP[p2, p3]*
                     Spbb[p2, p4]*Spbb[p2, p1, SumM[p4, p5], p6, p1, p2])/
                    Spbb[p2, p1, p3, p2]))/Spbb[p2, p1, p3, p2] + 
                (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, SumM[p4, p5], 
                   SumM[p2, p3], p6, SumM[p4, p5], p1, p2])/Spbb[p2, p1, p3, 
                  p2] + Spbb[p2, p1, SumM[p4, p5], SumM[p2, p3], p6, 
                 SumM[p4, p5], SumM[p2, p3], p4]))/Spbb[p2, p1, p3, p2] + 
             Spbb[p4, SumM[p2, p3], SumM[p4, p5], SumM[p2, p3], p6, 
              SumM[p4, p5], SumM[p2, p3], p4])))/(4*MP[p4, p5]*
          (2*MP[p6, p6] + 2*MP[p6, p7])*(2*MP[p1, p6] + 2*MP[p1, p7] + 
           2*MP[p6, p6] + 2*MP[p6, p7] + (2*MP[p2, p3]*Spbb[p2, 
              SumM[p3, p4, p5], p1, p2])/Spbb[p2, p1, p3, p2])*
          ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, p4])/
             Spbb[p2, p1, p3, p2] + Spbb[p4, p5, SumM[p2, p3], p4])^3*
          (2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3] - 
           (2*MP[p4, p5]*((2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]^2)/Spbb[p2, 
                p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, 
                 SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] + Spbb[p4, SumM[p2, 
                p3], p1, p4]))/((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, 
                p4])/Spbb[p2, p1, p3, p2] + Spbb[p4, p5, SumM[p2, p3], p4]))*
          ((2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p4, p5])/
            Spbb[p2, p1, p3, p2] + Spbb[p4, SumM[p2, p3], p4, p5])*
          (2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p6] - 
           (2*MP[p4, p5]*((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, 
                 SumM[p5, p6], p4])/Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, 
                p3], SumM[p5, p6], p4]))/((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[
                p2, p1, p5, p4])/Spbb[p2, p1, p3, p2] + Spbb[p4, p5, 
              SumM[p2, p3], p4])))))/(2*MP[p2, p3]*Spab[p2, p1, p2])
 
ATreeSAM["S", "+", "+", "S", "s", "+", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = -1/2*(Spbb[p6, p5, p7, p6]*
       (((-4*MP[p2, p4]*MP[p3, p4] + Spab[p2, p4, p3]*Spab[p3, p4, p2])*
          (-2*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*MP[p6, p7]*
            Spbb[p2, p6]*Spbb[p6, p5, p1, p2] + 
           ((2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p5, p5] + 2*MP[p5, p6] + 2*
                MP[p5, p7] + 4*MP[p6, p7])*Spbb[p2, SumM[p3, p4], p1, p2] + 
             (2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*Spbb[p2, SumM[p6, 
                p7], p1, p2])*Spbb[p6, p5, p7, p6] + 2*MP[p6, p7]*
            Spbb[p2, SumM[p3, p4], p1, p2]*Spbb[p6, SumM[p1, p7], p5, p6]))/
         (2*MP[p3, p4]*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
          (2*MP[p5, p5] + 2*MP[p5, p6] + 2*MP[p5, p7] + 2*MP[p6, p7])*
          (2*MP[p3, p4]*Spab[p3, p1, p2] + 2*MP[p1, p2]*Spab[p3, p4, p2])*
          Spbb[p6, p5, p7, p6]) + (Spab[p3, p1, p2]*
          ((4*MP[p1, p2]^2*(Spbb[p2, p5, p4, p2] + Spbb[p2, SumM[p6, p7], p4, 
               p2]))/Spab[p3, p1, p2]^2 + (2*MP[p1, p2]*
             (-Spbb[p2, p4, p5, p3] - Spbb[p2, p4, SumM[p6, p7], p3] + 
              Spbb[p2, p5, p4, p3] + Spbb[p2, SumM[p6, p7], p4, p3]))/
            Spab[p3, p1, p2] + Spbb[p3, p5, p4, p3] + Spbb[p3, SumM[p6, p7], 
            p4, p3])*(1 + (2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p2, p6] + 
             2*MP[p2, p7] + 4*MP[p6, p7] - (2*MP[p1, p2]*(Spab[p3, 
                 SumM[p6, p7], p2] - (2*MP[p6, p7]*Spab[p3, p5, p6]*
                  Spbb[p2, p6])/Spbb[p6, p5, p7, p6]))/Spab[p3, p1, p2] - 
             ((2*MP[p3, p4]*Spab[p3, p1, p2] + 2*MP[p1, p2]*Spab[p3, p4, p2])*
               (4*MP[p1, p2]^2*((Spbb[p2, SumM[p6, p7], p4, p2] + Spbb[p2, 
                     SumM[p6, p7], p5, p2])*Spbb[p6, p5, p7, p6] - 
                  2*MP[p6, p7]*Spbb[p2, p6]*(-(MP[p5, p5]*Spbb[p2, p6]) + 
                    Spbb[p6, p5, p4, p2] + Spbb[p6, p5, SumM[p6, p7], p2])) + 
                Spab[p3, p1, p2]^2*((Spbb[p3, SumM[p6, p7], p4, p3] + 
                    Spbb[p3, SumM[p6, p7], p5, p3])*Spbb[p6, p5, p7, p6] - 
                  2*MP[p6, p7]*Spbb[p3, p6]*(-(MP[p5, p5]*Spbb[p3, p6]) + 
                    Spbb[p6, p5, p4, p3] + Spbb[p6, p5, SumM[p6, p7], p3])) + 
                2*MP[p1, p2]*Spab[p3, p1, p2]*((-Spbb[p2, p4, SumM[p6, p7], 
                      p3] - Spbb[p2, p5, SumM[p6, p7], p3] + Spbb[p2, 
                     SumM[p6, p7], p4, p3] + Spbb[p2, SumM[p6, p7], p5, p3])*
                   Spbb[p6, p5, p7, p6] + 2*MP[p6, p7]*(-(Spbb[p2, p6]*
                      Spbb[p6, p5, p4, p3]) - Spbb[p3, p6]*(-2*MP[p5, p5]*
                       Spbb[p2, p6] + Spbb[p6, p5, p4, p2] + Spbb[p6, p5, 
                       SumM[p6, p7], p2]) - Spbb[p2, p6]*Spbb[p6, p5, 
                      SumM[p6, p7], p3]))))/(Spab[p3, p1, p2]*(4*MP[p1, p2]^2*
                 (Spbb[p2, p5, p4, p2] + Spbb[p2, SumM[p6, p7], p4, p2]) + 
                2*MP[p1, p2]*Spab[p3, p1, p2]*(-Spbb[p2, p4, p5, p3] - 
                  Spbb[p2, p4, SumM[p6, p7], p3] + Spbb[p2, p5, p4, p3] + 
                  Spbb[p2, SumM[p6, p7], p4, p3]) + Spab[p3, p1, p2]^2*
                 (Spbb[p3, p5, p4, p3] + Spbb[p3, SumM[p6, p7], p4, p3]))*
               Spbb[p6, p5, p7, p6]) + (2*MP[p6, p7]*Spbb[p6, SumM[p1, p7], 
                p5, p6])/Spbb[p6, p5, p7, p6] + (2*MP[p6, p7]*Spbb[p6, 
                SumM[p2, p7], p5, p6])/Spbb[p6, p5, p7, p6])/
            (2*MP[p5, p5] + 2*MP[p5, p6] + 2*MP[p5, p7] + 2*MP[p6, p7])))/
         (2*MP[p1, p2]*(2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
          (2*MP[p3, p4] + (2*MP[p1, p2]*Spab[p3, p4, p2])/
            Spab[p3, p1, p2]))))/(MP[p6, p7]*Spaa[p2, p3]*Spab[p6, p5, p6])
 
ATreeSAM["S", "+", "S", "+", "s", "+", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = -1/2*(Spbb[p2, p1, p3, p2]*
        (-1/4*(Spbb[p6, p5, p7, p6]*(((MP[p5, p5]*(2*MP[p2, p3]*Spbb[p2, p4]*
                    (MP[p1, p1]*Spbb[p2, p4] + Spbb[p2, p1, SumM[p2, p3], 
                      p4]) + Spbb[p2, p1, p3, p2]*Spbb[p4, SumM[p2, p3], p1, 
                     p4])^2)/Spbb[p2, p1, p3, p2]^2 + MP[p1, p1]*
                (Spbb[p4, SumM[p6, p7], p5, p4] + (2*MP[p6, p7]*Spbb[p4, p6]*
                    Spbb[p4, SumM[p5, p6, p7], p5, p6])/Spbb[p6, p5, p7, p6])^
                 2)/((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p3] + 
                2*MP[p2, p3])*(2*MP[p5, p5] + 2*MP[p5, p6] + 2*MP[p5, p7] + 
                2*MP[p6, p7])*((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p3] + 
                  2*MP[p2, p3])*((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, 
                     p4])/Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], p5, 
                   p4] - (2*MP[p6, p7]*Spbb[p4, p6]*((2*MP[p2, p3]*Spbb[p2, 
                        p4]*Spbb[p2, p1, p5, p6])/Spbb[p2, p1, p3, p2] + 
                     Spbb[p4, SumM[p2, p3], p5, p6]))/Spbb[p6, p5, p7, p6]) + 
                ((-2*MP[p2, p3]*Spbb[p2, p4]*(MP[p1, p1]*Spbb[p2, p4] + 
                     Spbb[p2, p1, SumM[p2, p3], p4]))/Spbb[p2, p1, p3, p2] - 
                  Spbb[p4, SumM[p2, p3], p1, p4])*(2*MP[p4, p5] - 
                  (2*MP[p6, p7]*Spbb[p6, p4, p5, p6])/Spbb[p6, p5, p7, 
                    p6]))) - (((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, 
                   p4])/Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], p5, 
                 p4] - (2*MP[p6, p7]*Spbb[p4, p6]*((2*MP[p2, p3]*Spbb[p2, p4]*
                     Spbb[p2, p1, p5, p6])/Spbb[p2, p1, p3, p2] + Spbb[p4, 
                    SumM[p2, p3], p5, p6]))/Spbb[p6, p5, p7, p6])*(1 + 
                (((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, p4])/
                    Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], p5, p4] - 
                   (2*MP[p6, p7]*Spbb[p4, p6]*((2*MP[p2, p3]*Spbb[p2, p4]*
                        Spbb[p2, p1, p5, p6])/Spbb[p2, p1, p3, p2] + 
                      Spbb[p4, SumM[p2, p3], p5, p6]))/Spbb[p6, p5, p7, p6])*
                  (4*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p2, p5] + 
                   2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5] + 
                   (2*MP[p2, p3]*Spbb[p2, SumM[p3, p4], p1, p2])/Spbb[p2, p1, 
                     p3, p2] + (2*MP[p2, p3]*Spbb[p2, SumM[p3, p5], p1, p2])/
                    Spbb[p2, p1, p3, p2] - (2*MP[p6, p7]*((2*MP[p2, p3]*
                        Spbb[p2, p6]*Spbb[p2, p1, p5, p6])/Spbb[p2, p1, p3, 
                        p2] + Spbb[p6, p4, p5, p6] + Spbb[p6, SumM[p2, p3], 
                       p5, p6]))/Spbb[p6, p5, p7, p6]))/((2*MP[p1, p1] + 
                    2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
                   ((-2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p5, p4])/
                     Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], p5, p4] - 
                    (2*MP[p6, p7]*Spbb[p4, p6]*((2*MP[p2, p3]*Spbb[p2, p4]*
                         Spbb[p2, p1, p5, p6])/Spbb[p2, p1, p3, p2] + 
                       Spbb[p4, SumM[p2, p3], p5, p6]))/Spbb[p6, p5, p7, 
                      p6]) + ((-2*MP[p2, p3]*Spbb[p2, p4]*(MP[p1, p1]*
                        Spbb[p2, p4] + Spbb[p2, p1, SumM[p2, p3], p4]))/
                     Spbb[p2, p1, p3, p2] - Spbb[p4, SumM[p2, p3], p1, p4])*
                   (2*MP[p4, p5] - (2*MP[p6, p7]*Spbb[p6, p4, p5, p6])/
                     Spbb[p6, p5, p7, p6]))))/((2*MP[p2, p3] + 2*MP[p2, p4] + 
                2*MP[p3, p4] + (2*MP[p2, p3]*Spbb[p2, SumM[p3, p4], p1, p2])/
                 Spbb[p2, p1, p3, p2])*(2*MP[p4, p5] - (2*MP[p6, p7]*
                  Spbb[p6, p4, p5, p6])/Spbb[p6, p5, p7, p6]))))/
           (MP[p5, p6]*MP[p6, p7]) + (MP[p5, p5]*Spbb[p4, p6]*
           (1 + (4*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p2, p5] + 2*MP[p3, p4] + 
              2*MP[p3, p5] + (2*MP[p2, p3]*Spbb[p2, SumM[p3, p4], p1, p2])/
               Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, SumM[p3, p5], 
                 p1, p2])/Spbb[p2, p1, p3, p2] - (2*MP[p4, p5]*
                ((2*MP[p2, p3]*Spbb[p2, p6]*Spbb[p2, p1, p5, p6])/
                  Spbb[p2, p1, p3, p2] + Spbb[p6, SumM[p2, p3], p5, p6]))/
               Spbb[p6, p4, p5, p6] - ((2*MP[p6, p7] - (2*MP[p4, p5]*
                   Spbb[p6, p5, p7, p6])/Spbb[p6, p4, p5, p6])*
                ((2*MP[p2, p3]*Spbb[p2, p6]*Spbb[p2, p1, SumM[p4, p5], p6])/
                  Spbb[p2, p1, p3, p2] + Spbb[p6, SumM[p2, p3], SumM[p4, p5], 
                  p6]))/Spbb[p6, SumM[p4, p5], p7, p6])/(2*MP[p1, p1] + 
              2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3]))*
           Spbb[p6, SumM[p4, p5], p7, p6])/(2*MP[p4, p5]*(2*MP[p4, p5] + 
            2*MP[p4, p6] + 2*MP[p5, p6])*Spab[p4, p5, p6]*
           (2*MP[p6, p7] - (2*MP[p4, p5]*Spbb[p6, p5, p7, p6])/
             Spbb[p6, p4, p5, p6]))))/(MP[p2, p3]*Spab[p2, p1, p2]) + 
     (MP[p1, p1]*Spbb[p2, p4]^2*((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
         (2*MP[p6, p7]*Spbb[p2, p6]*Spbb[p2, p1, p5, p6] - 
          Spbb[p2, SumM[p3, p4, p5], p1, p2]*Spbb[p6, p5, p7, p6]) + 
        Spbb[p2, SumM[p3, p4], p1, p2]*((2*MP[p1, p6] + 2*MP[p1, p7] + 
            2*MP[p5, p5] + 2*MP[p5, p6] + 2*MP[p5, p7] + 4*MP[p6, p7])*
           Spbb[p6, p5, p7, p6] - 2*MP[p6, p7]*Spbb[p6, SumM[p2, p3, p4], p5, 
            p6])))/(8*MP[p3, p4]*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
       MP[p5, p6]*MP[p6, p7]*(2*MP[p5, p5] + 2*MP[p5, p6] + 2*MP[p5, p7] + 
        2*MP[p6, p7])*((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
         Spbb[p2, p1, p3, p2] + 2*MP[p2, p3]*Spbb[p2, SumM[p3, p4], p1, p2]))
 
ATreeSAM["S", "+", "S", "+", "s", "s", "+"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = -1/2*(MP[p1, p1]*Spbb[p2, p7]*
        (-1/2*(MP[p1, p1]*Spbb[p2, p4]*Spbb[p2, SumM[p3, p4], SumM[p1, p7], 
             p2]*(1 + (2*MP[p3, p5] + 2*MP[p4, p5] + (2*MP[p3, p4]*
                 Spbb[p2, p3, p5, p2])/Spbb[p2, p4, p3, p2] + 
               (Spbb[p2, SumM[p3, p4], p5, p2]*(2*MP[p1, p2] + 2*MP[p1, p7] + 
                  2*MP[p2, p7] - (2*MP[p3, p4]*Spbb[p2, SumM[p4, p5, p6], p3, 
                     p2])/Spbb[p2, p4, p3, p2]))/Spbb[p2, SumM[p3, p4], 
                 SumM[p1, p7], p2])/(2*MP[p5, p5] + 2*MP[p5, p6])))/
           (MP[p3, p4]*Spab[p4, p3, p2]*(2*MP[p2, p3] + 2*MP[p2, p4] + 
             2*MP[p3, p4] + (2*MP[p1, p7]*Spbb[p2, SumM[p3, p4], p1, p2])/
              Spbb[p2, SumM[p1, p7], p1, p2])*(2*MP[p1, p2] + 2*MP[p1, p7] + 
             2*MP[p2, p7] - (2*MP[p3, p4]*Spbb[p2, SumM[p4, p5, p6], p3, p2])/
              Spbb[p2, p4, p3, p2])) - (Spbb[p2, SumM[p4, p5, p6], p3, p2]*
           (-1/2*((-(((2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*
                   Spbb[p2, p4]*Spbb[p2, p3, p5, p4])/Spbb[p2, SumM[p4, p5, 
                    p6], p3, p2]) + Spbb[p4, p3, p5, p4])*(1 + 
                ((2*(MP[p3, p4] + MP[p3, p5] + MP[p4, p5]) - 
                   ((2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*Spbb[p2, 
                      SumM[p4, p5], p3, p2])/Spbb[p2, SumM[p4, p5, p6], p3, 
                     p2])*(-(((2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*
                      Spbb[p2, p4]*Spbb[p2, p3, p5, p4])/Spbb[p2, SumM[p4, 
                       p5, p6], p3, p2]) + Spbb[p4, p3, p5, p4]))/
                 ((2*MP[p5, p5] + 2*MP[p5, p6])*(-(((2*MP[p1, p2] + 
                        2*MP[p1, p7] + 2*MP[p2, p7])*Spbb[p2, p4]*Spbb[p2, 
                        p3, p5, p4])/Spbb[p2, SumM[p4, p5, p6], p3, p2]) + 
                    Spbb[p4, p3, p5, p4]) - (2*MP[p3, p4] - ((2*MP[p1, p2] + 
                       2*MP[p1, p7] + 2*MP[p2, p7])*Spbb[p2, p4, p3, p2])/
                     Spbb[p2, SumM[p4, p5, p6], p3, p2])*Spbb[p4, p5, p6, 
                    p4])))/(MP[p4, p5]*(2*MP[p3, p4] - ((2*MP[p1, p2] + 
                   2*MP[p1, p7] + 2*MP[p2, p7])*Spbb[p2, p4, p3, p2])/
                 Spbb[p2, SumM[p4, p5, p6], p3, p2])) + 
            (MP[p1, p1]*Spbb[p4, p5, p6, p4]^2 + MP[p5, p5]*
               (((2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*Spbb[p2, p4]*
                   (-(MP[p1, p1]*Spbb[p2, p4]) - Spbb[p2, p3, p2, p4] - 
                    Spbb[p2, p3, SumM[p1, p7], p4]))/Spbb[p2, SumM[p4, p5, 
                    p6], p3, p2] - Spbb[p4, p2, p3, p4] + Spbb[p4, 
                  SumM[p2, p5, p6], p3, p4])^2)/((2*MP[p5, p5] + 2*
                MP[p5, p6])*(2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p5] + 2*
                MP[p5, p6])*((2*MP[p5, p5] + 2*MP[p5, p6])*
                (-(((2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*Spbb[p2, p4]*
                    Spbb[p2, p3, p5, p4])/Spbb[p2, SumM[p4, p5, p6], p3, 
                    p2]) + Spbb[p4, p3, p5, p4]) - (2*MP[p3, p4] - 
                 ((2*MP[p1, p2] + 2*MP[p1, p7] + 2*MP[p2, p7])*Spbb[p2, p4, 
                    p3, p2])/Spbb[p2, SumM[p4, p5, p6], p3, p2])*
                Spbb[p4, p5, p6, p4]))))/((2*MP[p1, p2] + 2*MP[p1, p7] + 
            2*MP[p2, p7])*(2*MP[p2, p3] - (2*MP[p1, p7]*Spbb[p2, p1, p3, p2])/
             Spbb[p2, SumM[p1, p7], p1, p2]))))/(MP[p1, p7]*
        Spab[p7, p1, p2]) + (MP[p1, p1]*Spbb[p2, p4]^2*
       (-(((-2*MP[p1, p5]*(2*MP[p5, p5] + 2*MP[p5, p6]) + 
             (-2*MP[p1, p5] - 2*MP[p1, p7] - 2*MP[p5, p7] + 2*MP[p6, p7])*
              (2*MP[p5, p5] + 2*MP[p5, p6] + 2*MP[p5, p7] + 2*MP[p6, p7]) + 
             2*MP[p1, p7]*(2*MP[p5, p5] + 2*MP[p5, p6] + 4*MP[p6, p7]))*
            Spbb[p2, SumM[p3, p4], p1, p2] + (2*MP[p2, p3] + 2*MP[p2, p4] + 
             2*MP[p3, p4])*((2*MP[p5, p5] + 2*MP[p5, p6])*Spbb[p2, p1, p5, 
               p2] + (2*MP[p5, p5] + 2*MP[p5, p6] + 4*MP[p6, p7])*
              Spbb[p2, p7, p1, p2] + (2*MP[p5, p5] + 2*MP[p5, p6] + 2*
                MP[p5, p7] + 2*MP[p6, p7])*Spbb[p2, SumM[p3, p4, p6], p1, 
               p2]))*((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
            Spbb[p2, p7]*Spbb[p2, p1, p6, p7] + Spbb[p2, SumM[p3, p4], p1, 
             p2]*Spbb[p7, p1, p6, p7])) + 
        (-((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*Spbb[p2, p1, p6, 
             p2]) + 2*MP[p1, p6]*Spbb[p2, SumM[p3, p4], p1, p2])*
         ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
           (2*MP[p6, p7]*Spbb[p2, p7]*(MP[p1, p1]*Spbb[p2, p7] + 
              Spbb[p2, p1, SumM[p2, p3, p4], p7]) + Spbb[p2, p7, p1, p2]*
             Spbb[p7, p5, p6, p7]) + Spbb[p2, SumM[p3, p4], p1, p2]*
           (2*MP[p1, p7]*Spbb[p7, p5, p6, p7] - 2*MP[p6, p7]*
             Spbb[p7, SumM[p2, p3, p4], p1, p7]))))/
      (8*MP[p3, p4]*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
       (2*MP[p5, p5] + 2*MP[p5, p6])*MP[p6, p7]*(2*MP[p5, p5] + 
        2*MP[p5, p6] + 2*MP[p5, p7] + 2*MP[p6, p7])*(2*MP[p2, p3] + 
        ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*Spbb[p2, p1, p3, p2])/
         Spbb[p2, SumM[p3, p4], p1, p2])*(2*MP[p1, p7] + 
        ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*Spbb[p2, p7, p1, p2])/
         Spbb[p2, SumM[p3, p4], p1, p2])*Spbb[p2, SumM[p3, p4], p1, p2]^2) - 
     (Spbb[p2, p1, p3, p2]*((MP[p1, p1]*(MP[p1, p1]*Spbb[p4, p7] + 
           (2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p7])/
            Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p7]*
             Spbb[p2, p1, SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] + 
           Spbb[p4, SumM[p2, p3], p1, p7])*(Spbb[p7, p1, p5, p7] + 
           Spbb[p7, p4, p5, p7] + Spbb[p7, SumM[p2, p3], p5, p7]))/
         ((2*MP[p5, p5] + 2*MP[p5, p6])*(Spab[p4, p1, p7] + 
           Spab[p4, SumM[p2, p3], p7])*(-2*MP[p5, p5] - 2*MP[p5, p6] + 
           Spab[p7, p1, p7] + Spab[p7, p4, p7] + Spab[p7, SumM[p2, p3], p7])*
          (2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4] + 
           (2*MP[p2, p3]*Spbb[p2, SumM[p3, p4], p1, p2])/Spbb[p2, p1, p3, 
             p2])*(2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/
            Spbb[p2, p1, p3, p2] + ((2*MP[p5, p5] + 2*MP[p5, p6])*
             ((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/Spbb[p2, p1, 
                p3, p2] - Spbb[p7, p1, p6, p7]))/(Spbb[p7, p1, p6, p7] + 
             Spbb[p7, p4, p6, p7] + Spbb[p7, SumM[p2, p3], p6, p7]))) + 
        (MP[p5, p5]*(-Spbb[p4, p1, p6, p7] - Spbb[p4, p7, p6, p7] - 
            Spbb[p4, SumM[p2, p3], p6, p7])^2*
          ((-2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p7]^2)/Spbb[p2, p1, p3, p2] - 
            (2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, SumM[p2, p3], p7])/
             Spbb[p2, p1, p3, p2] - Spbb[p7, SumM[p2, p3], p1, p7])^2)/
         (2*(2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
          MP[p4, p5]*(2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p5] + 
           2*MP[p5, p6])*((2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p5] + 
             2*MP[p5, p6])*((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/
              Spbb[p2, p1, p3, p2] - Spbb[p7, p1, p6, p7]) + 
           (2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/
              Spbb[p2, p1, p3, p2])*(Spbb[p7, p1, p6, p7] + 
             Spbb[p7, SumM[p2, p3], p6, p7]))*
          (-((2*MP[p5, p5] + 2*MP[p5, p6])*(Spbb[p7, p1, p6, p7] + 
              Spbb[p7, SumM[p2, p3], p6, p7])) + 
           (2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p5] + 2*MP[p5, p6])*
            (Spbb[p7, p1, p6, p7] + Spbb[p7, p4, p6, p7] + 
             Spbb[p7, SumM[p2, p3], p6, p7]))) + 
        (MP[p1, p1]*(-Spbb[p4, p5, p1, p7] - Spbb[p4, p5, SumM[p2, p3], p7])*
          (-((2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p5] + 2*MP[p5, p6])*
             Spbb[p4, p7]) - Spbb[p4, p6, p1, p7] - Spbb[p4, p6, 
            SumM[p2, p3], p7]))/(2*(2*MP[p1, p1] + 2*MP[p1, p2] + 
           2*MP[p1, p3] + 2*MP[p2, p3])*MP[p4, p5]*(2*MP[p4, p5] + 
           2*MP[p4, p6] + 2*MP[p5, p5] + 2*MP[p5, p6])*(2*MP[p1, p7] - 
           (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/Spbb[p2, p1, p3, p2] + 
           ((2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p5] + 2*MP[p5, p6])*
             ((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/Spbb[p2, p1, 
                p3, p2] - Spbb[p7, p1, p6, p7]))/(Spbb[p7, p1, p6, p7] + 
             Spbb[p7, SumM[p2, p3], p6, p7]))*(2*MP[p5, p5] + 2*MP[p5, p6] - 
           ((2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p5] + 2*MP[p5, p6])*
             (Spbb[p7, p1, p6, p7] + Spbb[p7, p4, p6, p7] + Spbb[p7, SumM[p2, 
                p3], p6, p7]))/(Spbb[p7, p1, p6, p7] + Spbb[p7, SumM[p2, p3], 
              p6, p7]))) - (((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/
            Spbb[p2, p1, p3, p2] - Spbb[p7, p1, p6, p7])*
          ((2*MP[p2, p3] + 2*MP[p2, p5] + 2*MP[p3, p5] + 
             (2*MP[p2, p3]*Spbb[p2, SumM[p3, p5], p1, p2])/Spbb[p2, p1, p3, 
               p2])*((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4] + 
               (2*MP[p2, p3]*Spbb[p2, SumM[p3, p4], p1, p2])/Spbb[p2, p1, p3, 
                 p2])*Spbb[p4, p5, p6, p4] + 2*MP[p4, p5]*
              ((-2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]^2)/Spbb[p2, p1, p3, 
                 p2] - (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p7, p4])/
                Spbb[p2, p1, p3, p2] - (2*MP[p2, p3]*Spbb[p2, p4]*
                 Spbb[p2, p1, SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] + Spbb[
                p4, p7, SumM[p2, p3], p4] - Spbb[p4, SumM[p2, p3], p1, p4]) - 
             (Spbb[p4, p7]*(2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, 
                   p2])/Spbb[p2, p1, p3, p2])*(-((2*MP[p2, p3] + 
                   2*MP[p2, p4] + 2*MP[p3, p4] + (2*MP[p2, p3]*Spbb[p2, 
                      SumM[p3, p4], p1, p2])/Spbb[p2, p1, p3, p2])*
                  Spbb[p4, p5, p6, p7]) + 2*MP[p4, p5]*((-2*MP[p2, p3]*
                    Spbb[p2, p4]*Spbb[p2, p1, p6, p7])/Spbb[p2, p1, p3, p2] - 
                  Spbb[p4, SumM[p2, p3], p6, p7])))/((2*MP[p2, p3]*
                 Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/Spbb[p2, p1, p3, p2] - 
               Spbb[p7, p1, p6, p7])) - ((2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, 
                p1, p5, p4])/Spbb[p2, p1, p3, p2] + Spbb[p4, SumM[p2, p3], 
              p5, p4])*(-4*MP[p4, p5]*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*
                MP[p3, p4] + (2*MP[p2, p3]*Spbb[p2, SumM[p3, p4], p1, p2])/
                Spbb[p2, p1, p3, p2]) - (2*MP[p2, p3] + 2*MP[p2, p4] + 2*
                MP[p3, p4] + (2*MP[p2, p3]*Spbb[p2, SumM[p3, p4], p1, p2])/
                Spbb[p2, p1, p3, p2])*(2*MP[p5, p5] + 2*MP[p5, p6] - 
               ((2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/
                   Spbb[p2, p1, p3, p2])*Spbb[p7, p5, p6, p7])/
                ((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/
                  Spbb[p2, p1, p3, p2] - Spbb[p7, p1, p6, p7])) + 
             (2*MP[p5, p5] + 2*MP[p5, p6] - ((2*MP[p1, p7] - (2*MP[p2, p3]*
                    Spbb[p2, p7, p1, p2])/Spbb[p2, p1, p3, p2])*Spbb[p7, p5, 
                  p6, p7])/((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/
                  Spbb[p2, p1, p3, p2] - Spbb[p7, p1, p6, p7]))*
              (2*MP[p2, p3] + 2*MP[p2, p6] + 2*MP[p3, p6] + (2*MP[p2, p3]*
                 Spbb[p2, SumM[p3, p6], p1, p2])/Spbb[p2, p1, p3, p2] + 
               ((2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/
                   Spbb[p2, p1, p3, p2])*((-2*MP[p2, p3]*Spbb[p2, p7]*
                    Spbb[p2, p1, p6, p7])/Spbb[p2, p1, p3, p2] - Spbb[p7, 
                   SumM[p2, p3], p6, p7]))/((2*MP[p2, p3]*Spbb[p2, p7]*
                   Spbb[p2, p1, p6, p7])/Spbb[p2, p1, p3, p2] - Spbb[p7, p1, 
                  p6, p7])) - 2*MP[p4, p5]*(2*MP[p4, p5] + 2*MP[p4, p6] + 2*
                MP[p5, p5] + 2*MP[p5, p6] + ((2*MP[p1, p7] - (2*MP[p2, p3]*
                    Spbb[p2, p7, p1, p2])/Spbb[p2, p1, p3, p2])*
                 (Spbb[p7, p1, p6, p7] + Spbb[p7, SumM[p2, p3], p6, p7]))/
                ((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/
                  Spbb[p2, p1, p3, p2] - Spbb[p7, p1, p6, p7])) + 
             (2*MP[p1, p5] + 2*MP[p1, p7] + 2*MP[p5, p7] - (2*MP[p2, p3]*
                 Spbb[p2, SumM[p5, p7], p1, p2])/Spbb[p2, p1, p3, p2] + 
               ((2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/
                   Spbb[p2, p1, p3, p2])*((-2*MP[p2, p3]*Spbb[p2, p7]*
                    Spbb[p2, p1, p6, p7])/Spbb[p2, p1, p3, p2] + Spbb[p7, p1, 
                   p6, p7] + Spbb[p7, p5, p6, p7]))/((2*MP[p2, p3]*
                   Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/Spbb[p2, p1, p3, p2] - 
                 Spbb[p7, p1, p6, p7]))*(2*MP[p4, p5] + 2*MP[p4, p6] + 2*
                MP[p5, p5] + 2*MP[p5, p6] + ((2*MP[p1, p7] - (2*MP[p2, p3]*
                    Spbb[p2, p7, p1, p2])/Spbb[p2, p1, p3, p2])*
                 (Spbb[p7, p1, p6, p7] + Spbb[p7, SumM[p2, p3], p6, p7]))/
                ((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/
                  Spbb[p2, p1, p3, p2] - Spbb[p7, p1, p6, p7])))))/
         (4*MP[p4, p5]*Spab[p7, p6, p7]*(2*MP[p1, p7] - 
           (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/Spbb[p2, p1, p3, p2])*
          (2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4] + 
           (2*MP[p2, p3]*Spbb[p2, SumM[p3, p4], p1, p2])/Spbb[p2, p1, p3, 
             p2])*(2*MP[p5, p5] + 2*MP[p5, p6] - 
           ((2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/Spbb[p2, p1, 
                p3, p2])*Spbb[p7, p5, p6, p7])/
            ((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/
              Spbb[p2, p1, p3, p2] - Spbb[p7, p1, p6, p7]))*
          (2*MP[p4, p5] + 2*MP[p4, p6] + 2*MP[p5, p5] + 2*MP[p5, p6] + 
           ((2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/Spbb[p2, p1, 
                p3, p2])*(Spbb[p7, p1, p6, p7] + Spbb[p7, SumM[p2, p3], p6, 
               p7]))/((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/
              Spbb[p2, p1, p3, p2] - Spbb[p7, p1, p6, p7]))) - 
        ((-((MP[p1, p1]*Spbb[p4, p7]^4*(Spbb[p7, p1, p6, p7] + Spbb[p7, p4, 
                p6, p7] + Spbb[p7, SumM[p2, p3], p6, p7]))/
             ((2*MP[p1, p1] + 2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
              (-Spbb[p4, p1, p6, p7] - Spbb[p4, p7, p6, p7] - Spbb[p4, 
                SumM[p2, p3], p6, p7]))) - 
           ((-(MP[p1, p1]*Spbb[p4, p7]) - (2*MP[p1, p1]*MP[p2, p3]*
                 Spbb[p2, p4]*Spbb[p2, p7])/Spbb[p2, p1, p3, p2] - 
               (2*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p1, p4, p7])/Spbb[p2, p1, 
                 p3, p2] - (2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, 
                  SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] - Spbb[p4, 
                SumM[p2, p3], p1, p7] - Spbb[p4, SumM[p2, p3], p4, p7])^2*
             ((2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p7]^2)/Spbb[p2, p1, p3, p2] + 
               (2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p4, p7])/Spbb[p2, p1, 
                 p3, p2] + (2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, 
                  SumM[p2, p3], p7])/Spbb[p2, p1, p3, p2] + Spbb[p7, p4, p1, 
                p7] + Spbb[p7, SumM[p2, p3], p1, p7])^2)/
            ((Spab[p4, p1, p7] + Spab[p4, SumM[p2, p3], p7])*
             (-2*MP[p5, p5] - 2*MP[p5, p6] + Spab[p7, p1, p7] + 
              Spab[p7, p4, p7] + Spab[p7, SumM[p2, p3], p7])*
             (2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4] + (2*MP[p2, p3]*
                Spbb[p2, SumM[p3, p4], p1, p2])/Spbb[p2, p1, p3, p2])*
             (2*MP[p1, p7] - (2*MP[p2, p3]*Spbb[p2, p7, p1, p2])/Spbb[p2, p1, 
                p3, p2] + ((2*MP[p5, p5] + 2*MP[p5, p6])*
                ((2*MP[p2, p3]*Spbb[p2, p7]*Spbb[p2, p1, p6, p7])/
                  Spbb[p2, p1, p3, p2] - Spbb[p7, p1, p6, p7]))/(
                Spbb[p7, p1, p6, p7] + Spbb[p7, p4, p6, p7] + Spbb[p7, 
                 SumM[p2, p3], p6, p7]))))*Spbb[p7, p6, SumM[p5, p6], p5, p6, 
           p7])/((2*MP[p5, p5] + 2*MP[p5, p6])*(MP[p1, p1]*Spbb[p4, p7] + 
           (2*MP[p1, p1]*MP[p2, p3]*Spbb[p2, p4]*Spbb[p2, p7])/
            Spbb[p2, p1, p3, p2] + (2*MP[p2, p3]*Spbb[p2, p7]*
             Spbb[p2, p1, SumM[p2, p3], p4])/Spbb[p2, p1, p3, p2] + 
           Spbb[p4, SumM[p2, p3], p1, p7])*(Spbb[p7, p1, p6, p7] + 
            Spbb[p7, p4, p6, p7] + Spbb[p7, SumM[p2, p3], p6, p7])^2)))/
      (2*MP[p2, p3]*Spab[p2, p1, p2])
 
ATreeSAM["S", "+", "+", "+", "s", "S", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = (MP[p5, p5]*((2*MP[p1, p1] + 2*MP[p1, p6] + 2*MP[p1, p7] + 
          2*MP[p6, p7])*Spbb[p2, p4] - Spbb[p2, SumM[p3, p4, p5], p2, p4] - 
        Spbb[p2, SumM[p3, p4, p5], p3, p4]))/(2*MP[p4, p5]*
       (2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*(2*MP[p1, p1] + 
        2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p7])*Spaa[p3, p4]*
       (Spaa[p2, p3] + ((2*MP[p1, p1] + 2*MP[p1, p6] + 2*MP[p1, p7] + 
           2*MP[p6, p7])*Spab[p3, p1, p2])/Spbb[p2, SumM[p3, p4, p5], p1, 
          p2])) + (Spbb[p2, p3]^3*
       ((MP[p5, p5]*Spbb[p2, p1, SumM[p2, p3], p4]^2)/(2*MP[p4, p5]*
          (2*MP[p1, p1] + 2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p7] - 
           (2*MP[p2, p3]*Spbb[p2, SumM[p3, p4, p5], p1, p2])/
            Spbb[p2, p3, p1, p2])*(2*MP[p2, p3] + 2*MP[p2, p4] + 
           2*MP[p3, p4] - (2*MP[p2, p3]*Spbb[p2, SumM[p3, p4], p1, p2])/
            Spbb[p2, p3, p1, p2] - ((2*MP[p1, p1] + 2*MP[p1, p6] + 
              2*MP[p1, p7] + 2*MP[p6, p7] - (2*MP[p2, p3]*Spbb[p2, 
                 SumM[p3, p4, p5], p1, p2])/Spbb[p2, p3, p1, p2])*
             Spbb[p2, p1, SumM[p2, p3], p4, SumM[p1, p2, p3], SumM[p2, p3], 
              p1, p2])/Spbb[p2, p1, SumM[p2, p3], SumM[p4, p5], 
             SumM[p1, p2, p3], SumM[p2, p3], p1, p2])) + 
        (Spbb[p2, p1, SumM[p2, p3], p4, SumM[p1, p2, p3], SumM[p2, p3], p1, 
           p2]*(4*MP[p2, p3]^2*Spbb[p2, SumM[p6, p7], p5, p2]*
            Spbb[p2, p1, SumM[p2, p3], SumM[p1, p2, p3], p1, p2]^2 - 
           2*MP[p2, p3]*Spbb[p2, p3, p1, p2]*Spbb[p2, p1, SumM[p2, p3], 
             SumM[p1, p2, p3], p1, p2]*(Spbb[p2, p1, SumM[p2, p3], 
              SumM[p1, p2, p3], p4, SumM[p6, p7], p5, p2] + 
             Spbb[p2, p1, SumM[p2, p3], SumM[p1, p2, p3], SumM[p2, p3], 
              SumM[p6, p7], p5, p2] + Spbb[p2, SumM[p6, p7], p5, p4, 
              SumM[p1, p2, p3], SumM[p2, p3], p1, p2] + 
             Spbb[p2, SumM[p6, p7], p5, SumM[p2, p3], SumM[p1, p2, p3], 
              SumM[p2, p3], p1, p2]) + Spbb[p2, p3, p1, p2]^2*
            (-Spbb[p2, p1, SumM[p2, p3], SumM[p1, p2, p3], p4, p5, SumM[p6, 
                p7], SumM[p2, p3], SumM[p1, p2, p3], SumM[p2, p3], p1, p2] + 
             Spbb[p2, p1, SumM[p2, p3], SumM[p1, p2, p3], p4, SumM[p6, p7], 
              p5, p4, SumM[p1, p2, p3], SumM[p2, p3], p1, p2] + 
             Spbb[p2, p1, SumM[p2, p3], SumM[p1, p2, p3], p4, SumM[p6, p7], 
              p5, SumM[p2, p3], SumM[p1, p2, p3], SumM[p2, p3], p1, p2] + 
             Spbb[p2, p1, SumM[p2, p3], SumM[p1, p2, p3], SumM[p2, p3], 
              SumM[p6, p7], p5, SumM[p2, p3], SumM[p1, p2, p3], SumM[p2, p3], 
              p1, p2])))/((2*MP[p1, p2] + 2*MP[p1, p3] + 2*MP[p2, p3])*
          (2*MP[p5, p5] + 2*MP[p5, p6] + 2*MP[p5, p7] + 2*MP[p6, p7])*
          (-2*MP[p2, p3]*Spab[p4, p1, p2]*(Spab[p4, p1, p2] + 
             Spab[p4, p3, p2]) + Spaa[p4, SumM[p2, p3], p1, p4]*
            Spbb[p2, p3, p1, p2])*(-2*MP[p2, p3]*Spbb[p2, SumM[p3, p5], p1, 
             p2]*Spbb[p2, p1, SumM[p2, p3], p4, SumM[p1, p2, p3], 
             SumM[p2, p3], p1, p2] - 2*MP[p2, p3]*Spbb[p2, SumM[p3, p4], p1, 
             p2]*Spbb[p2, p1, SumM[p2, p3], SumM[p1, p2, p3], p5, 
             SumM[p2, p3], p1, p2] + Spbb[p2, p3, p1, p2]*
            ((2*MP[p2, p3] + 2*MP[p2, p5] + 2*MP[p3, p5] + 2*MP[p4, p5])*
              Spbb[p2, p1, SumM[p2, p3], p4, SumM[p1, p2, p3], SumM[p2, p3], 
               p1, p2] + (2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
              Spbb[p2, p1, SumM[p2, p3], SumM[p1, p2, p3], p5, SumM[p2, p3], 
               p1, p2])))))/(2*MP[p2, p3]*Spbb[p2, p1, p2, p3]*
       Spbb[p2, p3, p1, p2])
 
ATreeSAM["S", "+", "+", "s", "+", "S", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = (MP[p4, p4]*Spbb[p2, p3]^2*Spbb[p5, SumM[p1, p7], p6, p5])/
      (2*MP[p2, p3]*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
       (2*MP[p1, p1] + 2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p7])*
       (2*MP[p3, p4] + ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
          Spbb[p5, p3, p4, p5])/Spbb[p5, SumM[p1, p6, p7], p4, p5])*
       (2*MP[p5, p6] + ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
          Spbb[p5, p4, p6, p5])/Spbb[p5, SumM[p1, p6, p7], p4, p5])) + 
     (MP[p4, p4]*Spbb[p3, p5]*(((-Spbb[p2, SumM[p5, p6, p7], p1, p2] + 
           (2*MP[p3, p4]*Spbb[p2, p5]*Spbb[p5, p4, p1, p2])/
            Spbb[p5, SumM[p3, p4], p4, p5] - 
           (Spbb[p2, p5]*Spbb[p5, SumM[p3, p4], p1, p2]*(2*MP[p5, p6] - 
              (2*MP[p3, p4]*Spbb[p5, p4, p6, p5])/Spbb[p5, SumM[p3, p4], p4, 
                p5]))/Spbb[p5, SumM[p1, p2, p7], p6, p5])*
          Spbb[p5, SumM[p1, p2, p7], p6, p5])/(2*MP[p1, p2]*
          (2*MP[p3, p4] + 2*MP[p3, p5] + 2*MP[p4, p5])*(2*MP[p5, p6] - 
           (2*MP[p3, p4]*Spbb[p5, p4, p6, p5])/Spbb[p5, SumM[p3, p4], p4, 
             p5])*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4] - 
           (Spbb[p5, p2, SumM[p1, p6, p7], p5]*(2*MP[p5, p6] - 
              (2*MP[p3, p4]*Spbb[p5, p4, p6, p5])/Spbb[p5, SumM[p3, p4], p4, 
                p5]))/Spbb[p5, SumM[p1, p2, p7], p6, p5] + 
           (2*MP[p3, p4]*Spbb[p5, SumM[p1, p6, p7], p4, p5])/
            Spbb[p5, SumM[p3, p4], p4, p5])) - 
        (MP[p4, p4]*Spbb[p2, p5]*(-Spbb[p5, p2, p6, p5] + 
           Spbb[p5, SumM[p1, p2, p7], p6, p5]))/
         ((2*MP[p1, p1] + 2*MP[p1, p6] + 2*MP[p1, p7] + 2*MP[p6, p7])*
          Spab[p2, SumM[p1, p6, p7], p5]*(2*MP[p2, p3] + 2*MP[p2, p4] + 
           2*MP[p3, p4] + (2*MP[p3, p4]*Spbb[p5, SumM[p1, p6, p7], p4, p5])/
            Spbb[p5, SumM[p3, p4], p4, p5])*(2*MP[p5, p6] - 
           (2*MP[p3, p4]*Spbb[p5, p4, p6, p5])/Spbb[p5, SumM[p3, p4], p4, 
             p5] - (Spbb[p5, SumM[p1, p2, p7], p6, p5]*(2*MP[p2, p3] + 
              2*MP[p2, p4] + 2*MP[p3, p4] + (2*MP[p3, p4]*Spbb[p5, 
                 SumM[p1, p6, p7], p4, p5])/Spbb[p5, SumM[p3, p4], p4, p5]))/
            Spbb[p5, p2, SumM[p1, p6, p7], p5]))))/
      (2*MP[p3, p4]*Spab[p3, p4, p5]) - 
     (Spbb[p5, p4, p6, p5]*((MP[p4, p4]*Spbb[p2, p3]^2)/
         ((2*MP[p3, p4] - (2*MP[p5, p6]*Spbb[p5, p3, p4, p5])/
            Spbb[p5, p4, p6, p5])*(2*MP[p2, p3] + 2*MP[p2, p4] + 
           2*MP[p3, p4] - (2*MP[p5, p6]*Spbb[p5, SumM[p2, p3], p4, p5])/
            Spbb[p5, p4, p6, p5])*(2*MP[p2, p3] + (Spbb[p2, p3, p1, p2]*
             (-((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*Spbb[p5, p4, p6, 
                 p5]) + 2*MP[p5, p6]*Spbb[p5, SumM[p2, p3], p4, p5]))/
            (2*MP[p5, p6]*Spbb[p2, p5]*Spbb[p5, p4, p1, p2] + 
             (Spbb[p2, p3, p1, p2] + Spbb[p2, p4, p1, p2])*Spbb[p5, p4, p6, 
               p5]))) + (Spbb[p2, p3, p1, p2]*
          (2*MP[p5, p6]*Spbb[p5, SumM[p2, p3], p1, p2]*
            (MP[p4, p4]*Spbb[p5, SumM[p2, p3], p1, p2] + Spbb[p5, p4, p7, 
              SumM[p2, p3], p1, p2] + Spbb[p5, p4, SumM[p5, p6], 
              SumM[p2, p3], p1, p2]) + Spbb[p5, p4, p6, p5]*
            (-Spbb[p2, p1, SumM[p2, p3], p4, p7, SumM[p2, p3], p1, p2] + 
             Spbb[p2, p1, SumM[p2, p3], SumM[p5, p6], p4, SumM[p2, p3], p1, 
              p2])))/(2*MP[p1, p2]*(2*MP[p1, p2] + 2*MP[p1, p3] + 
           2*MP[p2, p3])*Spaa[p3, p2, p1, p3]*
          (-2*MP[p5, p6]*(Spbb[p2, p3, p1, p2]*Spbb[p5, p2, p4, p5] + 
             Spbb[p2, p3, p1, p2]*Spbb[p5, p3, p4, p5] + 2*MP[p2, p3]*
              Spbb[p2, p5]*Spbb[p5, p4, p1, p2]) + 
           ((2*MP[p2, p4] + 2*MP[p3, p4])*Spbb[p2, p3, p1, p2] - 
             2*MP[p2, p3]*Spbb[p2, p4, p1, p2])*Spbb[p5, p4, p6, p5]))))/
      (2*MP[p5, p6]*Spab[p5, p4, p5])
 
ATreeSAM["S", "+", "+", "s", "S", "+", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = -1/2*(Spbb[p6, p5, p7, p6]*((MP[p7, p7]*Spbb[p2, p3]^2)/
         (2*MP[p3, p4]*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
          (2*MP[p2, p3] - ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*
             Spbb[p2, p3, p1, p2])/Spbb[p2, SumM[p3, p4], p1, p2])) + 
        (Spbb[p2, p3, p1, p2]*(Spbb[p2, p1, SumM[p2, p3], p5, p4, 
            SumM[p2, p3], p1, p2] + Spbb[p2, p1, SumM[p2, p3], SumM[p6, p7], 
            p4, SumM[p2, p3], p1, p2]))/(2*MP[p1, p2]*(2*MP[p1, p2] + 
           2*MP[p1, p3] + 2*MP[p2, p3])*Spaa[p3, p2, p1, p3]*
          (2*MP[p2, p3]*Spbb[p2, p1, p4, p2] + (2*MP[p2, p4] + 2*MP[p3, p4])*
            Spbb[p2, p3, p1, p2]))))/(MP[p6, p7]*Spab[p6, p5, p6])
 
ATreeSAM["S", "+", "s", "+", "S", "+", "s"][p1_, p2_, p3_, p4_, p5_, p6_, 
     p7_] = -1/8*(MP[p3, p3]*Spbb[p2, p4]^2*Spbb[p6, p5, p7, p6])/
       (MP[p3, p4]*(2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*MP[p5, p6]*
        MP[p6, p7]*(2*MP[p2, p3] + ((2*MP[p2, p3] + 2*MP[p2, p4] + 
            2*MP[p3, p4])*Spbb[p2, p1, p3, p2])/Spbb[p2, SumM[p3, p4], p1, 
           p2])) - (Spbb[p2, p1, p3, p2]*
       (-1/4*(Spbb[p6, p5, p7, p6]*(2*MP[p2, p3]*Spbb[p2, p4]*
             (2*MP[p6, p7]*Spbb[p4, p6]*Spbb[p2, p1, p5, p6] + 
              Spbb[p2, p1, p5, p4]*Spbb[p6, p5, p7, p6]) + 
            Spbb[p2, p1, p3, p2]*(2*MP[p6, p7]*Spbb[p4, p6]*Spbb[p4, 
                SumM[p2, p3], p5, p6] + Spbb[p4, SumM[p2, p3], p5, p4]*Spbb[
                p6, p5, p7, p6])))/(MP[p5, p6]*MP[p6, p7]*
           ((2*MP[p2, p3] + 2*MP[p2, p4] + 2*MP[p3, p4])*Spbb[p2, p1, p3, 
              p2] + 2*MP[p2, p3]*Spbb[p2, SumM[p3, p4], p1, p2])*
           (2*MP[p6, p7]*Spbb[p6, p4, p5, p6] - 2*MP[p4, p5]*
             Spbb[p6, p5, p7, p6])) - (MP[p1, p1]*Spbb[p4, p6]*
          Spbb[p6, SumM[p4, p5], p7, p6])/(2*MP[p4, p5]*(2*MP[p4, p5] + 
           2*MP[p4, p6] + 2*MP[p5, p6])*Spab[p4, p5, p6]*
          (2*MP[p6, p7] - (2*MP[p4, p5]*Spbb[p6, p5, p7, p6])/
            Spbb[p6, p4, p5, p6]))))/(2*MP[p2, p3]*Spab[p2, p1, p2])


==> auxiliary_files/mathematica_code/SpinorHelicity6D/SAM/SAM_files/example_notebook_scalar_kinematics.m <==
(* ::Package:: *)

(* ::Title:: *)
(*S@M Scalar Kinematics Example*)


(* ::Chapter:: *)
(*Setup*)


SetDirectory[NotebookDirectory[]];


<<Spinors`


<<"setupScalarKinematics.m"


<<"ATreeSAM.m";


(* ::Chapter:: *)
(*Two Scalars*)


twoScalarFivePointKinematics = <<"twoScalar5PtPoints.m";


SetupSAMTwoScalarMomentumKinematics[{p1,p5},{p2,p3,p4},twoScalarFivePointKinematics[[1]],Quiet->True]


ATreeSAM["S","+","+","-","S"][p1,p2,p3,p4,p5]
%//N
%%//NRational
%//N


(* ::Chapter:: *)
(*Four Scalars*)


fourScalarSevenPointKinematics = <<"fourScalar7PtPoints.m";


SetupSAMFourScalarMomentumKinematics[{p1,p2},{p6,p7},{p3,p4,p5},fourScalarSevenPointKinematics[[1]],Quiet->True]


ATreeSAM["S","S","+","+","+","s","s"][p1,p2,p3,p4,p5,p6,p7];
%//N
%%//NRational
%//N


(* ::Chapter:: *)
(*S6Mom to s/MP*)


SetupSAMFourScalarMomentumKinematics[{p1,p2},{p6,p7},{p3,p4,p5},fourScalarSevenPointKinematics[[1]],Quiet->True]


(* ::Text:: *)
(*These are*)


(*S6Mom[p1,p2]*) 
s[p1,p2]
2MP[p1,p1]+2MP[p1,p2]

(*S6Mom[p1,p3]*) 
2MP[p1,p3]

(*S6Mom[p1,p2,p3]*) 
s[p1,p2,p3]
2MP[p1,p1]+2MP[p1,p2]+2MP[p1,p3]+2MP[p2,p3]

(*S6Mom[p3,p4]*) 
s[p3,p4]
2MP[p3,p4]

(*S6Mom[p1,p3,p4]*) 
s[p1,p3,p4]-MP[p1,p1]
2MP[p1,p3]+2MP[p1,p4]+2MP[p3,p4]

(*S6Mom[p1,p7]: Here we are suppressing \[Mu]_{17} terms, as these should not be present in four-dimensional scalar amplitudes, and also end up being irrelevant to rational contributions *) 
2MP[p1,p7]

(*S6Mom[p1,p2,p6]: Again supressing \[Mu]_{16},\[Mu]_{26} cross-terms *) 
s[p1,p2,p6]-MP[p6,p6]
2MP[p1,p1]+2MP[p1,p2]+2MP[p1,p6]+2MP[p2,p6]


Subsets[{p1,p2,p3,p4},{2}]


(* ::Chapter:: *)
(*Test*)


SetupSAMFourScalarMomentumKinematics[{p1,p2},{p6,p7},{p3,p4,p5},fourScalarSevenPointKinematics[[1]],Quiet->True]
test1 = s[p1,p2] //NRational


SetupSAMFourScalarMomentumKinematics[{p1,p2},{p6,p7},{p3,p4,p5},fourScalarSevenPointKinematics[[2]],Quiet->True]
test2 = s[p1,p2] //NRational


tests = Array[(
	SetupSAMFourScalarMomentumKinematics[{p1,p2},{p6,p7},{p3,p4,p5},fourScalarSevenPointKinematics[[#]],Quiet->True];
	s[p1,p2]//NRational)&,
	2
]


==> auxiliary_files/mathematica_code/SpinorHelicity6D/SAM/SAM_files/setupScalarKinematics.m <==
(* Mathematica Source File *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-05-24 *)




Begin["Spinors`"];

lp::usage = "";
SumM::usage = "";

ATreeSAM::usage = "";
ATreeSAMContact::usage = "";

NRational::usage = "";

SetupSAMFourScalarMomentumKinematics::usage = "";
SetupSAMTwoScalarMomentumKinematics::usage = "";

Begin["`Private`"];

Unprotect/@$SpinorsFunctions;

RemoveNumSpinors[a_]:=(NumSpinorList:=Evaluate[Alternatives@@DeleteCases[List@@NumSpinorList,
  Alternatives@@Flatten@{a}]]);
RemoveNumVectors[a_]:=(NumVectorList:=Evaluate[Alternatives@@DeleteCases[List@@NumVectorList,
  Alternatives@@Flatten@{a}]]);


Options[SetupSAMFourScalarMomentumKinematics] = {Quiet->False};

SetupSAMFourScalarMomentumKinematics[scalar1Labels : {_, _}, scalar2Labels : {_, _},
  masslessLabels_List, kinematicPoint_Association, opts:OptionsPattern[]] /;
      Length@masslessLabels ===
    Length@kinematicPoint["Massless"] :=
Module[{$blocked},

  $blocked = If[OptionValue[Quiet]===True,Print,$blocked];

  Block[{Print},
    RemoveNumSpinors[Join[scalar1Labels,scalar2Labels,masslessLabels]];
    RemoveNumVectors[Join[scalar1Labels,scalar2Labels,masslessLabels]];
    Map[UndeclareLVector[#]&, Join[scalar1Labels,scalar2Labels,masslessLabels]];
    Map[UndeclareSpinor[#]&, Join[scalar1Labels,scalar2Labels,masslessLabels]];
  ];

  Block[{#},

    MapIndexed[DeclareLVectorMomentum[#1, kinematicPoint[["Scalars1", First@#2]]]&,
      scalar1Labels];
    MapIndexed[DeclareLVectorMomentum[#1, kinematicPoint[["Scalars2", First@#2]]]&,
      scalar2Labels];

    MapIndexed[DeclareSpinorMomentum[#1, List /@ kinematicPoint[["MasslessSpinors", First@#2, 1]],
      {kinematicPoint[["MasslessSpinors", First@#2, 2]]}]&, masslessLabels];

  ]&@$blocked;
];

Options[SetupSAMTwoScalarMomentumKinematics] = {Quiet->False};

SetupSAMTwoScalarMomentumKinematics[scalarLabels : {_, _}, masslessLabels_List,
  kinematicPoint_Association, opts:OptionsPattern[]] /; Length@masslessLabels === Length@kinematicPoint["Massless"]:=
Module[{$blocked},

  $blocked = If[OptionValue[Quiet]===True,Print,$blocked];

  Block[{Print},
    RemoveNumSpinors[Join[scalarLabels,masslessLabels]];
    RemoveNumVectors[Join[scalarLabels,masslessLabels]];
    Map[UndeclareLVector[#]&, Join[scalarLabels,masslessLabels]];
    Map[UndeclareSpinor[#]&, Join[scalarLabels,masslessLabels]];
  ];

  Block[{#},

    MapIndexed[DeclareLVectorMomentum[#1, kinematicPoint[["Scalars", First@#2]]]&, scalarLabels];

    MapIndexed[DeclareSpinorMomentum[#1, List /@ kinematicPoint[["MasslessSpinors", First@#2, 1]],
      {kinematicPoint[["MasslessSpinors", First@#2, 2]]}]&, masslessLabels];

  ]&@$blocked;
];

(* :Section: *)
(* lp *)
SetAttributes[lp,Orderless];

(* :Section: *)
(* NRationalEval *)

NRationalEval[x_?NumericQ] := NRationalEval[x] =  x;

NRationalEval[Dot[Lat[b_?NumSpinorQ],CLat[a_?NumSpinorQ]]]:=NRationalEval[(NumLat[b].NumCLat[a])[[1,1]]];

NRationalEval[d:Dot[Lat[b_?NumSpinorQ],sms__?NumSm2Q,La[a_?NumSpinorQ]]]:=(NRationalEval[#]&/@d)[[1,1]]/;RightSM2Order[{sms}]&&OddQ[Length[{sms}]];

NRationalEval[d:Dot[Lat[b_?NumSpinorQ],sms__?NumSm2Q,CLat[a_?NumSpinorQ]]]:=(NRationalEval[#]&/@d)[[1,1]]/;RightSM2Order[{sms}]&&EvenQ[Length[{sms}]];

NRationalEval[Dot[CLa[b_?NumSpinorQ],la:La[a_?NumSpinorQ]]]:=(NRationalEval[NumCLa[b].NumLa[a]])[[1,1]];

NRationalEval[d:Dot[CLa[b_?NumSpinorQ],sms__?NumSm2Q,CLat[a_?NumSpinorQ]]]:=(NRationalEval[#]&/@d)[[1,1]]/;RightCSM2Order[{sms}]&&OddQ[Length[{sms}]];

NRationalEval[d:Dot[CLa[b_?NumSpinorQ],sms__?NumSm2Q,La[a_?NumSpinorQ]]]:=(NRationalEval[#]&/@d)[[1,1]]/;RightCSM2Order[{sms}]&&EvenQ[Length[{sms}]];

NRationalEval[Dot[UbarSpa[b_?NumSpinorQ],USpa[a_?NumSpinorQ]]]:=NRationalEval[(NumCLa[b].NumLa[a])[[1,1]]];

NRationalEval[Dot[UbarSpb[b_?NumSpinorQ],USpb[a_?NumSpinorQ]]]:=NRationalEval[(NumLat[b].NumCLat[a])[[1,1]]];

NRationalEval[d:Dot[UbarSpa[b_?NumSpinorQ],sms__?NumSm4Q,USpa[a_?NumSpinorQ]]]:=(NRationalEval[#]&/@d)[[1,1]]/;EvenQ[Length[{sms}]];

NRationalEval[d:Dot[UbarSpa[b_?NumSpinorQ],sms__?NumSm4Q,USpb[a_?NumSpinorQ]]]:=(NRationalEval[#]&/@d)[[1,1]]/;OddQ[Length[{sms}]];

NRationalEval[d:Dot[UbarSpb[b_?NumSpinorQ],sms__?NumSm4Q,USpb[a_?NumSpinorQ]]]:=(NRationalEval[#]&/@d)[[1,1]]/;EvenQ[Length[{sms}]];


NRationalEval[SmBA2[b_?NumSpinorQ,a_?NumSpinorQ]]:=NRationalEval[NumCLat[b].NumCLa[a]];
NRationalEval[CSmBA2[b_?NumSpinorQ,a_?NumSpinorQ]]:=NRationalEval[NumLa[a].NumLat[b]];
NRationalEval[SmBA4[b_?NumSpinorQ,a_?NumSpinorQ]]:=NRationalEval[USpb[b].UbarSpa[a]+USpa[a].UbarSpb[b]];


Sm2/:NRationalEval[Sm2[a:(_?NumSpinorQ|_?NumVectorQ|_?NumSMatrixQ)]]:=NRationalEval[SlashM2D[a]];


CSm2/:NRationalEval[CSm2[a:(_?NumSpinorQ|_?NumVectorQ|_?NumSMatrixQ)]]:=NRationalEval[SlashM2D2[a]];


Sm4/:NRationalEval[Sm4[a:(_?NumSpinorQ|_?NumVectorQ|_?NumSMatrixQ)]]:=NRationalEval[SlashM[a]];


NRationalEval[ProjPlus]:=((DiagonalMatrix[{1,1,1,1}]+Ga5)/2);
NRationalEval[ProjMinus]:=((DiagonalMatrix[{1,1,1,1}]-Ga5)/2);


NRationalEval[Sm4[Gamma0]]:=Ga0;
NRationalEval[Sm4[Gamma1]]:=Ga1;
NRationalEval[Sm4[Gamma2]]:=Ga2;
NRationalEval[Sm4[Gamma3]]:=Ga3;
NRationalEval[Sm4[Gamma5]]:=Ga5;
NRationalEval[Sm4[Gamma0]]:=Ga0;
NRationalEval[Sm4[Gamma1]]:=Ga1;
NRationalEval[Sm4[Gamma2]]:=Ga2;
NRationalEval[Sm4[Gamma3]]:=Ga3;
NRationalEval[Sm4[Gamma5]]:=Ga5;

NRationalEval[Gamma0]:=Ga0;
NRationalEval[Gamma1]:=Ga1;
NRationalEval[Gamma2]:=Ga2;
NRationalEval[Gamma3]:=Ga3;
NRationalEval[Gamma5]:=Ga5;

NRationalEval[Sm2[Gamma0]]:=sigma0;
NRationalEval[Sm2[Gamma0]]:=sigma0;
NRationalEval[Sm2[Gamma1]]:=sigma1;
NRationalEval[Sm2[Gamma1]]:=sigma1;
NRationalEval[Sm2[Gamma2]]:=sigma2;
NRationalEval[Sm2[Gamma2]]:=sigma2;
NRationalEval[Sm2[Gamma3]]:=sigma3;
NRationalEval[Sm2[Gamma3]]:=sigma3;



NRationalEval[USpa[a_?NumSpinorQ]]:=1/Sqrt[2] List/@Flatten[{NumLa[a],NumLa[a]}];


NRationalEval[USpb[a_?NumSpinorQ]]:=1/Sqrt[2] List/@Flatten[{NumCLat[a],-NumCLat[a]}];


NRationalEval[UbarSpb[a_?NumSpinorQ]]:=1/Sqrt[2] {Flatten[{NumLat[a],-NumLat[a]}]};


NRationalEval[UbarSpa[a_?NumSpinorQ]]:=1/Sqrt[2] {Flatten[{NumCLa[a],NumCLa[a]}]};


NRationalEval[Spaa[a_?NumSpinorQ,b_?NumSpinorQ]]:=(NumCLa[a].NumLa[b])[[1,1]];
NRationalEval[Spbb[a_?NumSpinorQ,b_?NumSpinorQ]]:=(NumLat[a].NumCLat[b])[[1,1]];


(*NRationalEval[Spaa[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=*)
(*    (NRationalEval[UbarSpa[a]].(Dot@@(NRationalEval@*Explicit/@{dm})).NRationalEval[USpa[b]])[[1,1]];*)

(*NRationalEval[Spab[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=*)
(*    (NRationalEval[UbarSpa[a]].(Dot@@(NRationalEval@*Explicit/@{dm})).NRationalEval[USpb[b]])[[1,1]];*)

(*NRationalEval[Spba[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=*)
(*    (NRationalEval[UbarSpb[b]].(Dot@@ (NRationalEval@*Explicit/@{dm})).NRationalEval[USpa[b]])[[1,1]];*)

(*NRationalEval[Spbb[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=*)
(*    (NRationalEval[UbarSpb[a]].(Dot@@(NRationalEval@*Explicit/@{dm})).NRationalEval[USpb[b]])[[1,1]];*)


NRationalEval[Spaa[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=
    (NumCLa[a].(Dot@@(NRationalEval/@(alternate[Sm2,CSm2][{dm}]/.SumM->Plus))).NumLa[b])//First//First;

NRationalEval[Spab[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=
    (NumCLa[a].(Dot@@(NRationalEval/@(alternate[Sm2,CSm2][{dm}]/.SumM->Plus))).NumCLat[b])//First//First;

NRationalEval[Spba[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=
    (NumLat[a].(Dot@@(NRationalEval/@(alternate[CSm2,Sm2][{dm}]/.SumM->Plus))).NumLa[b])//First//First;

NRationalEval[Spbb[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=
    (NumLat[a].(Dot@@(NRationalEval/@(alternate[CSm2,Sm2][{dm}]/.SumM->Plus))).NumCLat[b])//First//First;


NRationalEval[s[a_?NumSpinorQ,b_?NumSpinorQ]]:=NRationalEval[2 Num4V[a].gg.Num4V[b]];


NRationalEval[s[a:(_?NumSpinorQ|_?NumVectorQ),b:(_?NumSpinorQ|_?NumVectorQ)]]:=NRationalEval[(Num4V[a]+Num4V[b]).gg.(Num4V[a]+Num4V[b])];


NRationalEval[s[a:((_?NumSpinorQ|_?NumVectorQ)..)]]:=NRationalEval[Plus@@((Num4V[#]&/@{a})).gg.Plus@@((Num4V[#]&/@{a}))];


NRationalEval[MP[a_?(NumVectorQ[#]||NumSpinorQ[#]&),b_?(NumVectorQ[#]||NumSpinorQ[#]&)]]:=NRationalEval[Num4V[a].gg.Num4V[b]];


NRationalEval[MP[a_?(NumVectorQ[#]||NumSpinorQ[#]&),b_?(NumVectorQ[#]||NumSpinorQ[#]&)]]:=NRationalEval[Num4V[a].gg.Num4V[b]];


NRationalEval[MP2[a_?(NumVectorQ[#]||NumSpinorQ[#]&)]]:=NRationalEval[Num4V[a].gg.Num4V[a]];


La/:NRationalEval[La[(m_?NumSMatrixQ)[a_?NumSpinorQ]]]:=NRationalEval[SlashM2D2[m].NumCLat[a]];


Lat/:NRationalEval[Lat[(m_?NumSMatrixQ)[a_?NumSpinorQ]]]:=(-1) NRationalEval[NumCLa[a].SlashM2D2[m]];


CLa/:NRationalEval[CLa[u:((m_?NumSMatrixQ)[a_?NumSpinorQ])]]:=Transpose[\[Epsilon]\[Epsilon].NRationalEval[La[u]]];


CLat/:NRationalEval[CLat[u:((m_?NumSMatrixQ)[a_?NumSpinorQ])]]:=\[Epsilon]\[Epsilon].Transpose[NRationalEval[Lat[u]]];


La/:NRationalEval[La[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]]]:=(NRationalEval[Dot@@alternate[SlashM2D,SlashM2D2][d].If[OddQ[Length[d]],NumCLat[a],NumLa[a]]]);


Lat/:NRationalEval[Lat[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]]]:=
    ((-1)^Length[d])(NRationalEval[If[OddQ[Length[d]],NumCLa[a],NumLat[a]].(Dot@@Reverse[alternate[SlashM2D,SlashM2D2][d]])]);



CLa/:NRationalEval[CLa[u:((d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ])]]:=Transpose[\[Epsilon]\[Epsilon].NRationalEval[La[u]]];


CLat/:NRationalEval[CLat[u:((d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ])]]:=\[Epsilon]\[Epsilon].Transpose[NRationalEval[Lat[u]]];


USpa/:NRationalEval[USpa[(m_?NumSMatrixQ)[a_?NumSpinorQ]]]:=NRationalEval[Sm4[m]].USpb[a];


USpb/:NRationalEval[USpb[(m_?NumSMatrixQ)[a_?NumSpinorQ]]]:=NRationalEval[Sm4[m]].USpa[a];


UbarSpa/:NRationalEval[UbarSpa[(m_?NumSMatrixQ)[a_?NumSpinorQ]]]:=(-1)UbarSpb[a].NRationalEval[Sm4[m]];


UbarSpb/:NRationalEval[UbarSpb[(m_?NumSMatrixQ)[a_?NumSpinorQ]]]:=(-1)UbarSpa[a].NRationalEval[Sm4[m]];


USpa/:NRationalEval[USpa[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]]]:=(NRationalEval[(Sm4/@d).If[OddQ[Length[d]],USpb[a],USpa[a]]]);


USpb/:NRationalEval[USpb[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]]]:=(NRationalEval[(Sm4/@d).If[OddQ[Length[d]],USpa[a],USpb[a]]]);


UbarSpa/:NRationalEval[UbarSpa[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]]]:=(-1)^Length[d](NRationalEval[If[OddQ[Length[d]],UbarSpb[a],UbarSpa[a]].(Sm4/@Reverse[d])]);


UbarSpb/:NRationalEval[UbarSpb[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]]]:=(-1)^Length[d](NRationalEval[If[OddQ[Length[d]],UbarSpa[a],UbarSpb[a]].(Sm4/@Reverse[d])]);


NRationalEval[s:(Spaa[_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ],_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ]])]:=
    NRationalEval[UnCompact[s]];


NRationalEval[s:(Spab[_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ],_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ]])]:=
    NRationalEval[UnCompact[s]];


NRationalEval[s:(Spba[_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ],_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ]])]:=
    NRationalEval[UnCompact[s]];


NRationalEval[s:(Spbb[_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ],_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ]])]:=
    NRationalEval[UnCompact[s]];

NRationalEval[La[a_?NumSpinorQ]]:=NRationalEval[NumLa[a]];
NRationalEval[Lat[a_?NumSpinorQ]]:=NRationalEval[NumLat[a]];
NRationalEval[CLa[a_?NumSpinorQ]]:=NRationalEval[NumCLa[a]];
NRationalEval[CLat[a_?NumSpinorQ]]:=NRationalEval[NumCLat[a]];

NRationalEval[lp[x_,y_]]:=2 NRational[MP[x,y]];
NRationalEval[lp[x:Repeated[_,{3,Infinity}]]]:= 2*NRationalEval/@MP@@@Subsets[{x},{2}]//Apply[Plus];

NRationalEval[Verbatim[Plus][expr___]] := Plus@@NRationalEval/@{expr};
NRationalEval[Verbatim[Times][expr___]] := Times@@NRationalEval/@{expr};
NRationalEval[Verbatim[List][expr___]] := List@@NRationalEval/@{expr};
NRationalEval[Verbatim[Power][expr___]] := Power@@NRationalEval/@{expr};

$numericHeads = {Spbb,Spaa,Spab,Spba,USpa,USpb,UbarSpa,UbarSpb,s,NumCLa,NumCLat,
  NumLa,NumLat,Num4V,CSm2,Sm2,Sm4,SmBA2,CSmBA2,SmBA4,La,Lat,CLa,CLat,MP2,MP,
  SlashM2D,lp};

$constantHeads= {Gamma0,Gamma1,Gamma2,Gamma3,Gamma5,ProjMinus,ProjPlus};

(*NRational[expr:Except[Alternatives@@Blank/@$numericHeads]] :=*)
(*Module[{uniqueObjects,uniqueObjectsEvaluated,evaluationRules},*)

(*  uniqueObjects = DeleteDuplicates@Cases[*)
(*      {expr},*)
(*      Alternatives@@Blank/@$numericHeads,*)
(*      Infinity*)
(*  ];*)
(*  uniqueObjectsEvaluated = NRationalEval/@uniqueObjects;*)
(*  evaluationRules = Dispatch@MapThread[Rule,{uniqueObjects,uniqueObjectsEvaluated}];*)

(*  expr /. evaluationRules*)
(*];*)

setupNRationalCache[]:=
Module[{},
  ClearAll[nRationalCache];

  nRationalCache[Verbatim[Plus][expr___]] :=
    nRationalCache[Plus[expr]] = Plus@@nRationalCache/@{expr};
  nRationalCache[Verbatim[Times][expr___]] :=
    nRationalCache[Times[expr]] = Times@@nRationalCache/@{expr};
  nRationalCache[Verbatim[List][expr___]] :=
    nRationalCache[List[expr]] = List@@nRationalCache/@{expr};
  nRationalCache[Verbatim[Power][expr___]] :=
    nRationalCache[Power[expr]] = Power@@nRationalCache/@{expr};

  nRationalCache[expr:Alternatives@@Join[(Verbatim[#][BlankSequence[]]&/@$numericHeads),Verbatim/@$constantHeads]]:=
    nRationalCache[expr] = NRationalEval[expr];
  nRationalCache[x_] := x;
];

NRational[expr_]:=Module[{},
  setupNRationalCache[];
  nRationalCache@expr
];

(* :Section: *)
(* SumM *)

SetAttributes[SumM,Orderless];

SumM /: MakeBoxes[SumM[y__],StandardForm|TraditionalForm] := TemplateBox[ToBoxes/@{y},"SumM",
  DisplayFunction->(RowBox[{"(",TemplateSlotSequence[1,"+"],")"}]&),
  InterpretationFunction->(RowBox[{"SumM","[",TemplateSlotSequence[1,","],"]"}]&)
];

SumM /: NumSMatrixQ[SumM[x__]] := AllTrue[{x},NumSMatrixQ];
SumM /: Explicit[SumM[x__]] := Plus@@Explicit/@{x};

N[Spaa[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ],p_:$MachinePrecision]:=
    (N[UbarSpa[a],p].(Dot@@((Explicit/@{dm})/.SumM->Plus)).N[USpa[b],p])[[1,1]];
N[Spab[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ],p_:$MachinePrecision]:=
    (N[UbarSpa[a].(Dot@@((Explicit/@{dm})/.SumM->Plus)).USpb[b],p])[[1,1]];
N[Spba[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ],p_:$MachinePrecision]:=
    (N[UbarSpb[a].(Dot@@((Explicit/@{dm})/.SumM->Plus)).USpa[b],p])[[1,1]];
N[Spbb[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ],p_:$MachinePrecision]:=
    (N[UbarSpb[a].(Dot@@((Explicit/@{dm})/.SumM->Plus)).USpb[b],p])[[1,1]];


Protect/@$SpinorsFunctions;

End[];

End[];

==> auxiliary_files/mathematica_code/SpinorHelicity6D/Shortcuts/Shortcuts.m <==
(* Mathematica Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: Shortcuts *)
(* :Context: Shortcuts` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-11-10 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2021 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

BeginPackage["Shortcuts`"];
(* Exported symbols added here with SymbolName::usage *)

Spaa::usage = "Shortcut for SpinorAnglebracket as well as
  Chain[$angle,_,{__},_,$angle], imitating the notation of S@M";
Spbb::usage = "Shortcut for SpinorSquarebracket as well as
  Chain[$square,_,{__},_,$square], imitating the notation of S@M";
Spab::usage = "Shortcut for Chain[$angle,_,{__},_,$square], imitating the notation of S@M";
Spba::usage = "Shortcut for Chain[$square,_,{__},_,$angle], imitating the notation of S@M";

Begin["`Private`"];

Spaa[a_,b__,c_]:=Chain[$angle,a,{b},c,$angle];
Spab[a_,b__,c_]:=Chain[$angle,a,{b},c,$square];
Spba[a_,b__,c_]:=Chain[$square,a,{b},c,$angle];
Spbb[a_,b__,c_]:=Chain[$square,a,{b},c,$square];

Spaa[a_,b_]:=SpinorAngleBracket[a,b];
Spbb[a_,b_]:=SpinorSquareBracket[a,b];

End[]; (* `Private` *)



EndPackage[]

==> auxiliary_files/mathematica_code/SpinorHelicity6D/SpinorFunctions/SpinorFunctions.wl <==
(* ::Package:: *)

(* :Title: SpinorFunctions.m -- a package collecting 6D *)

(* :Context: SpinorHelicity6D` *)

(* :Summary:

 *)

(* :Copyright: \[Copyright] 2020 by Sebastian Poegel *)

(* :Package Version: 0.1 *)

(* :Mathematica Version: 12.0 *)

(* :History:
   0.1 Copying functions from notebook
*)

(* :Keywords: *)

(* :Sources:
*)

(* :Warnings:

*)

(* :Limitations:

*)

(* :Discussion:
   <description of algorithm, information for experts>
*)

(* :Requirements:
   SpinorHelicity6D.wl handling 6D Spinors, written by M. Huber and S. de Angelis
*)

(* :Todo:
   -Rename AngAngInvChain into Chain6DN, and define Chain6D, which looks nice in a notebook and stays unevaluated. Then add compat layer.
*)


(* set up the package context, including public imports *)

BeginPackage["SpinorHelicity6D`SpinorFunctions`", "SpinorHelicity6D`","Utils`"];

Unprotect["SpinorHelicity6D`SpinorFunctions`*"];
ClearAll["SpinorHelicity6D`SpinorFunctions`*"];
ClearAll["SpinorHelicity6D`SpinorFunctions`Private`*"];

(* usage messages for the exported functions and the context itself *)

SpinorFunctions::usage = "SpinorFunctions.wl is a package collecting functions of 4D and 6D spinors.";

PTF::usage = "Generates Parke-Taylor Factor. Variants: PTF[_List], or PTF[_Integer].";
PTFn::usage = "(DEPRECATED, use PTF) Generates Parke-Taylor Factor. Variants: PTFn[_List], or PTFn[_Integer].";
PTFOpen::usage = "";
AntiPTF::usage = "Generates anti Parke-Taylor Factor. Variants: AntiPTF[_List], or AntiPTF[_Integer].";

AngAngInvChain::usage = "Evaluates an Angle-Angle chain of 6D spinors in terms of 6D spinor products.";
AngSquInvChain::usage = "Evaluates an Angle-Square chain of 6D spinors in terms of 6D spinor products.";
SquAngInvChain::usage = "Evaluates an Square-Angle chain of 6D spinors in terms of 6D spinor products.";


TrM::usage = "Unevaluated trace minus of four 4D momenta.";
TrP::usage = "Unevaluated trace plus of four 4D momenta.";
Tr5::usage = "Unevaluated trace 5 of four 4D momenta.";
TrMN::usage = "Evaluated trace minus of four 4D momenta. Evaluation via Mom4DN[Null], i.e. momenta do not need to be massless.";
TrPN::usage = "Evaluated trace plus of four 4D momenta.  Evaluation via Mom4DN[Null], i.e. momenta do not need to be massless.";
Tr5N::usage = "Evaluated trace 5 of four 4D momenta.  Evaluation via Mom4DN[Null], i.e. momenta do not need to be massless.";

TracesToSpinors::usage = "Expands traces in terms of spinor products. Must be used with care, as there are no checks for masslessness.";
ChainToTrace::usage = "Changes spinor chains to trace objects where possible.";

SpinorHelicity6DtoSAM::usage = "Change notation to that of S@M by D. Maitre and P. Mastrolia. Use only if all momenta are four-dimensional.";

ReplaceKinematics::usage = "";
SumCycliclyPermutedKinematics::usage = "";
SumPermutedKinematics::usage = "Sums kinematic expression over all permutations of elements of
list. When passed multiple lists of momentum labels, the summation is carried out over
permutations of each list separately.";

basisS::usage = "";
basisS::gramDegenerate = "The basis of products of `2` Mandelstam for `1` momenta contains linear
dependencies due to gram relations. Implement an exception for this case. Sorry...";

allS::usage = "";

InversePhase::usage = "";
InversePhaseGravity::usage = "";


(* error messages for the exported objects *)

AngAngInvChain::argxMomenta = "No or an odd number of slashed momenta provided.";
AngSquInvChain::argxMomenta = "Odd number of slashed momenta provided.";
SquAngInvChain::argxMomenta = "Odd number of slashed momenta provided.";


Begin["`Private`"];    (* begin the private context (implementation part) *)

protected = Unprotect[SpinorHelicity6D`Chain,SpinorHelicity6D`Mom4DVector];

(* definition of auxiliary functions and local (static) variables *)


(* ::Chapter:: *)
(* Definition of the exported functions *)


(* ::Section:: *)
(* Parke Taylor Factor *)


PTF[n_] := Times @@ (SpinorAngleBracket[#[[1]], #[[2]]] & /@ Partition[Range[n], 2, 1, {1}]);
PTF[n_List] := Times @@ (SpinorAngleBracket[#[[1]], #[[2]]] & /@ Partition[n, 2, 1, {1}]);
PTF[moms__] /; Length@{moms} > 1 := PTF[{moms}];

PTFOpen[n_] := Times @@ (SpinorAngleBracket[#[[1]], #[[2]]] & /@ Partition[Range[n], 2, 1]);
PTFOpen[n_List] := Times @@ (SpinorAngleBracket[#[[1]], #[[2]]] & /@ Partition[n, 2, 1]);
PTFOpen[moms__] /; Length@{moms} > 1 := PTFOpen[{moms}];

PTFn[x_] := PTF[x];


AntiPTF[x___]:=PTF[x]/.{SpinorAngleBracket->SpinorSquareBracket};



(* ::Section::Closed:: *)
(* 6D Spinor Chains *)


AngAngInvChain[n_,ks__,m_][a_,bdot_]/; And[EvenQ[Length@List[ks]],Message[AngAngInvChain::argxMomenta]] := Null;
AngAngInvChain[n_,m_][a_,bdot_] /; Message[AngAngInvChain::argxMomenta] := Null;
AngAngInvChain[n_,ks__,m_][a_,bdot_]:=Module[{dotVar1=Unique[dot],dotVar2=Unique[dot]},
SumContracted[dotVar1,dotVar2][AngSquInvChain[n,Sequence@@Most[List[ks]],Last@List[ks]][a,dotVar1]levicivita2up[dotVar1,dotVar2]SquAngInvariant[Last@List[ks],m][dotVar2,bdot]]
]
AngSquInvChain[n_,ks__,m_][a_,bdot_] /; And[OddQ[Length@List[ks]],Message[AngSquInvChain::argxMomenta]] := Null;
AngSquInvChain[n_,m_][a_,bdot_] := AngSquInvariant[n,m][a,bdot];
AngSquInvChain[n_,ks__,m_][a_,bdot_]:=Module[{dotVar1=Unique[dot],dotVar2=Unique[dot]},
SumContracted[dotVar1,dotVar2][AngAngInvChain[n,Sequence@@Most[List[ks]],Last@List[ks]][a,dotVar1]levicivita2up[dotVar1,dotVar2]AngSquInvariant[Last@List[ks],m][dotVar2,bdot]]
]

SquAngInvChain[n_,ks__,m_][a_,bdot_] /; And[OddQ[Length@List[ks]],Message[SquAngInvChain::argxMomenta]] := Null;
SquAngInvChain[n_,m_][a_,bdot_]:=AngSquInvariant[n,m][a,bdot];
SquAngInvChain[n_,ks__,m_][adot_,b_]:=Module[{dotVar1=Unique[dot],dotVar2=Unique[dot]},
SumContracted[dotVar1,dotVar2][SquAngInvariant[n,First@List[ks]][adot,dotVar1]levicivita2up[dotVar1,dotVar2]AngAngInvChain[First@List[ks],Sequence@@Rest[List[ks]],m][dotVar2,b]]
]



(* ::Section:: *)
(* 4D Traces *)


TrM[args___] /; And[Length[List[args]] != 4, Message[TrM::argrx, "TrM", Length@{args}, 4]] := Null;
TrP[args___] /; And[Length[List[args]] != 4, Message[TrP::argrx, "TrP", Length@{args}, 4]] := Null;
Tr5[args___] /; And[Length[List[args]] != 4, Message[Tr5::argrx, "Tr5", Length@{args}, 4]] := Null;

TrMN[args___] /; And[Length[List[args]] != 4, Message[TrMN::argrx, "TrMN", Length@{args}, 4]] := Null;
TrPN[args___] /; And[Length[List[args]] != 4, Message[TrPN::argrx, "TrPN", Length@{args}, 4]] := Null;
Tr5N[args___] /; And[Length[List[args]] != 4, Message[Tr5N::argrx, "Tr5N", Length@{args}, 4]] := Null;
TrMN[i1_,i2_,i3_,i4_] := Tr[Dot@@Table[Mom4DN[Replace[i,UnderBar->Identity,1,Heads->True]][If[MemberQ[Momenta4DMassive,i]||Head[i]===UnderBar,Null,$flat]][If[i===i1||i===i3,$down,$up]],{i,{i1,i2,i3,i4}}]];
TrPN[i1_,i2_,i3_,i4_] := Tr[Dot@@Table[Mom4DN[Replace[i,UnderBar->Identity,1,Heads->True]][If[MemberQ[Momenta4DMassive,i]||Head[i]===UnderBar,Null,$flat]][If[i===i2||i===i4,$down,$up]],{i,{i1,i2,i3,i4}}]];
Tr5N[i1_,i2_,i3_,i4_] := TrMN[i1,i2,i3,i4]-TrPN[i1,i2,i3,i4];


TracesToSpinors[expr_] := expr/.{Tr5[x__] :> TrM[x]-TrP[x]}/.{HoldPattern[TrM[sp__]]:>Module[{parts=Partition[List[sp],2,1,{1}]},Times@@(SpinorAngleBracket[#[[1]],#[[2]]]&/@(parts[[1;; ;;2]]))*Times@@(SpinorSquareBracket[#[[1]],#[[2]]]&/@(parts[[2;; ;;2]]))],
HoldPattern[TrP[sp__]]:>Module[{parts=Partition[List[sp],2,1,{1}]},Times@@(SpinorSquareBracket[#[[1]],#[[2]]]&/@(parts[[1;; ;;2]]))*Times@@(SpinorAngleBracket[#[[1]],#[[2]]]&/@(parts[[2;; ;;2]]))]};

ChainToTrace[expr_] := expr /.{Chain[$angle,i_,{x__},i_,$square]/;Length@{x}==3 :>TrM[i,x],Chain[$square,i_,{x__},i_,$angle]/;Length@{x}==3 :>TrP[i,x]};


SpinorHelicity6DtoSAM[expr_] := expr/.{SpinorHelicity6D`SpinorAngleBracket->Spinors`Spaa,SpinorHelicity6D`SpinorSquareBracket->Spinors`Spbb,
	SpinorHelicity6D`Chain[$angle,a_,{b__},c_,$angle]:>Spinors`Spaa[a,b,c],SpinorHelicity6D`Chain[$angle,a_,{b__},c_,$square]:>Spinors`Spab[a,b,c],
	SpinorHelicity6D`Chain[$square,a_,{b__},c_,$angle]:>Spinors`Spba[a,b,c],SpinorHelicity6D`Chain[$square,a_,{b__},c_,$square]:>Spinors`Spbb[a,b,c],S4Mom->Spinors`s,S->Spinors`s};



(* ::Section:: *)
(*Kinematic Cyclic Permutation*)

Options[ReplaceKinematics] = {ExtraHeads->{}};
ReplaceKinematics[expr_,momOrig_List,momRepl_List,opts:OptionsPattern[]]/;Length@momOrig===Length@momRepl	:=
    Module[{labelRules},
	labelRules = MapThread[#1->#2&,{momOrig,momRepl}];
	expr /. {obj: _S|_S6Mom|_SpinorAngleBracket|_SpinorSquareBracket|_Chain|_Tr5|_TrM|_TrP|
		_AngAngInvChain|_AngSquInvChain|_SquAngInvChain|_PTF|_Mom4D|_Mom4DVector|_Extramass
			|_Extramasstilde|_LorentzProduct4D :> (obj/.labelRules)}/.
			{obj:(Blank/@Alternatives@@OptionValue[ExtraHeads]) :> (obj/.labelRules)}
];

Options[SumCycliclyPermutedKinematics] = Options[ReplaceKinematics];
SumCycliclyPermutedKinematics[expr_,mom_List,moms__List,opts:OptionsPattern[]]:=
    SumCycliclyPermutedKinematics[SumCycliclyPermutedKinematics[expr,moms,opts],mom,opts];
SumCycliclyPermutedKinematics[expr_,mom_List,opts:OptionsPattern[]]:=
	Sum[ReplaceKinematics[
		expr,mom,momReplace,
		PassRules[SumCycliclyPermutedKinematics,ReplaceKinematics,opts]
	],
	{momReplace,CyclicPermutations[mom]}
];

Options[SumPermutedKinematics] = Options[ReplaceKinematics];
SumPermutedKinematics[expr_,mom_List,moms__List,opts:OptionsPattern[]]:=
		SumCycliclyPermutedKinematics[SumPermutedKinematics[expr,moms,opts],mom,opts];
SumPermutedKinematics[expr_,mom_List,opts:OptionsPattern[]]:=
	Sum[
		ReplaceKinematics[expr,mom,momReplace,
			PassRules[SumPermutedKinematics,ReplaceKinematics,opts]
		],
		{momReplace,Permutations[mom]}
	];


basisS[n_]:=
    S6Mom @@@ Join[Partition[Range @ n, 2, 1, 1],Sequence@@ Table[Partition[Range @ (n-1), i, 1],{i,3,n-3}]];
basisS[n_,0]:={1};
basisS[n_,1]:=basisS[n];

basisS[6,5]:=
    Delete[SymmetricTensorProductElements[basisS[6],5],{63}];
basisS[6,6]:=
    Delete[SymmetricTensorProductElements[basisS[6],6],{{63}, {183}, {211}, {232}, {237}, {241}, {242}, {243}, {244}}];
basisS[n_,i_] /; ((n == 6 && i <= 6) || (n >= 7 && i <= 4) || n <= 5) :=
    SymmetricTensorProductElements[basisS[n],i];
basisS[n_,i_]  /; Message[basisS::gramDegenerate,n, i] :=
    Null;

allS[n_] := S6Mom @@@ Subsets[Range @ n, {2, n-3}];


InversePhase[plus_List, minus_List] /; Length@plus > 1 && Length@minus > 1 :=
    PTF @@ plus*AntiPTF @@ minus;
InversePhase[plus_List, {minus_}] /; Length@plus > 2 :=
	PTF@@plus*Chain[$square,minus,plus[[{1,2}]],minus,$square];
InversePhase[{plus_}, minus_List] /; Length@minus > 2 :=
		AntiPTF@@minus*Chain[$angle,plus,minus[[{1,2}]],plus,$angle];

InversePhase[plus_List, {}] /; Length@plus >= 3  :=
		PTF @@ plus;
InversePhase[{}, minus_List] /; Length@minus >= 3 :=
		AntiPTF @@ minus;

InversePhaseGravity[args___]:=InversePhase[args]^2;

(* ::Chapter:: *)
(*Postamble*)


(* definitions for system functions *)

Protect[Evaluate[protected]];

End[];


Protect[ "SpinorHelicity6D`SpinorFunctions`*" ];    (* protect exported symbols *)

EndPackage[ ];  (* end the package context *)


(* ::Section:: *)
(**)


==> auxiliary_files/mathematica_code/SpinorHelicity6D/SpinorHelicity6D.wl <==
(*

    This file is part of SpinorHelicity.

    SpinorHelicity is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    SpinorHelicityAddons is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with SpinorHelicityAddons.  If not, see <http://www.gnu.org/licenses/>.

*)

(* ::Package:: *)

(* ::Title:: *)
(*SpinorHelicity6D*)


BeginPackage["SpinorHelicity6D`","Utils`"];


Unprotect["SpinorHelicity6D`*"];
Unprotect["SpinorHelicity6D`Private`*"];
ClearAll["SpinorHelicity6D`*"];
ClearAll["SpinorHelicity6D`Private`*"];


(* ::Section::Closed:: *)
(*Messages*)


$Shortcuts::usage="This is a list comprising all the available shortcuts and their output"


MinusSignQ::usage="Tells you if its argument is negative"


overbar::usage="Auxiliary function for OverBar."


SpinorDot::usage="This is the generic tilde 4d spinor. It serves both for the \[Lambda] and the \[Mu], it takes four arguments SpinorDot[momlabel][type][upper][lower].
The first labels the momentum, the second is either $lam or $mu and distinguishes between \[Lambda] and \[Mu], the third is for the upper index and the fourth is for the lower index. If no index
of a certain kind is present the argument to be given is Null. Do not worry, you are not supposed to use this functions. The shortcuts directly give you what you are seeking."


SpinorUndot::usage="This is the generic 4d spinor. It serves both for the \[Lambda] and the \[Mu], it takes four arguents SpinorUndot[momlabel][type][upper][lower].
The first labels the momentum, the second is either $lam or $mu and distinguishes between \[Lambda] and \[Mu], the firsd is for the upper index and the fourth is for the lower index. If no index
of a certain kind is present the argument to be given is Null. Do not worry, you are not supposed to use this functions. The shortcuts directly give you what you are seeking."


Spinorundot::usage="Auxiliary function for SpinorUndot"


$lam::usage="Protected label for the \[Lambda] spinors"


$mu::usage="Protected label for the \[Mu] spinors"


Spinordot::usage="Auxiliary function for SpinorDot"


SpinorDot6D::usage="SpinorDot6D[momlabel][Loretzindex][Null][lgindex] is the 6D spinor with momentum momlabel, Lorentz index Lorentzindex and the downstairs little group index lgindex"


SpinorUndot6D::usage="SpinorUndot6D[momlabel][Loretzindex][Null][lgindex] is the 6D tilde spinor with momentum momlabel, Lorentz index Lorentzindex and the downstairs little group index lgindex"


SpinorUndotPure::usage="The equivaqlent of SpinorUndot but without index structure"
SpinorDotPure::usage="The equivalent of SpinorDot but without index structure"


extramass::usage="Mass given by the extra dimensional part of the momenta."
extramasstilde::usage="auxiliary function encorporating all the properties of the mass \[CapitalMu] tilde"
Extramass::usage="auxiliary function for extramass"
Extramasstilde::usage="auxiliary function for extramasstilde"


KillMasses::usage="KillMasses[{a,b,c,...}] sets \[CapitalMu][a],\[CapitalMu][b],\[CapitalMu][c] and so on to zero (as well as \[CapitalMu] tilde)"
Momenta4D::usage="This a variable which tells you which momenta have been specified to be 4 dimensional. It takes no argument of course."
Set4DMassive::usage="Set4DMassive[{a,b,c,...}] sets \[CapitalMu][a],\[CapitalMu][b],\[CapitalMu][c] and so on to zero (as well as \[CapitalMu] tilde). In addition, some functions will treat these momenta differently
in simplifications and numerical evaluations, as they do not allow decomposition into 4D spinors."
Momenta4DMassive::usage="This a variable which tells you which momenta have been specified to be 4-dimensional massive."
NewProcess::usage="NewProcess deletes all the downvalues of any function fixed during the computation of a given process. For example masses of particles that were previously set to zero (being 4D) are restore using this function. Also conservation relations stored in AllIdentities6D are cleared."
ClearDownValues::usage="ClearDownValues[f] clears the downvalues of the function f given as an argument"


SquAngInvariant::usage="SquAngInvariant[n,m][adot,b] is the invariant [n_adot m_b > with adot and b little group indices and n,m labels of the particles. The associated shortcut is esc + sai + esc"
AngSquInvariant::usage="AngSquInvariant[n,m][a,bdot] is the invariant < n_a m_bdot ] with a and bdot littlegroup indices and n,m particle labels. The associated shortcut is esc + asi + esc"
AngAngInvariant::usage="AngAngInvariant[m,n,l,k][a,b,c,d] is the invariant < m_a n_b l_c k_d > where m,n,l,k are particle labels and a,b,c,d are little group indices. The shotcut is esc + aa + esc"
SquSquInvariant::usage="BraBrainvariant[m,n,l,k][a,b,c,d] is the invariant [ m_a n_b l_c k_d ] where m,n,l,k are particle labels and a,b,c,d are the little group indices"


To4D::usage="When applied to a function of the six-dimensional invariants, To4D breaks them down into 4 dimensional invariants, provided the little group indices assume values 1 or 2."
To4DAlways::usage="To4DAlways[True] will change global settings so that six-dimensional invariants are always automatically broken down into four-dimensional invariants. To4DAlways[False] undoes this global setting."


SpinorAngleBracket::usage = "SpinorAngleBracket[\*StyleBox[\"x\", \"TI\"], \*StyleBox[\"y\", \"TI\"]] represents the contraction of undotted spinors \!\(\*SubscriptBox[\(\[Lambda]\), \(x\)]\) and \!\(\*SubscriptBox[\(\[Lambda]\), \(y\)]\)."
SpinorSquareBracket::usage = "SpinorAngleBracket[\*StyleBox[\"x\", \"TI\"], \*StyleBox[\"y\", \"TI\"]] represents the contraction of undotted spinors" (*SubscriptBox[OverscriptBox[\"\[Lambda]\", \"~\"], #]*)
Spinoranglebracket::usage="Auxiliary function for SpinorAngleBracket"
Spinorsquarebracket::usage="Auxiliary function for SpinorSquareBracket"


levicivita2up::usage="levicivita2[a,b] is the element (a,b) (with a,b integers) of the two dimensional Levi-Civita tensor with upper indices and following the conventions in 1010.0494"
levicivita2down::usage="levicivita2[a,b] is the element (a,b) (with a,b integers) of the two dimensional Levi-Civita tensor with lower indices and following the conventions in 1010.0494"
levicivita2Up::usage="This is an auxiliary function needed in order to define the good contractions properties for the Levi Civita tensor with the spinors. The function levicivita2up[a,b] assumes this value when a and b are not both integers."
levicivita2Down::usage="This is an auxiliary function needed in order to define the good contractions properties for the Levi Civita tensor with the spinors. The function levicivita2down[a,b] assumes this value when a and b are not both integers."


$contractvariable::usage="Internal variable used in some contractions."
$contractvariable1::usage="Internal variable used in some contractions."
$contractvariable2::usage="Internal variable used in some contractions."
$contractvariable3::usage="Internal variable used in some contractions."
$contractvariable4::usage="Internal variable used in some contractions."


Momenta::usage = "Momenta[\*StyleBox[\"expr\", \"TI\"]] extracts the name of the momenta appearing in brackes in \*StyleBox[\"expr\", \"TI\"]."
AllMomenta::usage="Same as Momenta but distinguishes between the \[Lambda] from the \[Mu]"


SpinorReplace::usage="SpinorReplace[exp,subs] applies the replacements subs in exp. Notice that subs must be given in terms of pure spinors without index structure"
SpinorReplaceSequential::usage="SpinorReplaceSequential[exp,subs] works like SpinorReplace but does the replacements sequentially, one after another in the given order."
SubCounter::usage="Auxiliary function used inside SpinorReplace"
$crep::usage="Auxiliary global variable needed in SubCounter"


ConvenientMu::usage="ConvenientMu[exp] return a convenient substitution of the first encountered \[Mu] spinor in terms of other spinors, in order to kill as much terms in exp as possible."


MuReplace::usage="MuReplace[exp] replaces the \[Mu] and \[Mu] tilde in exp with the most convenient ones in order to kill as much terms in exp as possible. It admits the option DisplayReplacements->True to show the replacements."
DisplayReplacements::usage="DisplayReplacements is an option for MuReplace. If set to True the replacements chosen by MuReplace are shown along with the result. Default is False."
AllowMutoMu::usage="AllowMutoMu is an option for MuReplace. If set to True replecements of \[Mu] with another \[Mu] become allowed. Default is False."
GlobalReplacements::usage="GlobalReplacements is an option for MuReplace. If set to True it makes the replecemnts globally defined, and stores the in FixedSpinors. Default is False."


FixedSpinors::usage="FixedSpinors is a global variable in which all the arbitrary constraints imposed on the spinors are stored."
ClearSpinors::usage="ClearSpinors[] clears all the arbitrary constraints enforced on the spinors."
FixSpinors::usage="FixSpinors[{\[Mu][a]->\[Lambda][b]}] fixes \[Mu][a] to be equal to \[Lambda][b]. FixSpinors needs a list of pure spinor replacements as input. In order to clear the given definitions use ClearSpinors."


SchoutenSimplify::usage = "SchoutenSimplify[\*StyleBox[\"expr\", \"TI\"]] simplifies the expression \*StyleBox[\"expr\", \"TI\"] by using Schouten identities."


Mom4D::usage="Mom4D[label][type][undotted][dotted] produces expression of the 4D massive momentum label with indices undotted and dotted, which are upper or lower indices based on type, which should be either $up or $down"
Mom4DN::usage="Mom4DN[label][type] produces numerical expression of the 4D massive momentum label in matric form."
Mom4DVector::usage="Mom4DVectorN[label][type][lindex] produces numerical expression of the 4D massive momentum label with Lorentz index lindex. The argument type should be either $up or $down, depending on position of Lorentz index."
Mom4DVectorN::usage = "";

LorentzProduct4D::usage = "";

Mom4DVectorNFromMatrix::usage="Creates a Mom4DVector from previously generated spinors."
Mom4DNFromVector::usage="";
Mom4DNFromVectorInPlace::usage = "";
SpinorsFromMom4DN::usage = "Generate spinors from the Mom4DN[][$flat] matrix of the provided momentum name.";
$flat::usage=""
$up::usage="Variable needed to specify upper or lower indices";
$down::usage="Variable needed to specify upper or lower indices";
pm::usage = "Momentum label marker that signals a sign flip on a momentum";

$PMPMMetric = False;
Metric::usage = "";
PauliMatrixSpinor::usage = "Paulimatrices defined to match the $up/$down convention in this package.";

Infycheck::usage="Infycheck[exp] returns True if the expression is divergent and False otherwise.";

SafeDivide::usage="SafeDivide[x,y] returns zero if PossibleZeroQ[x]===True, otherwise x/y.";


S6::usage="S6[p1,p2] is the six dimensional mandelstam invariant s=(p1+p2)^2 expressed in terms of the four dimensional pieces";
S6Mom::usage = "Six dimensional Mandelstam invariant using Mom4DVector";
S6MomN::usage = "Six dimensional Mandelstam invariant using Mom4DVector, numerically evaluated.";
S6N::usage="S6N[p1,p2] is the six dimensional mandelstam invariant s=(p1+p2)^2, numerically evaluated";
S6many::usage="S6many[p1,p2,...,pn] is the six dimensional mandelstam invariant s=(p1+p2+...+pn)^2 in terms of the 4d objects";
S6manyN::usage="S6many[p1,p2,...,pn] is the six dimensional mandelstam invariant s=(p1+p2+...+pn)^2, numerically evaluated";

S4Mom::usage = "Four dimensional Mandelstam invariant using Mom4DVector";
S4MomN::usage = "Four dimensional Mandelstam invariant using Mom4DVector, numerically evaluated";

CompleteDenominators::usage="CompleteDenominators[exp] returns exp over a single denominator where spinor products have been completed to Mandelstam invariants.";
CompleteMandelstam::usage="CompleteMandelstam[exp] returns exp where as many spinor products as possible have been replaced with the corresponding four-dimensional Mandelstam invariants. CompleteMandelstam does only gather existing spinor products without adding new terms."
ToChain::usage="ToChain[exp] returns exp where angle and square brackets are gathered together in chains of invariants.";
Chain::usage="Chain[type1,first,momList,last,type2] is the invariant obtained chaining together angle and square brackest. Type1 and type2 assume values $angle or $bracket and represent the type of bracket with which the invariants start or end. First is the first momentum in the invariant, last is the last and momList are all the intermediate ones."
ChainN::usage="ChainN[type1,first,momList,last,type2] is the invariant obtained chaining together angle and square brackest, numerically evaluated.";
chain::usage="chain is an auxiliary function for Chain. It has all the contraction properties one would expect from Chain.";
ReverseChain::usage = "";

PlusM::usage = "Construct for summing momenta in Chains.";
ExpandPlusM::usage = ""

S::usage="Global variable used to Label six-dimensional Mandelstam invariants."
S4::usage="Global variable used to Label four-dimensional Mandelstam invariants."
ChainToSpinor::usage="ChainToSpinor[exp] transforms chain objects into contracted spinors in exp."


$angle::usage="Global variable of SpinorHelicity6D, labels angle brackets."
$square::usage="Global variable of SpinorHelicity6D, labels square brackets."


mp::usage="mp[p_a,p_b] is the scalar product fo momenta p_a and p_b. mp[] has the attribute Orderless."
eps::usage="eps[p_a,p_b,p_c,p_d] is the Levi-Civita tensor contracted with the four momenta pa_,p_b,p_c and p_d."
TrG::usage="TrG[mom_List] is the trace over the list of slashed momenta mom."
TrG5::usage="TrG5[mom_List] is the trace over the slashed momenta of the list mom but has also a Gamma 5 matrix inserted in the first position of the trace."
ToTrace::usage="ToTrace[exp] converts all closed chains in exp into traces and evaluates them. It admits the Option KillEpsilon whose default is False. If KillEpsilon is set to True the terms in the traces containing an epsilon tensor are set to zero."
ScalProdToS::usage="ScalProdToS[exp] convert all the four-dimensional scalar products in exp to six dimensional mandelstam invariants S taking into account possible masses."


Relabel::usage="Relabel[exp_,{LabelRep->{lab1->lab2,...},ScalarProduct->funtion}] allows to perform relabelings of the momenta inside the functions S[], S4[] and mp[]. These relabelings are specified by the optional argument LabelRep. Furthermore it allows to replace the definition of the scalar product given in SpinorHelicity6D with any given function (also optional feature). This is intended to be used when interfacing the results of SpinorHelicity6D with other Mathematica package. For example by setting ScalarProduct->sp will allow direct input of the results into LiteRed for integral reductions."
LabelRep::usage="Option for the function Relabel. LabelRep specifies the label and functional replacements to be performed in a given expression. For example LabelRep->{1->p1,2->p2,S[1,2]->s12,...}."
ScalarProduct::usage="Option for the function Relabel which specifies if the scalar product has to be redefined to a new function. For example ScalarProduct->sp sets the scalar product to be the function sp (used in LiteRed for example)."


SumContracted::usage="SumContracted[index__][exp_] performs the sum over the contracted little group indices index in the expression exp."
StateSumParallel::usage="StateSumParallel is an option for SumContracted. SumContracted[a1,...,an,{StateSumParallel->True},exp] evaluates the state sum in parallel on all the avaialble parallel kernels. If no parallel kernel was generated so far, it launches the maximum number of parallel kernels and proceeds with the computation."
DisplayKernel::usage="DisplayKernel is an option for SumContracted, if set to True the kernel ID of the parallel kernels is displayed in the final result, allowing to backtrack which kernel evaulated what."
CompleteToMassive::usage="CompleteToMassive[exp_,reps_] restores the \[Mu] dependence in exp after this has been removed by choosing specific values for them. It uses the replacements reps to reinsert the \[Mu] backwards. The replacemnt argument is optional, if no replacement is given the lements of FixedSpinors are used by default."


SpinorUndotN::usage="SpinorUndotN[label][type][indexpos] is the numeric equivalent of SpinorUndot. The variable type is either $lam or $mu and the index position is either $up or $down. This function is used to store the numeric values of the spinors generated by GenSpinors"


SpinorDotN::usage="SpinorUndotN[label][type][indexpos] is the numeric equivalent of SpinorDot. The variable type is either $lam or $mu and the index position is either $up or $down. This function is used to store the numeric values of the spinors generated by GenSpinors"


SpinorAngleBracketN::usage="SpinorAngleBracketN[x,y] returns the numeric value of the angle bracket of the two spinors x and y."


SpinorSquareBracketN::usage="SpinorSQuareBracketN[x,y] returns the numeric value of the square bracket of the two spinors x and y."


RaiseLowerMom4DNSpinorIndices::usage = "";


GenSpinors::usage="GenSpinors[{x1,x2,...,xn},{Options}] generates numerical values for the spinors corresponding to on-shell, conserved, complex kinematics. The spinors are labelled by x1,x2,...,xn and the function allows for the following options: {Dimension,DisplaySpinors,Parametric,ParameterName,ParameterRange,SpecialKinematics,Seed}. For further details type ?OptionName."
GenSpinors::NotPrime="GenSpinors was called with the FiniteField option, but the value of ParameterRange is not a prime number."
GenSpinors::UnsupportedDimension="GenSpinors currently only supports four and six dimensional spinors."
GenSpinors::FiniteFieldParametric="GenSpinors currently does not support parametrized kinematics in finite fields."
GenSpinors::FixedReferenceParametric="GenSpinors does not support currently support parametrized kinematics with fixed refernce spinors for the 6D momenta."
GenSpinors::FixedReferenceBadSyntax="Reference spinors are specified in the wrong format. Required: Rule[label,{\[Xi],\[Eta],\[Xi]t,\[Eta]t}]."
Dimension::usage="Dimension is an option for GenSpinors. It specifies the dimension of the generated kinematics. Default is 6, allowed are 6 and 4."
DisplaySpinors::usage="DisplaySpinors is an option for GenSpinors. If set to True the generated kinematics is displayed. Default is False."
Parametric::usage="Parametric is an option for GenSpinors. If set to True the kinematics is generated in terms of a minimal set of independent variables (3n-10 in 4 dimensions and 5n-15 is six-dimensions) instead of numbers. Default is False."
ParameterName::usage="ParameterName is an option for GenSpinors. It allows to choose a custom label for the independent variables in terms of which the kinematics is defined if Parametric->True. Default is $par."
ParameterRange::usage="ParameterRange is an option for GenSpinors. It allows to set the range in which the independent variables are chosen when numerical values of the kinmeatics are required. Default is 10000."
SpecialKinematics::usage="SpecialKinematics is an option for GenSpinors. It allows to to chose between rational (Rational), finite field (FiniteField) and real (False) kinematics. Default is Rational. "
Seed::usage="Seed is an option for GenSpinors. It allows to set a seed for SeedRandom so that the randomly generated kinematics can be rederived if necessary. Default is False, but any integer number is admitted."
RandomSpinors::usage="RandomSpinors is an option for GenSpinors. It allows to generate a random set of spinors, which lead to on-shell momenta but these do not satisfy momentum conservation"
$par::usage="Protected symbol. It is the default name of the variables in GenSpinors."
FiniteField::usage="Protected symbol. It is the option name for the SpecialKinematics option of GenSpinors to generate finite field valued spinors."
FourD::usage = "Option for GenSpinors to designate momenta that are four-dimensional"

ClearKinematics::usage="ClearKinematics clears all the so far generated and stored numerical values for the kinematics."


ExtramassN::usage="ExtramassN[label] is the numerical equivalent of Extramass[label]."
ExtramasstildeN::usage="ExtramasstildeN[label] is the numerical equivalent of Extramasstilde[label]."


ToNum::usage="TuNum[exp] return numeric value of exp. It requires some kind of numerical kinematics to be generated first using GenSpinors."


Cyclic::usage="Cyclic[exp,cycle_List,OptionsPattern[]] allows to generate a cyclic permutation of the labels in a given expression. The input cycle must be of the form {x1,x2,...,xn} which means x1 is replaced with x2, x2 with x3 and so on, or {{x1,x2,...},...,{...xn}} where the replacements are done in the subcycles. The option SumAll is allowed in OptionPattern."


SumAll::usage="SumAll is an option for Cyclic, which if set to True allows to not only generate the cyclic permutations but also to sum over them. Default is false"


MDelta::usage="MDelta[dim][up1,up2][down1,down2] is the Kronecker delta in dimension dim with upper indices up1 and up2 and lower indices down1 down2. Not present indices are replaced by Null"


MDeltaBox::usage="Just the boxing function for MDelta"
$MDimension::usage="Global variable setting the dimension of MDelta. Default is 4."


Antisymmetrize::usage="Antisymmetrize[exp,{A1,...,An},{B1,...,Bm},...] returns exp antisymmetrized on the indices in the index lists. Be careful, the indices in the list need to be in the same order as in exp for all the signs to be correct in the output."


Fstrength::usage="Fstrength[momlabel][A,B][C,D][lg,lgdot] is the field strength of mmentum momlabel, with A,B Lorentz indices transforming in the fundamental representation and C,D in th eantifundamental, and lg,lgdot little group indices."
FstrengthBox::usage="FstrengthBox is just the boxing function for Fstrength."


ContractReplace::usage="ContractReplace[exp] performs simplifications in exp by recognizing terms which are contracted with an \[Epsilon] tensor and differ by a simple relabelling of indices. Pay attention, it works only on <1_a,2_b] invariants and could be rather inefficient in terms of time...Will hopefully be inproved in later versions of the package."


Fst::usage="Fst[mom][mu,nu][Null,Null] is the field strength tensor with standard Lorentz Indices mu nu and momentum label mom"
Eta::usage="Eta[mu,nu][$up/$down] is the flat metric tensor with upper/lower indices mu nu"
Polar::usage="Polar[mom,refmom][mu][Null] is the polarization vector for the particle with momentum mom and reference momentum refmom, with upper index mu"
PolarPure::usage="PolarPure[mom,refmom] is the polarization vector for the particle with momentum mom and reference momentum refmom with Lorentz indices stripped off"
Mom::usage="Mom[mom][mu][Null] represents the momentum for the particle with momentum mom and upper Lorentz index mu"
MomPure::usage="MomPure[mom] represents the momentum of the particle with momentum mom with Lorentz index stripped off"


FeynCToSpinor::usage="FeynCToSpinor[exp,momenta_List] converst exp from FeynClac notation to SPinorHelicity6D notation. It requires a list of the momenta in exp to work properly, also it is just a first version covering parts of the FeynCalc functions. Any suggestions for improvements are welcome."


MomReplace::usage="MomReplace[exp,replacements_List] is specifically designed to apply replacements of momenta which are contracted into chains or into Mandelstam invariants. Itadmits the option NumeratorOnly"


NumeratorOnly::usage="NumeratorOnly is an option for MomReplace. It allows to perform replacements only in the numerator if set to True (default), or on the whole expression if set to False."


ToFile::usage="ToFile[exp,filename] writes to the file filename.txt located in the documents directory all the frontend oprinted output appearing in exp, just returning the output of exp."


SpinorPalette::usage="Opens the palette associated to the package SpinorHelicity6D."


ClearSubValues::usage="ClearSubValues[f] clears all the SubValues of f leaving downvalues and upvalues intact."


(* ::Section:: *)
(*Private: 6D spinor helicity definitions*)


Begin["`Private`"]


(*We define a private variable needed for the package to decide whether to run shortcuts and the palette or not. This is related to the availability of a frontend.*)


frontend=If[TrueQ[$FrontEnd==Null],0,1];


(* ::Subsection::Closed:: *)
(*Infycheck*)


Attributes[Infycheck]={HoldAll};
Infycheck[x_]:=TrueQ[Quiet[Check[x,$Failed,{PowerMod::ninv,Power::infy,Infinity::indet,Power::indet}],{PowerMod::ninv,Power::infy,Infinity::indet,Power::indet}]==$Failed];


(* ::Subsection::Closed:: *)
(*SafeDivide*)


SafeDivide[x_,y_]:=If[PossibleZeroQ[x],0,x/y];


(* ::Subsection::Closed:: *)
(*overbar*)


overbar[Times[-1,x_]]:=-1*OverBar[x];
overbar[x_Integer]:=If[x>=0,OverBar[x],-OverBar[-x]];
overbar[n_]:=OverBar[n];


(* ::Subsection::Closed:: *)
(*MinuSignQ*)


(*MinusSignQ[x_]:=If[StringContainsQ[ToString[x],"-"],True,False];*)
MinusSignQ[-x_]:=True;
MinusSignQ[x_?Negative]:=True;
MinusSignQ[x_]:=False


(* ::Subsection::Closed:: *)
(*Extra mass*)


ExtramassBox[x_]:=TemplateBox[{x},"extramass",
DisplayFunction->(RowBox[{"\[CapitalMu]","[",#,"]"}]&),
InterpretationFunction->(RowBox[{"Extramass","[",#,"]"}]&)
];

extramass[x_]:=Module[{input},
input=x/.OverBar->overbar;
If[MinusSignQ[input],Return[-Extramass[-input]],Return[Extramass[input]]];
];

Extramass /: MakeBoxes[Extramass[x_],StandardForm|TraditionalForm]:=ExtramassBox[ToBoxes[x]];

Extramass[UnderBar[x_]] := Extramass[x];
ExtramassN[UnderBar[x_]] := ExtramassN[x];

(* ::Subsection::Closed:: *)
(*Extra Mass tilde*)


ExtramasstildeBox[x_]:=TemplateBox[{x},"extramasstilde",
DisplayFunction->(RowBox[{OverscriptBox["\[CapitalMu]","~"],"[",#,"]"}]&),
InterpretationFunction->(RowBox[{"Extramasstilde","[",#,"]"}]&)
];

extramasstilde[x_]:=Module[{input},
input=x/.OverBar->overbar;
If[MinusSignQ[input],Return[-Extramasstilde[-input]],Return[Extramasstilde[input]]];
];

Extramasstilde /: MakeBoxes[Extramasstilde[x_],StandardForm|TraditionalForm]:=ExtramasstildeBox[ToBoxes[x]];

Extramasstilde[UnderBar[x_]] := Extramasstilde[x];
ExtramasstildeN[UnderBar[x_]] := ExtramasstildeN[x];


(* ::Subsection::Closed:: *)
(*KillMasses*)


KillMasses[x:Except[_List,_]]:=KillMasses[{x}];

KillMasses[x_List]:=(
Unprotect[Extramass,Extramasstilde,Momenta4D];
Do[
	Extramass[i]=0;
	Extramasstilde[i]=0;
	ExtramassN[i]=0;
	ExtramasstildeN[i]=0;,
{i,x}];
Momenta4D=x;
Protect[Extramass,Extramasstilde,Momenta4D];
);


(* ::Subsection::Closed:: *)
(*Momenta4D*)


Momenta4D={};


(* ::Subsection::Closed:: *)
(*Set4DMassive*)


Set4DMassive[x_List]:=(
KillMasses[x];
Momenta4DMassive=Join[x,Momenta4DMassive];
);

Set4DMassive[x_]:=Set4DMassive[{x}];



(* ::Subsection::Closed:: *)
(*Momenta4D*)


Momenta4DMassive={};


(* ::Subsection::Closed:: *)
(*ClearDownValues*)


ClearDownValues[f_]:=DownValues[f]=DeleteCases[DownValues[f],_?(FreeQ[First[#],Pattern]&)];


(* ::Subsection::Closed:: *)
(*NewProcess*)


NewProcess:=(Unprotect[Extramass,Extramasstilde,Momenta4D];ClearDownValues[Extramass];ClearDownValues[Extramasstilde];Momenta4D={};Momenta4DMassive={};Protect[Extramass,Extramasstilde,Momenta4D];);



(* ::Subsection::Closed:: *)
(*Pauli Matrices*)


(*Extending Pauli Matrices *)
(* The first index specifies the position of the Lorentz index, whereas the second one is used for the position of the SU(2) indices*)

	PauliMatrixSpinor[2, $up][$down] /; $PMPMMetric := I*PauliMatrix[2];
	PauliMatrixSpinor[2, $down][$down] /; $PMPMMetric := I*PauliMatrix[2];
	PauliMatrixSpinor[2, $up][$up] /; $PMPMMetric := -I*PauliMatrix[2];
	PauliMatrixSpinor[2, $down][$up] /; $PMPMMetric := -I*PauliMatrix[2];
	

	PauliMatrixSpinor[k_, $up][$down] /; MemberQ[Range[0, 3], k] := PauliMatrix[k];
	PauliMatrixSpinor[k_, $down][$up] /; MemberQ[Range[0, 3], k] := PauliMatrix[k];
	PauliMatrixSpinor[k_, $down][$down] /; MemberQ[Range[0, 3], k] := PauliMatrix[k] * {1, -1, -1, -1}[[k + 1]];
	PauliMatrixSpinor[k_, $up][$up] /; MemberQ[Range[0, 3], k] := PauliMatrix[k] * {1, -1, -1, -1}[[k + 1]];



(* ::Subsection::Closed:: *)
(* Negative Momenta *)


pm /: UnderBar[pm[x_]] := pm[UnderBar[x]];

pm /: OverHat[pm[x_]] := pm[OverHat[x]];
pm /: pm[pm[x_]] := x;

Chain[a_,b_,{c___,pm[d_],e___},f_,g_] := -Chain[a,b,{c,d,e},f,g];
ChainN[a_,b_,{c___,pm[d_],e___},f_,g_] := -ChainN[a,b,{c,d,e},f,g];

pm /: Chain[a_,pm[b_],c_List,d__] := I*Chain[a,b,c,d];
pm /: Chain[a__,b_List,pm[c_],d_] := I*Chain[a,b,c,d];

pm /: ChainN[a_,pm[b_],c_List,d__] := I*ChainN[a,b,c,d];
pm /: ChainN[a__,b_List,pm[c_],d_] := I*ChainN[a,b,c,d];

pm /: SpinorHelicity6D`SpinorAngleBracket[pm[x_],y_]:=I*SpinorHelicity6D`SpinorAngleBracket[x,y];
pm /: SpinorHelicity6D`SpinorAngleBracket[x_,pm[y_]]:=I*SpinorHelicity6D`SpinorAngleBracket[x,y];
pm /: SpinorHelicity6D`SpinorSquareBracket[pm[x_],y_]:=I*SpinorHelicity6D`SpinorSquareBracket[x,y];
pm /: SpinorHelicity6D`SpinorSquareBracket[x_,pm[y_]]:=I*SpinorHelicity6D`SpinorSquareBracket[x,y];

SpinorHelicity6D`SpinorDotN[pm[x_]][y_][z_][w_] := I*(SpinorHelicity6D`SpinorDotN[x][y][z][w]);
SpinorHelicity6D`SpinorUndotN[pm[x_]][y_][z_][w_] := I*(SpinorHelicity6D`SpinorUndotN[x][y][z][w]);

SpinorHelicity6D`SpinorDotN[pm[x_]][y_][z_] := I*(SpinorHelicity6D`SpinorDotN[x][y][z]);
SpinorHelicity6D`SpinorUndotN[pm[x_]][y_][z_] := I*(SpinorHelicity6D`SpinorUndotN[x][y][z]);


pm /: SpinorHelicity6D`Extramass[pm[x_]]:=-SpinorHelicity6D`Extramass[x];
pm /: SpinorHelicity6D`Extramasstilde[pm[x_]]:=-SpinorHelicity6D`Extramasstilde[x];
pm /: SpinorHelicity6D`ExtramassN[pm[x_]]:=-SpinorHelicity6D`ExtramassN[x];
pm /: SpinorHelicity6D`ExtramasstildeN[pm[x_]]:=-SpinorHelicity6D`ExtramasstildeN[x];

Mom4DN[pm[x_]][y_][z_] := -Mom4DN[x][y][z];
Mom4D[pm[x_]][y_][z_] := -Mom4D[x][y][z];

pm /: S6Mom[a___,x_,b___,pm[x_],d___] := S6Mom[a,b,d];

pm /: S6Mom[moms:pm[_]..] := S6Mom@@Replace[{moms},pm->Identity,{2},Heads->True]


(* ::Subsection::Closed:: *)
(*SpinorUndot*)


(*Define all the boxing functions for the different cases, \[Lambda], \[Mu] with both up and down indices*)
SpinorLaUpBox[mom_,index_]:=TemplateBox[{mom,index},"SpinorLaUp",
DisplayFunction->(RowBox[{SuperscriptBox["\[Lambda]",#2],"[",#1,"]"}]&),
InterpretationFunction->(RowBox[{"Spinorundot","[",#1,"]","[","$lam","]","[",#2,"]","[","Null","]"}]&)
];
SpinorLaDownBox[mom_,index_]:=TemplateBox[{mom,index},"SpinorLaDown",
DisplayFunction->(RowBox[{SubscriptBox["\[Lambda]",#2],"[",#1,"]"}]&),
InterpretationFunction->(RowBox[{"Spinorundot","[",#1,"]","[","$lam","]","[","Null","]","[",#2,"]"}]&)
];
SpinorMuUpBox[mom_,index_]:=TemplateBox[{mom,index},"SpinorMuUp",
DisplayFunction->(RowBox[{SuperscriptBox["\[Mu]",#2],"[",#1,"]"}]&),
InterpretationFunction->(RowBox[{"Spinorundot","[",#1,"]","[","$mu","]","[",#2,"]","[","Null","]"}]&)
];
SpinorMuDownBox[mom_,index_]:=TemplateBox[{mom,index},"SpinorMuDown",
DisplayFunction->(RowBox[{SubscriptBox["\[Mu]",#2],"[",#1,"]"}]&),
InterpretationFunction->(RowBox[{"Spinorundot","[",#1,"]","[","$mu","]","[","Null","]","[",#2,"]"}]&)
];


(*Define the property of Spinorundot to get an i in front for negative arguments of the momentum label. Pay attention to the difference between SpinorUndot and Spinorundot!*)
Spinorundot[momlabel_][type_][upper_][lower_]:=If[MinusSignQ[momlabel],I*SpinorUndot[-momlabel][type][upper][lower],SpinorUndot[momlabel][type][upper][lower]];


(*Define the action of Makeboxes on our functions*)
SpinorUndot /: MakeBoxes[SpinorUndot[mom_][$lam][upper_][Null],StandardForm|TraditionalForm]:=SpinorLaUpBox[ToBoxes[mom],ToBoxes[upper]];
SpinorUndot /: MakeBoxes[SpinorUndot[mom_][$mu][upper_][Null],StandardForm|TraditionalForm]:=SpinorMuUpBox[ToBoxes[mom],ToBoxes[upper]];
SpinorUndot /: MakeBoxes[SpinorUndot[mom_][$lam][Null][lower_],StandardForm|TraditionalForm]:=SpinorLaDownBox[ToBoxes[mom],ToBoxes[lower]];
SpinorUndot /: MakeBoxes[SpinorUndot[mom_][$mu][Null][lower_],StandardForm|TraditionalForm]:=SpinorMuDownBox[ToBoxes[mom],ToBoxes[lower]];


(*Define all the shortcuts*)
If[frontend==1,
SetOptions[EvaluationNotebook[],InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "lu" -> SpinorLaUpBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
SetOptions[EvaluationNotebook[],InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "ld" -> SpinorLaDownBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
SetOptions[EvaluationNotebook[],InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "muu" -> SpinorMuUpBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
SetOptions[EvaluationNotebook[],InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "mud" -> SpinorMuDownBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
];


(*Finally define the contraction properties of the Undotted spinors among themselves when repeated indices are encoutered:*)
SpinorUndot /: Times[SpinorUndot[a_][$mu][d_][Null],SpinorUndot[b_][$mu][Null][d_]]:=SpinorAngleBracket[OverBar[a],OverBar[b]];
SpinorUndot /: Times[SpinorUndot[a_][$lam][d_][Null],SpinorUndot[b_][$mu][Null][d_]]:=SpinorAngleBracket[a,OverBar[b]];
SpinorUndot /: Times[SpinorUndot[a_][$mu][d_][Null],SpinorUndot[b_][$lam][Null][d_]]:=SpinorAngleBracket[OverBar[a],b];
SpinorUndot /: Times[SpinorUndot[a_][$lam][d_][Null],SpinorUndot[b_][$lam][Null][d_]]:=SpinorAngleBracket[a,b];
SpinorUndot /: Times[levicivita2Down[a_,b_],SpinorUndot[mom_][type_][b_][Null]]:=SpinorUndot[mom][type][Null][a];
SpinorUndot /: Times[levicivita2Down[a_,b_],SpinorUndot[mom_][type_][a_][Null]]:=-SpinorUndot[mom][type][Null][b];
SpinorUndot /: Times[levicivita2Up[a_,b_],SpinorUndot[mom_][type_][Null][b_]]:=SpinorUndot[mom][type][a][Null];
SpinorUndot /: Times[levicivita2Up[a_,b_],SpinorUndot[mom_][type_][Null][a_]]:=-SpinorUndot[mom][type][b][Null];


(* ::Subsection::Closed:: *)
(*SpinorUndotPure*)


SpinorUndotPureLBox[label_]:=TemplateBox[{label},"SpinorUndotPureL",
DisplayFunction->(RowBox[{"\[Lambda]","[",#,"]"}]&),
InterpretationFunction->(RowBox[{"SpinorUndotPure","[",#,"]","[","$lam","]"}]&)
];
SpinorUndotPureMBox[label_]:=TemplateBox[{label},"SpinorUndotPureM",
DisplayFunction->(RowBox[{"\[Mu]","[",#,"]"}]&),
InterpretationFunction->(RowBox[{"SpinorUndotPure","[",#,"]","[","$mu","]"}]&)
];

SpinorUndotPure /: MakeBoxes[SpinorUndotPure[label_][$lam],TraditionalForm|StandardForm]:=SpinorUndotPureLBox[ToBoxes[label]];
SpinorUndotPure /: MakeBoxes[SpinorUndotPure[label_][$mu],TraditionalForm|StandardForm]:=SpinorUndotPureMBox[ToBoxes[label]];

If[frontend==1,
SetOptions[EvaluationNotebook[],InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "lp" -> SpinorUndotPureLBox["\[SelectionPlaceholder]"]]];
SetOptions[EvaluationNotebook[],InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "mp" -> SpinorUndotPureMBox["\[SelectionPlaceholder]"]]];
];


(* ::Subsection::Closed:: *)
(*SpinorUndot6D*)


SpinorUndot6D[momlabel_][index_][Null][1]:={-extramass[momlabel]/Spinoranglebracket[momlabel,overbar[momlabel]]*Spinorundot[momlabel][$mu][Null][index],Spinordot[momlabel][$lam][index][Null]};
SpinorUndot6D[momlabel_][index_][Null][2]:={Spinorundot[momlabel][$lam][Null][index],-extramasstilde[momlabel]/Spinorsquarebracket[momlabel,overbar[momlabel]]*Spinordot[momlabel][$mu][index][Null]};

(*Define boxing functions for the SpinorUndot6D*)

SpinorUndot6DBox[momlabel_,index_,lgindex_]:=TemplateBox[{momlabel,index,lgindex},"SpinorUndot6D",
DisplayFunction->(RowBox[{SubscriptBox[SuperscriptBox["\[CapitalLambda]",#2],#3],"[",#1,"]"}]&),
InterpretationFunction->(RowBox[{"SpinorUndot6D","[",#1,"]","[",#2,"]","[","Null","]","[",#3,"]"}]&)
];

SpinorUndot6DBox2[mom_,A_,bdot_]:=TemplateBox[{mom,A,bdot},"SpinorUndot6D2",
DisplayFunction->(RowBox[{SuperscriptBox["\[CapitalLambda]",RowBox[{#2,#3}]],"[",#1,"]"}]&),
InterpretationFunction->(RowBox[{"SpinorUndot6D","[",#1,"]","[",#2,"]","[",#3,"]","[","Null","]"}]&)
];

(*Define the action of MakeBoxes on SpinorUndot6D*)

SpinorUndot6D /: MakeBoxes[SpinorUndot6D[mom_][index_][Null][lgindex_],StandardForm|TraditionalForm]:=SpinorUndot6DBox[ToBoxes[mom],ToBoxes[index],ToBoxes[lgindex]];
SpinorUndot6D /: MakeBoxes[SpinorUndot6D[mom_][index_][lgindex_][Null],StandardForm|TraditionalForm]:=SpinorUndot6DBox2[ToBoxes[mom],ToBoxes[index],ToBoxes[lgindex]];

(*Define shortcut*)

If[frontend==1,
SetOptions[EvaluationNotebook[],InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "Ld" -> SpinorUndot6DBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
];
(*Define contraction properties with the epsilon tensor*)

(*SpinorUndot6D /: Times[levicivita2Up[a_,b_],SpinorUndot6D[mom_][A_][Null][b_]]:=SpinorUndot6D[mom][A][a][Null];
SpinorUndot6D /: Times[levicivita2Up[b_,a_],SpinorUndot6D[mom_][A_][Null][b_]]:=-SpinorUndot6D[mom][A][a][Null];*)


(* ::Subsection::Closed:: *)
(*SpinorDot*)


(*For an explaination of the following functions see the section SpinorUndot, these work just in the same way*)
SpinorLatUpBox[mom_,index_]:=TemplateBox[{mom,index},"SpinorLatUp",
DisplayFunction->(RowBox[{SuperscriptBox[OverscriptBox["\[Lambda]","~"],#2],"[",#1,"]"}]&),
InterpretationFunction->(RowBox[{"Spinordot","[",#1,"]","[","$lam","]","[",#2,"]","[","Null","]"}]&)
];
SpinorLatDownBox[mom_,index_]:=TemplateBox[{mom,index},"SpinorLatDown",
DisplayFunction->(RowBox[{SubscriptBox[OverscriptBox["\[Lambda]","~"],#2],"[",#1,"]"}]&),
InterpretationFunction->(RowBox[{"Spinordot","[",#1,"]","[","$lam","]","[","Null","]","[",#2,"]"}]&)
];
SpinorMutUpBox[mom_,index_]:=TemplateBox[{mom,index},"SpinorMutUp",
DisplayFunction->(RowBox[{SuperscriptBox[OverscriptBox["\[Mu]","~"],#2],"[",#1,"]"}]&),
InterpretationFunction->(RowBox[{"Spinordot","[",#1,"]","[","$mu","]","[",#2,"]","[","Null","]"}]&)
];
SpinorMutDownBox[mom_,index_]:=TemplateBox[{mom,index},"SpinorMutDown",
DisplayFunction->(RowBox[{SubscriptBox[OverscriptBox["\[Mu]","~"],#2],"[",#1,"]"}]&),
InterpretationFunction->(RowBox[{"Spinordot","[",#1,"]","[","$mu","]","[","Null","]","[",#2,"]"}]&)
];


Spinordot[momlabel_][type_][upper_][lower_]:=If[MinusSignQ[momlabel],I*SpinorDot[-momlabel][type][upper][lower],SpinorDot[momlabel][type][upper][lower]];


SpinorDot /: MakeBoxes[SpinorDot[mom_][$lam][upper_][Null],StandardForm|TraditionalForm]:=SpinorLatUpBox[ToBoxes[mom],ToBoxes[upper]];
SpinorDot /: MakeBoxes[SpinorDot[mom_][$mu][upper_][Null],StandardForm|TraditionalForm]:=SpinorMutUpBox[ToBoxes[mom],ToBoxes[upper]];
SpinorDot /: MakeBoxes[SpinorDot[mom_][$lam][Null][lower_],StandardForm|TraditionalForm]:=SpinorLatDownBox[ToBoxes[mom],ToBoxes[lower]];
SpinorDot /: MakeBoxes[SpinorDot[mom_][$mu][Null][lower_],StandardForm|TraditionalForm]:=SpinorMutDownBox[ToBoxes[mom],ToBoxes[lower]];


If[frontend==1,
SetOptions[EvaluationNotebook[],InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "ltu" -> SpinorLatUpBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
SetOptions[EvaluationNotebook[],InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "ltd" -> SpinorLatDownBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
SetOptions[EvaluationNotebook[],InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "mtu" -> SpinorMutUpBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
SetOptions[EvaluationNotebook[],InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "mtd" -> SpinorMutDownBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
];


(*Finally define the contraction properties of the Undotted spinors among themselves when repeated indices are encoutered:*)
SpinorDot /: Times[SpinorDot[a_][$mu][d_][Null],SpinorDot[b_][$mu][Null][d_]]:=SpinorSquareBracket[OverBar[b],OverBar[a]];
SpinorDot /: Times[SpinorDot[a_][$lam][d_][Null],SpinorDot[b_][$mu][Null][d_]]:=SpinorSquareBracket[OverBar[b],a];
SpinorDot /: Times[SpinorDot[a_][$mu][d_][Null],SpinorDot[b_][$lam][Null][d_]]:=SpinorSquareBracket[b,OverBar[a]];
SpinorDot /: Times[SpinorDot[a_][$lam][d_][Null],SpinorDot[b_][$lam][Null][d_]]:=SpinorSquareBracket[b,a];
SpinorDot /: Times[levicivita2Down[a_,b_],SpinorDot[mom_][type_][b_][Null]]:=SpinorDot[mom][type][Null][a];
SpinorDot /: Times[levicivita2Down[a_,b_],SpinorDot[mom_][type_][a_][Null]]:=-SpinorDot[mom][type][Null][b];
SpinorDot /: Times[levicivita2Up[a_,b_],SpinorDot[mom_][type_][Null][b_]]:=SpinorDot[mom][type][a][Null];
SpinorDot /: Times[levicivita2Up[a_,b_],SpinorDot[mom_][type_][Null][a_]]:=-SpinorDot[mom][type][b][Null];


(* ::Subsection::Closed:: *)
(*SpinorDotPure*)


SpinorDotPureLBox[label_]:=TemplateBox[{label},"SpinorDotPureL",
DisplayFunction->(RowBox[{OverscriptBox["\[Lambda]","~"],"[",#,"]"}]&),
InterpretationFunction->(RowBox[{"SpinorDotPure","[",#,"]","[","$lam","]"}]&)
];
SpinorDotPureMBox[label_]:=TemplateBox[{label},"SpinorDotPureM",
DisplayFunction->(RowBox[{OverscriptBox["\[Mu]","~"],"[",#,"]"}]&),
InterpretationFunction->(RowBox[{"SpinorDotPure","[",#,"]","[","$mu","]"}]&)
];

SpinorDotPure /: MakeBoxes[SpinorDotPure[label_][$lam],TraditionalForm|StandardForm]:=SpinorDotPureLBox[ToBoxes[label]];
SpinorDotPure /: MakeBoxes[SpinorDotPure[label_][$mu],TraditionalForm|StandardForm]:=SpinorDotPureMBox[ToBoxes[label]];

If[frontend==1,
SetOptions[EvaluationNotebook[],InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "ltp" -> SpinorDotPureLBox["\[SelectionPlaceholder]"]]];
SetOptions[EvaluationNotebook[],InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "mtp" -> SpinorDotPureMBox["\[SelectionPlaceholder]"]]];
];


(* ::Subsection::Closed:: *)
(*SpinorDot6D*)


SpinorDot6D[momlabel_][index_][Null][1]:={extramasstilde[momlabel]/Spinoranglebracket[momlabel,overbar[momlabel]]*Spinorundot[momlabel][$mu][index][Null],-Spinordot[momlabel][$lam][Null][index]};
SpinorDot6D[momlabel_][index_][Null][2]:={Spinorundot[momlabel][$lam][index][Null],-extramass[momlabel]/Spinorsquarebracket[momlabel,overbar[momlabel]]*Spinordot[momlabel][$mu][Null][index]};

(*Define boxing functions*)

SpinorDot6DBox[momlabel_,index_,lgindex_]:=TemplateBox[{momlabel,index,lgindex},"SpinorDot6D",
DisplayFunction->(RowBox[{SubscriptBox[SubscriptBox[OverscriptBox["\[CapitalLambda]","~"],#2],#3],"[",#1,"]"}]&),
InterpretationFunction->(RowBox[{"SpinorDot6D","[",#1,"]","[",#2,"]","[","Null","]","[",#3,"]"}]&)
];

SpinorDot6DBox2[momlabel_,index_,lgindex_]:=TemplateBox[{momlabel,index,lgindex},"SpinorDot6D2",
DisplayFunction->(RowBox[{SuperscriptBox[SubscriptBox[OverscriptBox["\[CapitalLambda]","~"],#2],#3],"[",#1,"]"}]&),
InterpretationFunction->(RowBox[{"SpinorDot6D","[",#1,"]","[",#2,"]","[",#3,"]","[","Null","]"}]&)
];

(*Define action of MakeBoxes*)

SpinorDot6D /: MakeBoxes[SpinorDot6D[mom_][index_][Null][lgindex_],StandardForm|TraditionalForm]:=SpinorDot6DBox[ToBoxes[mom],ToBoxes[index],ToBoxes[lgindex]];
SpinorDot6D /: MakeBoxes[SpinorDot6D[mom_][index_][lgindex_][Null],StandardForm|TraditionalForm]:=SpinorDot6DBox2[ToBoxes[mom],ToBoxes[index],ToBoxes[lgindex]];

(*Define Shortcut*)

If[frontend==1,
SetOptions[EvaluationNotebook[],InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "Ltd" -> SpinorDot6DBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
];

(*Define contraction with SPinorUndot6D and epsilon tensor*)

SpinorDot6D /: Times[SpinorDot6D[label1_][L_][Null][lg1_],SpinorUndot6D[label2_][L_][Null][lg2_]]:=AngSquInvariant[label2,label1][lg2,lg1];

(*SpinorDot6D /: Times[levicivita2Up[adot_,bdot_],SpinorDot6D[mom_][A_][Null][adot_]]:=-SpinorDot6D[mom][A][bdot][Null];
SpinorDot6D /: Times[levicivita2Up[bdot_,adot_],SpinorDot6D[mom_][A_][Null][adot_]]:=SpinorDot6D[mom][A][bdot][Null];*)


(* ::Subsection::Closed:: *)
(*Levi-Civita Tensor up*)


(*levicivita2upBox[a_,b_]:=TemplateBox[{a,b},"levicivita2up",
DisplayFunction->(SuperscriptBox["\[Epsilon]",RowBox[{#1,#2}]]&),
InterpretationFunction->(RowBox[{"levicivita2up","[",#1,",",#2,"]"}]&)
];

levicivita2up /: MakeBoxes[levicivita2up[a_,b_],TraditionalForm|StandardForm]:=levicivita2upBox[ToBoxes[a],ToBoxes[b]];
(*Boxing of levicivita2Up, actually I just realized that no auxiliary function is needed...*)
levicivita2Up /: MakeBoxes[levicivita2Up[a_,b_],TraditionalForm|StandardForm]:=TemplateBox[{ToBoxes[a],ToBoxes[b]},"levicivita2Up",
DisplayFunction->(SuperscriptBox["\[Epsilon]",RowBox[{#1,#2}]]&),
InterpretationFunction->(RowBox[{"levicivita2Up","[",#1,",",#2,"]"}]&)];*)


(*levicivita2up[a_Integer,b_Integer]:=LeviCivitaTensor[2][[a,b]];
levicivita2up[a_,b_]:=levicivita2Up[a,b];
levicivita2Up[a_, b_] /; (a == b) := 0
levicivita2Up[a_, b_] /; \[Not]OrderedQ[{a,b}] := -levicivita2Up[b, a];

SetOptions[EvaluationNotebook[],
    InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "lcup" -> levicivita2upBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]]*)


levicivita2upBox[a_,b_]:=TemplateBox[{a,b},"levicivita2up",
DisplayFunction->(SuperscriptBox["\[Epsilon]",RowBox[{#1,#2}]]&),
InterpretationFunction->(RowBox[{"levicivita2up","[",#1,",",#2,"]"}]&)
];

levicivita2up /: MakeBoxes[levicivita2up[a_,b_],TraditionalForm|StandardForm]:=levicivita2upBox[ToBoxes[a],ToBoxes[b]];
(*Boxing of levicivita2Up, actually I just realized that no auxiliary function is needed...*)
levicivita2Up /: MakeBoxes[levicivita2Up[a_,b_],TraditionalForm|StandardForm]:=TemplateBox[{ToBoxes[a],ToBoxes[b]},"levicivita2Up",
DisplayFunction->(SuperscriptBox["\[Epsilon]",RowBox[{#1,#2}]]&),
InterpretationFunction->(RowBox[{"levicivita2Up","[",#1,",",#2,"]"}]&)];


levicivita2up[a_,b_]:=levicivita2Up[a,b];
levicivita2Up[a_, b_] /; (a == b) := 0;
levicivita2Up[a_, b_] /; !OrderedQ[{a,b}] := -levicivita2Up[b, a];
levicivita2Up[a_Integer,b_Integer]:=LeviCivitaTensor[2][[a,b]];

If[frontend==1,
SetOptions[EvaluationNotebook[],
    InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "lcup" -> levicivita2upBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
    ];


(* ::Subsection::Closed:: *)
(*Levi-Civita Tensor down*)


(*levicivita2downBox[a_,b_]:=TemplateBox[{a,b},"levicivita2down",
DisplayFunction->(SubscriptBox["\[Epsilon]",RowBox[{#1,#2}]]&),
InterpretationFunction->(RowBox[{"levicivita2down","[",#1,",",#2,"]"}]&)
];

levicivita2down /: MakeBoxes[levicivita2down[a_,b_],TraditionalForm|StandardForm]:=levicivita2downBox[ToBoxes[a],ToBoxes[b]];
(*Boxing of levicivita2Down, actually I just realized that no auxiliary function is needed...*)
levicivita2Down /: MakeBoxes[levicivita2Down[a_,b_],TraditionalForm|StandardForm]:=TemplateBox[{ToBoxes[a],ToBoxes[b]},"levicivita2Down",
DisplayFunction->(SubscriptBox["\[Epsilon]",RowBox[{#1,#2}]]&),
InterpretationFunction->(RowBox[{"levicivita2Down","[",#1,",",#2,"]"}]&)];*)


(*levicivita2down[a_Integer,b_Integer]:=-LeviCivitaTensor[2][[a,b]];
levicivita2down[a_,b_]:=levicivita2Down[a,b];
levicivita2Down[a_, b_] /; (a == b) := 0
levicivita2Down[a_, b_] /; \[Not]OrderedQ[{a,b}] := -levicivita2Down[b, a];

SetOptions[EvaluationNotebook[],
    InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "lcd" -> levicivita2downBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]]*)


levicivita2downBox[a_,b_]:=TemplateBox[{a,b},"levicivita2down",
DisplayFunction->(SubscriptBox["\[Epsilon]",RowBox[{#1,#2}]]&),
InterpretationFunction->(RowBox[{"levicivita2down","[",#1,",",#2,"]"}]&)
];

levicivita2down /: MakeBoxes[levicivita2down[a_,b_],TraditionalForm|StandardForm]:=levicivita2downBox[ToBoxes[a],ToBoxes[b]];
(*Boxing of levicivita2Down, actually I just realized that no auxiliary function is needed...*)
levicivita2Down /: MakeBoxes[levicivita2Down[a_,b_],TraditionalForm|StandardForm]:=TemplateBox[{ToBoxes[a],ToBoxes[b]},"levicivita2Down",
DisplayFunction->(SubscriptBox["\[Epsilon]",RowBox[{#1,#2}]]&),
InterpretationFunction->(RowBox[{"levicivita2Down","[",#1,",",#2,"]"}]&)];


levicivita2down[a_,b_]:=levicivita2Down[a,b];
levicivita2Down[a_, b_] /; (a == b) := 0
levicivita2Down[a_, b_] /; !OrderedQ[{a,b}] := -levicivita2Down[b, a];
levicivita2Down[a_Integer,b_Integer]:=-LeviCivitaTensor[2][[a,b]];

If[frontend==1,
SetOptions[EvaluationNotebook[],
    InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "lcd" -> levicivita2downBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
    ];


(* ::Subsection::Closed:: *)
(*Spinor Angle Bracket*)


SpinorAngleBracket[a_, b_] /; (a == b) := 0
SpinorAngleBracket[a_, b_] /; !OrderedQ[{a,b}] := -SpinorAngleBracket[b, a];

SpinorAngleBracketBox[a_, b_] :=
    TemplateBox[{a, b}, "SpinorAngleBracket",
        DisplayFunction -> (RowBox[{"\[LeftAngleBracket]",RowBox[{#1,"\[MediumSpace]",#2}],"\[RightAngleBracket]"}]&),
        InterpretationFunction -> (RowBox[{"Spinoranglebracket","[",RowBox[{#1,",",#2}],"]"}]&)]

Spinoranglebracket[x_,y_]:=Module[{input1,input2,bool1,bool2},
input1=x/.OverBar->overbar;
bool1=MinusSignQ[input1];
input2=y/.OverBar->overbar;
bool2=MinusSignQ[input2];
Which[bool1&&bool2,
Return[-SpinorAngleBracket[-input1,-input2]],
bool1,
Return[I*SpinorAngleBracket[-input1,input2]],
bool2,
Return[I*SpinorAngleBracket[input1,-input2]],
True,
Return[SpinorAngleBracket[input1,input2]]
];
];

SpinorAngleBracket /: MakeBoxes[SpinorAngleBracket[a_, b_], StandardForm | TraditionalForm] := SpinorAngleBracketBox[ToBoxes[a], ToBoxes[b]]
If[frontend==1,
SetOptions[EvaluationNotebook[],
    InputAliases -> DeleteDuplicates @ Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "ab" -> SpinorAngleBracketBox["\[SelectionPlaceholder]", "\[Placeholder]"]]];
    ];


(* ::Subsection::Closed:: *)
(*Spinor Square Bracket*)


SpinorSquareBracket[a_, b_] /; (a == b) := 0
SpinorSquareBracket[a_, b_] /; \[Not]OrderedQ[{a, b}] := -SpinorSquareBracket[b, a]

SpinorSquareBracketBox[a_, b_] :=
    TemplateBox[{a, b}, "SpinorSquareBracket",
        DisplayFunction -> (RowBox[{"[",RowBox[{#1,"\[MediumSpace]",#2}],"]"}]&),
        InterpretationFunction -> (RowBox[{"Spinorsquarebracket","[",RowBox[{#1,",",#2}],"]"}]&)]

Spinorsquarebracket[x_,y_]:=Module[{input1,input2,bool1,bool2},
input1=x/.OverBar->overbar;
bool1=MinusSignQ[input1];
input2=y/.OverBar->overbar;
bool2=MinusSignQ[input2];
Which[bool1&&bool2,
Return[-SpinorSquareBracket[-input1,-input2]],
bool1,
Return[I*SpinorSquareBracket[-input1,input2]],
bool2,
Return[I*SpinorSquareBracket[input1,-input2]],
True,
Return[SpinorSquareBracket[input1,input2]]
];
];

SpinorSquareBracket /: MakeBoxes[SpinorSquareBracket[a_, b_], StandardForm | TraditionalForm] := SpinorSquareBracketBox[ToBoxes[a], ToBoxes[b]]

If[frontend==1,
SetOptions[EvaluationNotebook[],
    InputAliases -> DeleteDuplicates @ Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "sb" -> SpinorSquareBracketBox["\[SelectionPlaceholder]", "\[Placeholder]"]]];
    ];


(* ::Subsection::Closed:: *)
(*Square-angle invariant*)


SquAngInvariant[a_, b_][x_,y_] /; (a == b) := 0;

(*SquAngInvariant[n_,m_][a_Integer,b_Integer]:=SpinorDot6D[n][$contractvariable][Null][a].SpinorUndot6D[m][$contractvariable][Null][b];
*)
SquAngInvariantBox[n_,m_,adot_,b_]:=TemplateBox[{n,m,adot,b},"SquAngInvariant",
DisplayFunction->(RowBox[{"[",SubscriptBox[#1,#3], "," ,SubscriptBox[#2,#4],"\[RightAngleBracket]"}]&),
InterpretationFunction->(RowBox[{"SquAngInvariant","[",#1,",",#2,"]","[",#3,",",#4,"]"}]&)
];

SquAngInvariant /: MakeBoxes[SquAngInvariant[n_,m_][adot_,b_],StandardForm|TraditionalForm]:=SquAngInvariantBox[ToBoxes[n],ToBoxes[m],ToBoxes[adot],ToBoxes[b]];

If[frontend==1,
SetOptions[EvaluationNotebook[],
    InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "sai" -> SquAngInvariantBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
    ];


(* ::Subsection::Closed:: *)
(*Angle-square invariant*)


AngSquInvariant[a_, b_][x_,y_] /; (a == b) := 0;

(*AngSquInvariant[n_,m_][a_Integer,b_Integer]:=SpinorUndot6D[n][$contractvariable][Null][a].SpinorDot6D[m][$contractvariable][Null][b];
*)
AngSquInvariantBox[n_,m_,adot_,b_]:=TemplateBox[{n,m,adot,b},"AngSquInvariant",
DisplayFunction->(RowBox[{"\[LeftAngleBracket]",SubscriptBox[#1,#3], "," ,SubscriptBox[#2,#4],"]"}]&),
InterpretationFunction->(RowBox[{"AngSquInvariant","[",#1,",",#2,"]","[",#3,",",#4,"]"}]&)
];

AngSquInvariant /: MakeBoxes[AngSquInvariant[n_,m_][adot_,b_],StandardForm|TraditionalForm]:=AngSquInvariantBox[ToBoxes[n],ToBoxes[m],ToBoxes[adot],ToBoxes[b]];

If[frontend==1,
SetOptions[EvaluationNotebook[],
    InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "asi" -> AngSquInvariantBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
    ];


(* ::Subsection::Closed:: *)
(*Angle-angle invariant*)


AngAngInvariantBox[m_,n_,l_,k_,a_,b_,c_,d_]:=TemplateBox[{m,n,l,k,a,b,c,d},"AngAngInvariant",
DisplayFunction->(RowBox[{"\[LeftAngleBracket]",SubscriptBox[#1,#5],",",SubscriptBox[#2,#6],",",SubscriptBox[#3,#7],",",SubscriptBox[#4,#8],"\[RightAngleBracket]"}]&),
InterpretationFunction->(RowBox[{"AngAngInvariant","[",#1,",",#2,",",#3,",",#4,"]","[",#5,",",#6,",",#7,",",#8,"]"}]&)
];

AngAngInvariant /: MakeBoxes[AngAngInvariant[m_,n_,l_,k_][a_,b_,c_,d_],TraditionalForm|StandardForm]:=AngAngInvariantBox[ToBoxes[m],ToBoxes[n],ToBoxes[l],ToBoxes[k],ToBoxes[a],ToBoxes[b],ToBoxes[c],ToBoxes[d]];

(*AngAngInvariant[i_,j_,k_,l_][a_Integer,b_Integer,c_Integer,d_Integer]:=
First[SpinorUndot6D[i][$contractvariable1][Null][a]]First[SpinorUndot6D[j][$contractvariable2][Null][b]]Last[SpinorUndot6D[k][$contractvariable3][Null][c]]Last[SpinorUndot6D[l][$contractvariable4][Null][d]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+First[SpinorUndot6D[i][$contractvariable1][Null][a]]First[SpinorUndot6D[k][$contractvariable2][Null][c]]Last[SpinorUndot6D[l][$contractvariable3][Null][d]]Last[SpinorUndot6D[j][$contractvariable4][Null][b]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+First[SpinorUndot6D[i][$contractvariable1][Null][a]]First[SpinorUndot6D[l][$contractvariable2][Null][d]]Last[SpinorUndot6D[j][$contractvariable3][Null][b]]Last[SpinorUndot6D[k][$contractvariable4][Null][c]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+First[SpinorUndot6D[k][$contractvariable1][Null][c]]First[SpinorUndot6D[l][$contractvariable2][Null][d]]Last[SpinorUndot6D[i][$contractvariable3][Null][a]]Last[SpinorUndot6D[j][$contractvariable4][Null][b]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+First[SpinorUndot6D[l][$contractvariable1][Null][d]]First[SpinorUndot6D[j][$contractvariable2][Null][b]]Last[SpinorUndot6D[i][$contractvariable3][Null][a]]Last[SpinorUndot6D[k][$contractvariable4][Null][c]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+First[SpinorUndot6D[j][$contractvariable1][Null][b]]First[SpinorUndot6D[k][$contractvariable2][Null][c]]Last[SpinorUndot6D[i][$contractvariable3][Null][a]]Last[SpinorUndot6D[l][$contractvariable4][Null][d]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4];
*)
If[frontend==1,
SetOptions[EvaluationNotebook[],
    InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "aa" -> AngAngInvariantBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
    ];


(* ::Subsection::Closed:: *)
(*Square square invariant*)


SquSquInvariantBox[m_,n_,l_,k_,a_,b_,c_,d_]:=TemplateBox[{m,n,l,k,a,b,c,d},"SquSquInvariant",
DisplayFunction->(RowBox[{"[",SubscriptBox[#1,#5],",",SubscriptBox[#2,#6],",",SubscriptBox[#3,#7],",",SubscriptBox[#4,#8],"]"}]&),
InterpretationFunction->(RowBox[{"SquSquInvariant","[",#1,",",#2,",",#3,",",#4,"]","[",#5,",",#6,",",#7,",",#8,"]"}]&)
];

SquSquInvariant /: MakeBoxes[SquSquInvariant[m_,n_,l_,k_][a_,b_,c_,d_],StandardForm|TraditionalForm]:=SquSquInvariantBox[ToBoxes[m],ToBoxes[n],ToBoxes[l],ToBoxes[k],ToBoxes[a],ToBoxes[b],ToBoxes[c],ToBoxes[d]];

(*SquSquInvariant[i_,j_,k_,l_][a_Integer,b_Integer,c_Integer,d_Integer]:=
Last[SpinorDot6D[i][$contractvariable1][Null][a]]Last[SpinorDot6D[j][$contractvariable2][Null][b]]First[SpinorDot6D[k][$contractvariable3][Null][c]]First[SpinorDot6D[l][$contractvariable4][Null][d]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+Last[SpinorDot6D[i][$contractvariable1][Null][a]]Last[SpinorDot6D[k][$contractvariable2][Null][c]]First[SpinorDot6D[l][$contractvariable3][Null][d]]First[SpinorDot6D[j][$contractvariable4][Null][b]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+Last[SpinorDot6D[i][$contractvariable1][Null][a]]Last[SpinorDot6D[l][$contractvariable2][Null][d]]First[SpinorDot6D[j][$contractvariable3][Null][b]]First[SpinorDot6D[k][$contractvariable4][Null][c]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+Last[SpinorDot6D[k][$contractvariable1][Null][c]]Last[SpinorDot6D[l][$contractvariable2][Null][d]]First[SpinorDot6D[i][$contractvariable3][Null][a]]First[SpinorDot6D[j][$contractvariable4][Null][b]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+Last[SpinorDot6D[l][$contractvariable1][Null][d]]Last[SpinorDot6D[j][$contractvariable2][Null][b]]First[SpinorDot6D[i][$contractvariable3][Null][a]]First[SpinorDot6D[k][$contractvariable4][Null][c]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+Last[SpinorDot6D[j][$contractvariable1][Null][b]]Last[SpinorDot6D[k][$contractvariable2][Null][c]]First[SpinorDot6D[i][$contractvariable3][Null][a]]First[SpinorDot6D[l][$contractvariable4][Null][d]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4];
*)
If[frontend==1,
SetOptions[EvaluationNotebook[],
    InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "bb" -> SquSquInvariantBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
    ];


(* ::Subsection::Closed:: *)
(*To4D*)


To4D[exp_]:=Block[{out,SquAngInvariant,AngSquInvariant,AngAngInvariant,SquSquInvariant},
SquAngInvariant[n_,m_][a_Integer,b_Integer]:=SpinorDot6D[n][$contractvariable][Null][a] . SpinorUndot6D[m][$contractvariable][Null][b];
AngSquInvariant[n_,m_][a_Integer,b_Integer]:=SpinorUndot6D[n][$contractvariable][Null][a] . SpinorDot6D[m][$contractvariable][Null][b];
AngAngInvariant[i_,j_,k_,l_][a_Integer,b_Integer,c_Integer,d_Integer]:=
First[SpinorUndot6D[i][$contractvariable1][Null][a]]First[SpinorUndot6D[j][$contractvariable2][Null][b]]Last[SpinorUndot6D[k][$contractvariable3][Null][c]]Last[SpinorUndot6D[l][$contractvariable4][Null][d]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+First[SpinorUndot6D[i][$contractvariable1][Null][a]]First[SpinorUndot6D[k][$contractvariable2][Null][c]]Last[SpinorUndot6D[l][$contractvariable3][Null][d]]Last[SpinorUndot6D[j][$contractvariable4][Null][b]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+First[SpinorUndot6D[i][$contractvariable1][Null][a]]First[SpinorUndot6D[l][$contractvariable2][Null][d]]Last[SpinorUndot6D[j][$contractvariable3][Null][b]]Last[SpinorUndot6D[k][$contractvariable4][Null][c]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+First[SpinorUndot6D[k][$contractvariable1][Null][c]]First[SpinorUndot6D[l][$contractvariable2][Null][d]]Last[SpinorUndot6D[i][$contractvariable3][Null][a]]Last[SpinorUndot6D[j][$contractvariable4][Null][b]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+First[SpinorUndot6D[l][$contractvariable1][Null][d]]First[SpinorUndot6D[j][$contractvariable2][Null][b]]Last[SpinorUndot6D[i][$contractvariable3][Null][a]]Last[SpinorUndot6D[k][$contractvariable4][Null][c]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+First[SpinorUndot6D[j][$contractvariable1][Null][b]]First[SpinorUndot6D[k][$contractvariable2][Null][c]]Last[SpinorUndot6D[i][$contractvariable3][Null][a]]Last[SpinorUndot6D[l][$contractvariable4][Null][d]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4];
SquSquInvariant[i_,j_,k_,l_][a_Integer,b_Integer,c_Integer,d_Integer]:=
Last[SpinorDot6D[i][$contractvariable1][Null][a]]Last[SpinorDot6D[j][$contractvariable2][Null][b]]First[SpinorDot6D[k][$contractvariable3][Null][c]]First[SpinorDot6D[l][$contractvariable4][Null][d]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+Last[SpinorDot6D[i][$contractvariable1][Null][a]]Last[SpinorDot6D[k][$contractvariable2][Null][c]]First[SpinorDot6D[l][$contractvariable3][Null][d]]First[SpinorDot6D[j][$contractvariable4][Null][b]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+Last[SpinorDot6D[i][$contractvariable1][Null][a]]Last[SpinorDot6D[l][$contractvariable2][Null][d]]First[SpinorDot6D[j][$contractvariable3][Null][b]]First[SpinorDot6D[k][$contractvariable4][Null][c]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+Last[SpinorDot6D[k][$contractvariable1][Null][c]]Last[SpinorDot6D[l][$contractvariable2][Null][d]]First[SpinorDot6D[i][$contractvariable3][Null][a]]First[SpinorDot6D[j][$contractvariable4][Null][b]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+Last[SpinorDot6D[l][$contractvariable1][Null][d]]Last[SpinorDot6D[j][$contractvariable2][Null][b]]First[SpinorDot6D[i][$contractvariable3][Null][a]]First[SpinorDot6D[k][$contractvariable4][Null][c]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+Last[SpinorDot6D[j][$contractvariable1][Null][b]]Last[SpinorDot6D[k][$contractvariable2][Null][c]]First[SpinorDot6D[i][$contractvariable3][Null][a]]First[SpinorDot6D[l][$contractvariable4][Null][d]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4];
out=exp;
Return[out];
];


(* ::Subsection::Closed:: *)
(*To4DAlways*)


To4DAlways[bool_?BooleanQ]:=(
Unprotect[AngSquInvariant,SquAngInvariant,AngAngInvariant,SquSquInvariant];
If[bool,
(*Define the breackdown properties of the six-dimensional spinors*)
	SquAngInvariant[n_,m_][a_Integer,b_Integer]:=SpinorDot6D[n][$contractvariable][Null][a] . SpinorUndot6D[m][$contractvariable][Null][b];
	AngSquInvariant[n_,m_][a_Integer,b_Integer]:=SpinorUndot6D[n][$contractvariable][Null][a] . SpinorDot6D[m][$contractvariable][Null][b];
	AngAngInvariant[i_,j_,k_,l_][a_Integer,b_Integer,c_Integer,d_Integer]:=
First[SpinorUndot6D[i][$contractvariable1][Null][a]]First[SpinorUndot6D[j][$contractvariable2][Null][b]]Last[SpinorUndot6D[k][$contractvariable3][Null][c]]Last[SpinorUndot6D[l][$contractvariable4][Null][d]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+First[SpinorUndot6D[i][$contractvariable1][Null][a]]First[SpinorUndot6D[k][$contractvariable2][Null][c]]Last[SpinorUndot6D[l][$contractvariable3][Null][d]]Last[SpinorUndot6D[j][$contractvariable4][Null][b]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+First[SpinorUndot6D[i][$contractvariable1][Null][a]]First[SpinorUndot6D[l][$contractvariable2][Null][d]]Last[SpinorUndot6D[j][$contractvariable3][Null][b]]Last[SpinorUndot6D[k][$contractvariable4][Null][c]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+First[SpinorUndot6D[k][$contractvariable1][Null][c]]First[SpinorUndot6D[l][$contractvariable2][Null][d]]Last[SpinorUndot6D[i][$contractvariable3][Null][a]]Last[SpinorUndot6D[j][$contractvariable4][Null][b]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+First[SpinorUndot6D[l][$contractvariable1][Null][d]]First[SpinorUndot6D[j][$contractvariable2][Null][b]]Last[SpinorUndot6D[i][$contractvariable3][Null][a]]Last[SpinorUndot6D[k][$contractvariable4][Null][c]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+First[SpinorUndot6D[j][$contractvariable1][Null][b]]First[SpinorUndot6D[k][$contractvariable2][Null][c]]Last[SpinorUndot6D[i][$contractvariable3][Null][a]]Last[SpinorUndot6D[l][$contractvariable4][Null][d]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4];
	SquSquInvariant[i_,j_,k_,l_][a_Integer,b_Integer,c_Integer,d_Integer]:=
Last[SpinorDot6D[i][$contractvariable1][Null][a]]Last[SpinorDot6D[j][$contractvariable2][Null][b]]First[SpinorDot6D[k][$contractvariable3][Null][c]]First[SpinorDot6D[l][$contractvariable4][Null][d]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+Last[SpinorDot6D[i][$contractvariable1][Null][a]]Last[SpinorDot6D[k][$contractvariable2][Null][c]]First[SpinorDot6D[l][$contractvariable3][Null][d]]First[SpinorDot6D[j][$contractvariable4][Null][b]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+Last[SpinorDot6D[i][$contractvariable1][Null][a]]Last[SpinorDot6D[l][$contractvariable2][Null][d]]First[SpinorDot6D[j][$contractvariable3][Null][b]]First[SpinorDot6D[k][$contractvariable4][Null][c]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+Last[SpinorDot6D[k][$contractvariable1][Null][c]]Last[SpinorDot6D[l][$contractvariable2][Null][d]]First[SpinorDot6D[i][$contractvariable3][Null][a]]First[SpinorDot6D[j][$contractvariable4][Null][b]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+Last[SpinorDot6D[l][$contractvariable1][Null][d]]Last[SpinorDot6D[j][$contractvariable2][Null][b]]First[SpinorDot6D[i][$contractvariable3][Null][a]]First[SpinorDot6D[k][$contractvariable4][Null][c]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4]+Last[SpinorDot6D[j][$contractvariable1][Null][b]]Last[SpinorDot6D[k][$contractvariable2][Null][c]]First[SpinorDot6D[i][$contractvariable3][Null][a]]First[SpinorDot6D[l][$contractvariable4][Null][d]]*levicivita2up[$contractvariable1,$contractvariable2]levicivita2down[$contractvariable3,$contractvariable4];
,
ClearSubValues[AngSquInvariant];
ClearSubValues[SquAngInvariant];
ClearSubValues[AngAngInvariant];
ClearSubValues[SquSquInvariant];
];
Protect[AngSquInvariant,SquAngInvariant,AngAngInvariant,SquSquInvariant];);


(* ::Subsection::Closed:: *)
(*SpinorReplace*)


$crep=1;
SubCounter:=($crep=$crep+1;\[Alpha]*IntegerPart[$crep/2]);
SpinorReplace[exp_,subs_List]:=Block[{locexp,locsubs,$a,$b},
locexp=exp/.{
SpinorAngleBracket[x_,y_]/;TrueQ[Head[x]==OverBar&&Head[y]==OverBar]-> HoldForm[SpinorUndot[x][$mu][SubCounter][Null]*SpinorUndot[y][$mu][Null][SubCounter]],SpinorSquareBracket[x_,y_]/;TrueQ[Head[x]==OverBar&&Head[y]==OverBar]->HoldForm[SpinorDot[x][$mu][Null][SubCounter]*SpinorDot[y][$mu][SubCounter][Null]],
SpinorAngleBracket[x_,y_]/;TrueQ[Head[y]==OverBar]-> HoldForm[SpinorUndot[x][$lam][SubCounter][Null]*SpinorUndot[y][$mu][Null][SubCounter]],SpinorSquareBracket[x_,y_]/;TrueQ[Head[y]==OverBar]->HoldForm[SpinorDot[x][$lam][Null][SubCounter]*SpinorDot[y][$mu][SubCounter][Null]],SpinorAngleBracket[x_,y_]-> HoldForm[SpinorUndot[x][$lam][SubCounter][Null]*SpinorUndot[y][$lam][Null][SubCounter]],SpinorSquareBracket[x_,y_]->HoldForm[SpinorDot[x][$lam][Null][SubCounter]*SpinorDot[y][$lam][SubCounter][Null]]};
locexp=locexp/.{SpinorUndot[OverBar[x_]][$mu][y_][z_]->SpinorUndot[x][$mu][y][z],SpinorDot[OverBar[x_]][$mu][y_][z_]->SpinorDot[x][$mu][y][z]};
locsubs=subs/.{SpinorUndotPure->SpinorUndot,SpinorDotPure->SpinorDot};
(*Do[
locsubs[[i,1]]=locsubs[[i,1]][$a_][$b_];
locsubs[[i,2]]=locsubs[[i,2]][$a][$b];
,{i,Length[subs]}];*)
locexp=locexp/.locsubs;
$crep=1;
Return[locexp//ReleaseHold];
];


(* ::Subsection::Closed:: *)
(*Momenta*)


Momenta[expr_] := Join[Cases[{expr}, HoldPattern[SpinorAngleBracket[a_, b_] | SpinorSquareBracket[a_, b_]] :> Sequence[a, b], \[Infinity]],
Cases[{expr}, HoldPattern[extramass[a_] | extramasstilde[a_]|\[CapitalMu][a_]|OverTilde[\[CapitalMu]][a_]|SpinorUndot[a_][_][_][_]|SpinorDot[a_][_][_][_]] :> a, \[Infinity]]]/.OverBar[x_]->x // DeleteDuplicates


(* ::Subsection::Closed:: *)
(*AllMomenta*)


AllMomenta[expr_] := Join[Cases[{expr}, HoldPattern[SpinorAngleBracket[a_, b_] | SpinorSquareBracket[a_, b_]] :> Sequence[a, b], \[Infinity]],
Cases[{expr}, HoldPattern[extramass[a_] | extramasstilde[a_]|\[CapitalMu][a_]|OverTilde[\[CapitalMu]][a_]|SpinorUndot[a_][_][_][_]|SpinorDot[a_][_][_][_]] :> a, \[Infinity]]] // DeleteDuplicates


(* ::Subsection::Closed:: *)
(*ConvenientMu*)


(*ConvenientMu[exp_,mu_]:=Block[{momlist,mu2,count,tabu,localexp,locmomlist,$SquarePowerCount,$AnglePowerCount,anglecounts,squarecounts,angletarget,squaretarget,anglereplace,squarereplace,locexp},
(*Extract all the momenta appearing in expression*)
momlist=AllMomenta[exp];
(*remove mu from the list*)
momlist=DeleteCases[momlist,x_/;x==mu];

(*tabu is the list of values it cannot assume since it would set the denominator to zero.*)
(*tabu["angle"]={};
tabu["square"]={};*)
tabu["angle"]={mu}/.OverBar[x_]->x;
tabu["square"]={mu}/.OverBar[x_]->x;
localexp=Denominator[Together[exp]];
localexp=localexp//.{SpinorAngleBracket[x_,y_]/;TrueQ[x==mu]==False&&TrueQ[y==mu]==False->1,SpinorSquareBracket[x_,y_]->1};
debugPrint["localexp= ",localexp];
AppendTo[tabu["angle"],DeleteCases[AllMomenta[localexp],x_/;x==mu]];
tabu["angle"]=tabu["angle"]//Flatten;
debugPrint["tabu[angle]= ",tabu["angle"]];

(*Now determine the tabu list in the square bracket*)
localexp=Denominator[Together[exp]];
localexp=localexp//.{SpinorSquareBracket[x_,y_]/;TrueQ[x==mu]==False&&TrueQ[y==mu]==False->1,SpinorAngleBracket[x_,y_]->1};
debugPrint["localexp= ",localexp];
AppendTo[tabu["square"],DeleteCases[AllMomenta[localexp],x_/;x==mu]];
tabu["square"]=tabu["square"]//Flatten;
debugPrint["tabu[square]= ",tabu["square"]];

(*Now pick local expression and remove all the tabu contractions in order not to count them*)
locexp=exp//.{SpinorSquareBracket[x_,y_]/;MemberQ[tabu["square"],x]||MemberQ[tabu["square"],y]->1,SpinorAngleBracket[x_,y_]/;MemberQ[tabu["angle"],x]||MemberQ[tabu["angle"],y]->1};
debugPrint["localexp= ",localexp];

(*count how many times the chosen barred momentum appears in expression contracted with each single one of the other momenta*)
(*counting for the angle bracket*)
Do[
(*now count*)
localexp=locexp//.{SpinorAngleBracket[mu,i]->$AnglePowerCount,SpinorAngleBracket[i,mu]->$AnglePowerCount};
debugPrint["localexp= ",localexp];
count[i,"angle"]=Expand[D[localexp,$AnglePowerCount]];
debugPrint["count[",i,",angle]= ",count[i,"angle"]];
(*If the resulting expression is not a sum then the immediate counting could go wrong, so we have to test the Head*)
Which[TrueQ[Head[count[i,"angle"]]==Plus],
debugPrint["sum in ",i];
count[i,"angle"]=Length[count[i,"angle"]],
TrueQ[count[i,"angle"]==0],
debugPrint["zero in ",i],
True,
debugPrint["not a sum in ",i];
count[i,"angle"]=1;
];
debugPrint["count[",i,",angle]= ",count[i,"angle"]];
,{i,momlist}];

(*Now we just need to identify the momentum with the highest counter*)
debugPrint["momlist= ",momlist];
anglecounts=Table[count[i,"angle"],{i,momlist}];
debugPrint["anglecounts= ",anglecounts];
angletarget=Position[anglecounts,Max[anglecounts]]//Flatten//First;
angletarget=momlist[[angletarget]];
debugPrint["Selected substitution angle= ",angletarget];

(*Now recast the replacement into a form amiable for later use*)
mu2=mu/.OverBar[x_]->x;
If[TrueQ[Head[angletarget]==OverBar],
angletarget=angletarget/.OverBar[x_]->x;
anglereplace={SpinorUndotPure[mu2][$mu]->SpinorUndotPure[angletarget][$mu]},
anglereplace={SpinorUndotPure[mu2][$mu]->SpinorUndotPure[angletarget][$lam]};
];

(*Repeat the procedure for the squares, upon performing the angle substitutions*)
(*Pick local expression and remove all the tabu contractions in order not to count them*)
locexp=SpinorReplace[exp,anglereplace];
locexp=locexp//.{SpinorSquareBracket[x_,y_]/;MemberQ[tabu["square"],x]||MemberQ[tabu["square"],y]->1,SpinorAngleBracket[x_,y_]/;MemberQ[tabu["angle"],x]||MemberQ[tabu["angle"],y]->1};
debugPrint["locexp= ",locexp];

(*Counting the square brackets*)
Do[
(*now count*)
localexp=locexp//.{SpinorSquareBracket[mu,i]->$SquarePowerCount,SpinorSquareBracket[i,mu]->$SquarePowerCount};
(*count[i,"square"]=Exponent[localexp,$SquarePowerCount];*)
debugPrint["localexp= ",localexp];
count[i,"square"]=Expand[D[localexp,$SquarePowerCount]];
debugPrint["count[",i,",square]= ",count[i,"square"]];
(*If the resulting expression is not a sum then the immediate counting could go wrong, so we have to test the Head*)
Which[TrueQ[Head[count[i,"square"]]==Plus],
debugPrint["sum in ",i];
count[i,"square"]=Length[count[i,"square"]],
TrueQ[count[i,"square"]==0],
debugPrint["zero in ",i],
True,
debugPrint["not a sum in ",i];
count[i,"square"]=1;
];
debugPrint["count[",i,",square]= ",count[i,"square"]];
,{i,momlist}];

(*Now we just need to identify the momentum with the highest counter*)
debugPrint["momlist= ",momlist];
squarecounts=Table[count[i,"square"],{i,momlist}];
debugPrint["squarecounts= ",squarecounts];
squaretarget=Position[squarecounts,Max[squarecounts]]//Flatten//First;
squaretarget=momlist[[squaretarget]];
debugPrint["Selected subsitution square= ",squaretarget];
If[TrueQ[Head[squaretarget]==OverBar],
squaretarget=squaretarget/.OverBar[x_]->x;
squarereplace={SpinorDotPure[mu2][$mu]->SpinorDotPure[squaretarget][$mu]},
squarereplace={SpinorDotPure[mu2][$mu]->SpinorDotPure[squaretarget][$lam]};
];
Return[Join[anglereplace,squarereplace]];
];*)


ConvenientMu[exp_,mu_,tabulist_,bool_]:=Module[{momlist,mu2,count,tabu,localexp,locmomlist,$SquarePowerCount,$AnglePowerCount,anglecounts,squarecounts,angletarget,squaretarget,anglereplace,squarereplace,locexp,localtabulist,angletargetlist,squaretargetlist},
(*Extract all the momenta appearing in expression*)
momlist=AllMomenta[exp];
(*remove mu from the list*)
momlist=DeleteCases[momlist,x_/;x==mu];

(*tabu is the list of values it cannot assume since it would set the denominator to zero.*)
(*tabu["angle"]={};
tabu["square"]={};*)
tabu["angle"]={mu}/.OverBar[x_]->x;
tabu["square"]={mu}/.OverBar[x_]->x;
localexp=Denominator[Together[exp]];
localexp=localexp//.{SpinorAngleBracket[x_,y_]/;TrueQ[x==mu]==False&&TrueQ[y==mu]==False->1,SpinorSquareBracket[x_,y_]->1};
debugPrint["localexp= ",localexp];
AppendTo[tabu["angle"],DeleteCases[AllMomenta[localexp],x_/;x==mu]];
tabu["angle"]=tabu["angle"]//Flatten;
debugPrint["tabu[angle]= ",tabu["angle"]];

(*Now determine the tabu list in the square bracket*)
localexp=Denominator[Together[exp]];
localexp=localexp//.{SpinorSquareBracket[x_,y_]/;TrueQ[x==mu]==False&&TrueQ[y==mu]==False->1,SpinorAngleBracket[x_,y_]->1};
debugPrint["localexp= ",localexp];
AppendTo[tabu["square"],DeleteCases[AllMomenta[localexp],x_/;x==mu]];
tabu["square"]=tabu["square"]//Flatten;
debugPrint["tabu[square]= ",tabu["square"]];

(*Now pick local expression and remove all the tabu contractions in order not to count them*)
locexp=exp//.{SpinorSquareBracket[x_,y_]/;MemberQ[tabu["square"],x]||MemberQ[tabu["square"],y]->1,SpinorAngleBracket[x_,y_]/;MemberQ[tabu["angle"],x]||MemberQ[tabu["angle"],y]->1};
If[!bool,
(*We want the \[Mu] to be replaced by a \[Lambda] not another \[Mu], so we set to one all the contractions of two \[Mu]*)
locexp=locexp/.{SpinorAngleBracket[x_,y_]/;TrueQ[Head[x]==OverBar]&&TrueQ[Head[y]==OverBar]->1,SpinorSquareBracket[x_,y_]/;TrueQ[Head[x]==OverBar]&&TrueQ[Head[y]==OverBar]->1};
];
debugPrint["locexp= ",locexp];

(*count how many times the chosen barred momentum appears in expression contracted with each single one of the other momenta*)
(*counting for the angle bracket*)
Do[
(*now count*)
localexp=locexp//.{SpinorAngleBracket[mu,i]->$AnglePowerCount,SpinorAngleBracket[i,mu]->$AnglePowerCount};
debugPrint["localexp= ",localexp];
count[i,"angle"]=Expand[D[localexp,$AnglePowerCount]];
debugPrint["count[",i,",angle]= ",count[i,"angle"]];
(*If the resulting expression is not a sum then the immediate counting could go wrong, so we have to test the Head*)
Which[TrueQ[Head[count[i,"angle"]]==Plus],
debugPrint["sum in ",i];
count[i,"angle"]=Length[count[i,"angle"]],
TrueQ[count[i,"angle"]==0],
debugPrint["zero in ",i],
True,
debugPrint["not a sum in ",i];
count[i,"angle"]=1;
];
debugPrint["count[",i,",angle]= ",count[i,"angle"]];
,{i,momlist}];

(*Now we just need to identify the momentum with the highest counter*)
debugPrint["momlist= ",momlist];
anglecounts=Table[count[i,"angle"],{i,momlist}];
debugPrint["anglecounts= ",anglecounts];
(*Take into account the fact that there might be either no allowed substitution or no mu to be replaced, which would result in anglecounts being a list of zeros*)
(*Also account for the fact that if we already replaced \[Mu][i]\[Rule]\[Mu][j] we cannot replace \[Mu][j]\[Rule]\[Lambda][i], this is what tabulist is needed for.*)
If[Max[anglecounts]==0,
angletarget=mu,
angletargetlist=Position[anglecounts,Max[anglecounts]]//Flatten;
angletargetlist=Table[momlist[[i]],{i,angletargetlist}];
debugPrint["angletargetlist= ",angletargetlist];
If[bool,
localtabulist=Table[i[[1]],{i,tabulist}]/.{SpinorDotPure[x_][$mu]:>0,SpinorUndotPure[x_][$mu]:>x}//DeleteDuplicates;
localtabulist=Join[DeleteCases[localtabulist,0],OverBar/@DeleteCases[localtabulist,0]];
debugPrint["localtabulist for angles= ",localtabulist];
angletargetlist=DeleteCases[angletargetlist,x_/;MemberQ[localtabulist,x]];
];
If[Length[angletargetlist]>0,
angletarget=First[angletargetlist],
angletarget=mu;
];
(*angletarget=momlist[[angletarget]];*)
];
debugPrint["Selected substitution angle= ",angletarget];

(*Now recast the replacement into a form amiable for later use*)
mu2=mu/.OverBar[x_]->x;
If[TrueQ[Head[angletarget]==OverBar],
angletarget=angletarget/.OverBar[x_]->x;
anglereplace={SpinorUndotPure[mu2][$mu]->SpinorUndotPure[angletarget][$mu]},
anglereplace={SpinorUndotPure[mu2][$mu]->SpinorUndotPure[angletarget][$lam]};
];

(*Repeat the procedure for the squares, upon performing the angle substitutions*)
(*Pick local expression and remove all the tabu contractions in order not to count them*)
locexp=SpinorReplace[exp,anglereplace];
locexp=locexp//.{SpinorSquareBracket[x_,y_]/;MemberQ[tabu["square"],x]||MemberQ[tabu["square"],y]->1,SpinorAngleBracket[x_,y_]/;MemberQ[tabu["angle"],x]||MemberQ[tabu["angle"],y]->1};
debugPrint["locexp= ",locexp];

(*Counting the square brackets*)
Do[
(*now count*)
localexp=locexp//.{SpinorSquareBracket[mu,i]->$SquarePowerCount,SpinorSquareBracket[i,mu]->$SquarePowerCount};
(*count[i,"square"]=Exponent[localexp,$SquarePowerCount];*)
debugPrint["localexp= ",localexp];
count[i,"square"]=Expand[D[localexp,$SquarePowerCount]];
debugPrint["count[",i,",square]= ",count[i,"square"]];
(*If the resulting expression is not a sum then the immediate counting could go wrong, so we have to test the Head*)
Which[TrueQ[Head[count[i,"square"]]==Plus],
debugPrint["sum in ",i];
count[i,"square"]=Length[count[i,"square"]],
TrueQ[count[i,"square"]==0],
debugPrint["zero in ",i],
True,
debugPrint["not a sum in ",i];
count[i,"square"]=1;
];
debugPrint["count[",i,",square]= ",count[i,"square"]];
,{i,momlist}];

(*Now we just need to identify the momentum with the highest counter*)
debugPrint["momlist= ",momlist];
squarecounts=Table[count[i,"square"],{i,momlist}];
debugPrint["squarecounts= ",squarecounts];
(*Take into account the fact that there might be either no allowed substitution or no mu to be replaced, which would result in anglecounts being a list of zeros*)
If[Max[squarecounts]==0,
squaretarget=mu,
squaretargetlist=Position[squarecounts,Max[squarecounts]]//Flatten;
squaretargetlist=Table[momlist[[i]],{i,squaretargetlist}];
debugPrint["squaretargetlist= ",squaretargetlist];
If[bool,
localtabulist=Table[i[[1]],{i,tabulist}]/.{SpinorDotPure[x_][$mu]:>x,SpinorUndotPure[x_][$mu]:>0}//DeleteDuplicates;
localtabulist=Join[DeleteCases[localtabulist,0],OverBar/@DeleteCases[localtabulist,0]];
debugPrint["localtabulist for squares= ",localtabulist];
squaretargetlist=DeleteCases[squaretargetlist,x_/;MemberQ[localtabulist,x]];
];
If[Length[squaretargetlist]>0,
squaretarget=First[squaretargetlist],
squaretarget=mu;
];

];
debugPrint["Selected subsitution square= ",squaretarget];
If[TrueQ[Head[squaretarget]==OverBar],
squaretarget=squaretarget/.OverBar[x_]->x;
squarereplace={SpinorDotPure[mu2][$mu]->SpinorDotPure[squaretarget][$mu]},
squarereplace={SpinorDotPure[mu2][$mu]->SpinorDotPure[squaretarget][$lam]};
];
Return[Join[anglereplace,squarereplace]];
];


(* ::Subsection::Closed:: *)
(*SpinorReplaceSequential*)


SpinorReplaceSequential[exp_,subs_]:=Catch[Block[{locexp},
locexp=exp;
Do[If[Infycheck[locexp=SpinorReplace[locexp,{subs[[i]]}]],Throw["The substitution "<>ToString[subs[[i]]]<>" is not allowed"]],{i,Length[subs]}];
Return[locexp];
]];


(* ::Subsection::Closed:: *)
(*MuReplace*)


(*Options[MuReplace]={DisplayReplacements->False};
MuReplace[exp_,OptionsPattern[]]:=Block[{localexp,momlist,replacements,totalreplacements,mu},
localexp=exp;
momlist:=AllMomenta[localexp];
totalreplacements={};
While[MemberQ[momlist,x_/;TrueQ[Head[x]==OverBar]],
mu=First[Select[momlist,TrueQ[Head[#]==OverBar]&,1]];
replacements=ConvenientMu[localexp,mu];
totalreplacements=Join[totalreplacements,replacements];
localexp=SpinorReplace[localexp,replacements];
debugPrint["localexp= ",localexp];
];
Which[OptionValue[DisplayReplacements],
Return[{localexp,totalreplacements}],
OptionValue[DisplayReplacements]==False,
Return[localexp],
True,
Return["Unknown option assigned for DisplayReplacements, please choose among True or False"];
];
];*)


Options[MuReplace]={DisplayReplacements->False,AllowMutoMu->False,GlobalReplacements->False};
MuReplace[exp_,OptionsPattern[]]:=Module[{localexp,momlist,replacements,totalreplacements,mu,mu2,exceptions,candidates,candidatetest,scores,$count,tabulist},
localexp=exp;
momlist:=AllMomenta[localexp];
totalreplacements={};
exceptions={};
While[Length[candidates=DeleteCases[Select[momlist,TrueQ[Head[#]==OverBar]&],x_/;MemberQ[exceptions,x]]]>0,
(*Now among the candidates we want to choose the one which appears more often*)
scores={};
Do[
candidatetest=localexp/.{SpinorAngleBracket[x_,y_]/;TrueQ[x==i]||TrueQ[y==i]->$count,SpinorSquareBracket[x_,y_]/;TrueQ[x==i]||TrueQ[y==i]->$count};
candidatetest=D[candidatetest,$count]//Expand;
AppendTo[scores,Length[candidatetest]];
,{i,candidates}];
debugPrint["The candidates ",candidates," scored ",scores];
debugPrint["Chosen ",candidates[[Position[scores,Max[scores],1]//Flatten//First]]];
mu=candidates[[Position[scores,Max[scores],1]//Flatten//First]];
tabulist={};
If[OptionValue[AllowMutoMu],
mu2=mu/.OverBar[x_]:>x;
tabulist=DeleteCases[totalreplacements,x_/;FreeQ[x[[2]],SpinorDotPure[mu2][$mu]]&&FreeQ[x[[2]],SpinorUndotPure[mu2][$mu]]];
debugPrint["candidate= ",mu];
debugPrint["tabulist= ",tabulist];
];
replacements=ConvenientMu[localexp,mu,tabulist,OptionValue[AllowMutoMu]];
(*If ConvenientMu did not find an appropriate replacement for mu we leave it as it is, so we need to add it to the list of exceptions*)
If[!FreeQ[Table[{i[[1]],i[[2]]},{i,replacements}],{x_,x_}],
AppendTo[exceptions,mu];
];
totalreplacements=Join[totalreplacements,replacements];
localexp=SpinorReplace[localexp,replacements];
debugPrint["localexp= ",localexp];
];
(*Store in global variable fixed spinors if the given option is set to True. We only want to store the real replacements not \[Mu] going to itrself, so we have to remove such elements from our list before saving it.*)
If[OptionValue[GlobalReplacements],
replacements=Table[{i[[1]],i[[2]]},{i,totalreplacements}];
replacements=DeleteCases[Table[{i[[1]],i[[2]]},{i,replacements}],{x_,x_}];
replacements=Table[{i[[1]]->i[[2]]},{i,replacements}]//Flatten;
FixSpinors[replacements];
];
Which[OptionValue[DisplayReplacements],
Return[{localexp,totalreplacements}],
OptionValue[DisplayReplacements]==False,
Return[localexp],
True,
Return["Unknown option assigned for DisplayReplacements, please choose among True or False"];
];
];


(* ::Subsection::Closed:: *)
(*ClearSpinors*)


FixedSpinors={};
ClearSpinors[]:=(Unprotect[SpinorUndot,SpinorDot,FixedSpinors];SubValues[SpinorUndot]=DeleteCases[SubValues[SpinorUndot],_?(FreeQ[First[#],HoldPattern@SpinorUndot[Pattern]]&)];
SubValues[SpinorDot]=DeleteCases[SubValues[SpinorDot],_?(FreeQ[First[#],HoldPattern@SpinorDot[Pattern]]&)];
FixedSpinors={};
Protect[SpinorUndot,SpinorDot,FixedSpinors];)


(* ::Subsection::Closed:: *)
(*ClearSpinorsPrivate*)


FixedSpinors={};
ClearSpinorsPrivate[]:=(Unprotect[SpinorUndot,SpinorDot];SubValues[SpinorUndot]=DeleteCases[SubValues[SpinorUndot],_?(FreeQ[First[#],HoldPattern@SpinorUndot[Pattern]]&)];
SubValues[SpinorDot]=DeleteCases[SubValues[SpinorDot],_?(FreeQ[First[#],HoldPattern@SpinorDot[Pattern]]&)];
Protect[SpinorUndot,SpinorDot];)


(* ::Subsection::Closed:: *)
(*FixSpinors*)


FixSpinors[x__List]:=Module[{len,reps,duplicates,clean,auxlist,auxUndot,auxDot},
len=Length[x];
reps=x;
duplicates=Table[reps[[j,1]],{j,len}];

(*Before assigning the spinor equalities we add the new definitions to the list of fixed spinors, but to do so we need first to remove possible old overlapping definitions*)

Unprotect[FixedSpinors];
Do[FixedSpinors=DeleteCases[FixedSpinors,y_/;MemberQ[duplicates,y[[1]]]],{j,len}];
FixedSpinors=Join[FixedSpinors,x]//Sort;
Protect[FixedSpinors];

(*Now we clear all the definitions of the spinors*)
ClearSpinorsPrivate[];

(*Now fix the spinors to the desired values, also the ones which were already fixed*)
Unprotect[SpinorUndot,SpinorDot];
reps=FixedSpinors/.{SpinorUndotPure->SpinorUndot,SpinorDotPure->SpinorDot};
reps=reps/.Rule->Set;
Protect[SpinorUndot,SpinorDot];
];


(* ::Subsection::Closed:: *)
(*SchoutenSimplify*)


(* Rules for Schouten simplification *)
SchoutenRules =
    {k_. SpinorAngleBracket[a_,c_] SpinorAngleBracket[b_,d_] - k_. SpinorAngleBracket[a_,d_] SpinorAngleBracket[b_,c_] :> k SpinorAngleBracket[a,b] SpinorAngleBracket[c,d],
     k_. SpinorAngleBracket[a_,b_] SpinorAngleBracket[c_,d_] + k_. SpinorAngleBracket[a_,d_] SpinorAngleBracket[b_,c_] :> k SpinorAngleBracket[a,c] SpinorAngleBracket[b,d],
     k_. SpinorAngleBracket[a_,c_] SpinorAngleBracket[b_,d_] - k_. SpinorAngleBracket[a_,b_] SpinorAngleBracket[c_,d_] :> k SpinorAngleBracket[a,d] SpinorAngleBracket[b,c],
     k_. SpinorSquareBracket[a_,c_] SpinorSquareBracket[b_,d_] - k_. SpinorSquareBracket[a_,d_] SpinorSquareBracket[b_,c_] :> k SpinorSquareBracket[a,b] SpinorSquareBracket[c,d],
     k_. SpinorSquareBracket[a_,b_] SpinorSquareBracket[c_,d_] + k_. SpinorSquareBracket[a_,d_] SpinorSquareBracket[b_,c_] :> k SpinorSquareBracket[a,c] SpinorSquareBracket[b,d],
     k_. SpinorSquareBracket[a_,c_] SpinorSquareBracket[b_,d_] - k_. SpinorSquareBracket[a_,b_] SpinorSquareBracket[c_,d_] :> k SpinorSquareBracket[a,d] SpinorSquareBracket[b,c]}

(* Generates all possible Schouten identities associated with a given set of momenta. *)
SchoutenIdentities[momenta_List] :=
    ({a,b,c,d} \[Function] Sequence @@ {SpinorAngleBracket[a,b] SpinorAngleBracket[c,d] +
        SpinorAngleBracket[b,c] SpinorAngleBracket[a,d] + SpinorAngleBracket[c,a] SpinorAngleBracket[b,d] == 0,
      SpinorSquareBracket[a,b] SpinorSquareBracket[c,d] + SpinorSquareBracket[b,c] SpinorSquareBracket[a,d] + SpinorSquareBracket[c,a] SpinorSquareBracket[b,d] == 0}) @@@ Subsets[momenta,{4}]

(* SchoutenSimplify*)
SchoutenSimplify[expr_] :=
    Simplify[expr,
        Assumptions -> SchoutenIdentities[Momenta[expr]],
        TransformationFunctions -> {Automatic, (e \[Function] e /. SchoutenRules)}]


(* ::Subsection::Closed:: *)
(*Mom4D*)


Protect[$flat];

Mom4D[l1_][Null][$up][a_][b_]/;!MemberQ[Momenta4DMassive,l1]:=Spinorundot[l1][$lam][a][Null]Spinordot[l1][$lam][b][Null]+SafeDivide[ExtramassN[l1]*ExtramasstildeN[l1],Spinoranglebracket[l1,OverBar[l1]]Spinorsquarebracket[OverBar[l1],l1]]Spinorundot[l1][$mu][a][Null]Spinordot[l1][$mu][b][Null];
Mom4D[l1_][Null][$down][a_][b_]/;!MemberQ[Momenta4DMassive,l1]:=Spinorundot[l1][$lam][Null][a]Spinordot[l1][$lam][Null][b]+SafeDivide[ExtramassN[l1]*ExtramasstildeN[l1],Spinoranglebracket[l1,OverBar[l1]]Spinorsquarebracket[OverBar[l1],l1]]Spinorundot[l1][$mu][Null][a]Spinordot[l1][$mu][Null][b];
Mom4D[l1_][$flat][$up][a_][b_]/;!MemberQ[Momenta4DMassive,l1]:=Spinorundot[l1][$lam][a][Null]Spinordot[l1][$lam][b][Null];
Mom4D[l1_][$flat][$down][a_][b_]/;!MemberQ[Momenta4DMassive,l1]:=Spinorundot[l1][$lam][Null][a]Spinordot[l1][$lam][Null][b];

(*The switch in indices a and b in the $down case is due to the fact that the first index of Mom4D is always the undotted, while the second is the dotted one.
  Since this does not work for multiplying these matrices, the indices are swapped.*)
Mom4DN[l1_][type_][$up]/;!MemberQ[Momenta4DMassive,l1]:=Table[ToNumEval[Mom4D[l1][type][$up][a][b]],
  {a,1,2},{b,1,2}];
Mom4DN[l1_][type_][$down]/;!MemberQ[Momenta4DMassive,l1]:=Table[ToNumEval[Mom4D[l1][type][$down][b][a]],{a,1,2},{b,1,2}];

Mom4DNFromVector[label_][lIdxPos:$up|$down][mom_List]:=
Module[{idxPauli = First@Complement[{$up,$down},{lIdxPos}]},
      Mom4DN[label][Null][$down]=Sum[mom[[i]]*PauliMatrixSpinor[i-1,idxPauli][$down],{i,1,4}];
      Mom4DN[label][Null][$up]=Sum[mom[[i]]*PauliMatrixSpinor[i-1,idxPauli][$up],{i,1,4}];
];


Mom4DNFromVectorInPlace[label_]:=
Module[{mom = Mom4DVectorN[label][Null][$up]},
      Mom4DN[label][Null][$down]=Simplify@Sum[mom[[i]]*PauliMatrixSpinor[i-1,$down][$up],{i,1,4}];
      Mom4DN[label][Null][$up]=Simplify@Sum[mom[[i]]*PauliMatrixSpinor[i-1,$down][$up],{i,1,4}];
];


Mom4DVector[pm[x_]][y_][z_]:=(-1)*SpinorHelicity6D`Mom4DVector[x][y][z];
Mom4DVectorN[pm[x_]][y_][z_]:=(-1)*Mom4DVectorN[x][y][z];


LorentzProduct4D /: MakeBoxes[LorentzProduct4D[x__],StandardForm|TraditionalForm] :=
    TemplateBox[ToBoxes/@{x},"LorentzProduct4D",
  DisplayFunction->(RowBox[{"(",TemplateSlotSequence[1,"\[CenterDot]"],")"}]&),
  InterpretationFunction->(RowBox[{"LorentzProduct4D","[",TemplateSlotSequence[1,","],"]"}]&)
];

LorentzProduct4DN[x_,y_] := Mom4DVectorN[x][Null][$up].Mom4DVectorN[y][Null][$down];
LorentzProduct4DN[x:Repeated[_,{3,Infinity}]] := Plus@@LorentzProduct4DN@@@Subsets[{x},{2}];




Mom4DVectorNFromMatrix[label_][type_] /; $PMPMMetric :=
Module[{comps=Evaluate[Mom4DN[label][type][$down]]},
   Mom4DVectorN[label][type][$up] = 1/2*{comps[[1,1]]+comps[[2,2]],-comps[[1,2]]-comps[[2,1]],-comps[[2,1]]+comps[[1,2]],comps[[2,2]]-comps[[1,1]]};
   Mom4DVectorN[label][type][$down] = {1,-1,1,-1}*Mom4DVectorN[label][type][$up];
];

Mom4DVectorNFromMatrix[label_][type_]:=
Module[{comps=Evaluate[Mom4DN[label][type][$down]]},
   Mom4DVectorN[label][type][$up] = 1/2*{comps[[1,1]]+comps[[2,2]],-comps[[1,2]]-comps[[2,1]],I*comps[[2,1]]-I*comps[[1,2]],comps[[2,2]]-comps[[1,1]]};
   Mom4DVectorN[label][type][$down] = {1,-1,-1,-1}*Mom4DVectorN[label][type][$up];
];

Options[SpinorsFromMom4DN] = {Normalization->Null,Reference->{0,0,0,0},Rules->{},Assumptions->{},NumericalEvaluationFunction->Identity};

SpinorsFromMom4DN[label_, opts: OptionsPattern[]]:=
Module[{a,b,c,d,mom4d},

	mom4d = Mom4DN[label][$flat][$down];
	
	If[And@@(PossibleZeroQ[OptionValue[NumericalEvaluationFunction][#],Assumptions->OptionValue[Assumptions],Method->"ExactAlgebraics"]&/@(mom4d[[All,1]]/.OptionValue[Rules])),
		b = If[OptionValue[Normalization] === Null, 1, (SpinorUndotN[OptionValue[Normalization]][$lam][$down])[[2]] ];
		
		
		c = mom4d[[1,2]]/b;
		d = mom4d[[2,2]]/b;
		
		a = Which[!PossibleZeroQ[OptionValue[NumericalEvaluationFunction][d/.OptionValue[Rules]],Assumptions->OptionValue[Assumptions]],
					mom4d[[2,1]]/d, 
				  !PossibleZeroQ[OptionValue[NumericalEvaluationFunction][c/.OptionValue[Rules]],Assumptions->OptionValue[Assumptions]],
					mom4d[[1,1]]/c
			];
	,
		a = If[OptionValue[Normalization] === Null, 1, (SpinorUndotN[OptionValue[Normalization]][$lam][$down])[[1]] ];
	
		c = mom4d[[1,1]]/a;
		d = mom4d[[2,1]]/a;
		
		b = Which[!PossibleZeroQ[OptionValue[NumericalEvaluationFunction][d]/.OptionValue[Rules],Assumptions->OptionValue[Assumptions],Method->"ExactAlgebraics"], 
					mom4d[[2,2]]/d, 
				  !PossibleZeroQ[OptionValue[NumericalEvaluationFunction][c]/.OptionValue[Rules],Assumptions->OptionValue[Assumptions],Method->"ExactAlgebraics"], 
					mom4d[[1,2]]/c
			];
	];
	
	SpinorDotN[label][$lam][$down]={c,d};
	SpinorDotN[label][$lam][$up]={d,-c};
	SpinorUndotN[label][$lam][$down]={a,b};
	SpinorUndotN[label][$lam][$up]={b,-a};
	
	SpinorDotN[label][$lam][i:1|2][Null]:=Indexed[SpinorDotN[label][$lam][$up],i];
	SpinorDotN[label][$lam][Null][i:1|2]:=Indexed[SpinorDotN[label][$lam][$down],i];
	SpinorUndotN[label][$lam][i:1|2][Null]:=Indexed[SpinorUndotN[label][$lam][$up],i];
	SpinorUndotN[label][$lam][Null][i:1|2]:=Indexed[SpinorUndotN[label][$lam][$down],i];
	
	If[Head[OptionValue[Reference]]===List,
		SpinorDotN[label][$mu][$down]={-1,1}*OptionValue[Reference][[{4,3}]];
		SpinorDotN[label][$mu][$up]=OptionValue[Reference][[{3,4}]];
		SpinorUndotN[label][$mu][$down]=OptionValue[Reference][[{1,2}]];
		SpinorUndotN[label][$mu][$up]={1,-1}*OptionValue[Reference][[{2,1}]];
	,
		SpinorDotN[label][$mu][$down]=SpinorDotN[OptionValue[Reference]][$lam][$down];
		SpinorDotN[label][$mu][$up]=SpinorDotN[OptionValue[Reference]][$lam][$up];
		SpinorUndotN[label][$mu][$down]=SpinorUndotN[OptionValue[Reference]][$lam][$down];
		SpinorUndotN[label][$mu][$up]=SpinorUndotN[OptionValue[Reference]][$lam][$up];
	];
	
	SpinorDotN[label][$mu][i:1|2][Null]:=Indexed[SpinorDotN[label][$mu][$up],i];
	SpinorDotN[label][$mu][Null][i:1|2]:=Indexed[SpinorDotN[label][$mu][$down],i];
	SpinorUndotN[label][$mu][i:1|2][Null]:=Indexed[SpinorUndotN[label][$mu][$up],i];
	SpinorUndotN[label][$mu][Null][i:1|2]:=Indexed[SpinorUndotN[label][$mu][$down],i];
];


(* ::Subsection::Closed:: *)
(*S6*)


S6[x_,y_]:=-extramass[x]extramasstilde[y]-extramass[y]extramasstilde[x]+Mom4D[x][Null][$up][$contractvariable1][$contractvariable2]Mom4D[y][Null][$down][$contractvariable1][$contractvariable2]//Expand;

S6N[x_,y_]:=ToNumEval[S6[x,y]];

S6N[x__]:=ToNumEval[S6Mom[x]];


(* ::Subsection::Closed:: *)
(*RaiseLowerMom4DNSpinorIndices*)


(* The minus is for one of the LevitCivitas, and the result is transposed, as the dotted and undotted indices switch places in Mom4DN for easy matrix multiplication.
   As a reference, Mom4DN[$down] has indices {dotted, undotted}, and Mom4DN[$up] has {undotted, dotted}. *)
RaiseLowerMom4DNSpinorIndices[mat_/;Dimensions[mat]==={2,2}] := -Transpose[LeviCivitaTensor[2] . mat . LeviCivitaTensor[2]];



(* ::Subsection::Closed:: *)
(*Metric*)


Metric := If[$PMPMMetric,{1,-1,1,-1},{1,-1,-1,-1}];


(* ::Subsection::Closed:: *)
(*S6Mom, S6MomN*)


SetAttributes[S6Mom,Orderless];

S6Mom[a___,UnderBar[c_],b___] := S6Mom[a,c,b];


S6MomN[moms__] := Sum[Mom4DVectorN[i][Null][$up],{i,{moms}}] . Sum[Mom4DVectorN[i][Null][$down],{i,{moms}}] -
                  Sum[ExtramassN[i],{i,{moms}}]*Sum[ExtramasstildeN[i],{i,{moms}}];


(* ::Subsection::Closed:: *)
(*S*)


SetAttributes[S,Orderless];


(* ::Subsection:: *)
(*S4*)


SetAttributes[S4,Orderless];

S4[x_,y_]:=Mom4D[x][Null][$up][$contractvariable1][$contractvariable2]Mom4D[y][Null][$down][$contractvariable1][$contractvariable2]//Expand;

S4N[x_,y_]:=ToNumEval[S4[x,y]];


(* ::Subsection:: *)
(*S4Mom*)


SetAttributes[S4Mom,Orderless];

S4MomN[moms__] := Sum[ExtramassN[i]*ExtramasstildeN[i],{i,{moms}}]+ Sum[2*Mom4DVectorN[i[[1]]][Null][$up] . Mom4DVectorN[i[[2]]][Null][$down],{i,Subsets[{moms},{2}]}];



(* ::Subsection:: *)
(*S6many*)


S6many[labels__]:=Block[{locvar,locexp},
locvar={labels};
locvar=DeleteDuplicates[Sort/@Tuples[locvar,2]];
locvar=DeleteCases[locvar,x_/;Length[DeleteDuplicates[x]]==1];
debugPrint["locvar= ",locvar];
locexp=Plus@@Apply[S6[#1,#2]&,locvar,{1}];
Return[locexp];
];

S6manyN[x_,y_]:=ToNumEval[S6many[x,y]];


(* ::Subsection:: *)
(*S4many*)


S4many[labels__]:=Block[{locvar,locexp},
locvar={labels};
locvar=DeleteDuplicates[Sort/@Tuples[locvar,2]];
locvar=DeleteCases[locvar,x_/;Length[DeleteDuplicates[x]]==1];
debugPrint["locvar= ",locvar];
locexp=Plus@@Apply[S4[#1,#2]&,locvar,{1}];
Return[locexp];
];

S4manyN[x_,y_]:=ToNumEval[S4many[x,y]];


(* ::Subsection::Closed:: *)
(*CompleteDenominators*)


(*CompleteDenominators[exp_]:=Module[{localexp,numtot,dentot,numden},
localexp=Together[exp];
numtot=Numerator[localexp];
dentot=Denominator[localexp];
dentot=dentot/.{SpinorAngleBracket[x_,y_]:>S[x,y]/SpinorSquareBracket[y,x]};
numden=Numerator[dentot]/.{SpinorSquareBracket[x_,y_]:>S[x,y]/SpinorAngleBracket[y,x]};
dentot=numden/Denominator[dentot];
Return[numtot/dentot];
];*)


(* ::Subsection::Closed:: *)
(*CompleteDenominators*)


CompleteDenominators[exp_]:=Module[{localexp,numtot,dentot,numden},
localexp=Together[exp];
numtot=Numerator[localexp];
dentot=Denominator[localexp];
dentot=dentot/.{SpinorAngleBracket[x_,y_]:>S4[x,y]/SpinorSquareBracket[y,x]};
numden=Numerator[dentot]/.{SpinorSquareBracket[x_,y_]:>S4[x,y]/SpinorAngleBracket[y,x]};
dentot=numden/Denominator[dentot];
Return[numtot/dentot];
];


(* ::Subsection::Closed:: *)
(*CompleteMandelstam*)


(*CompleteMandelstam[exp_]:=Module[{localexp,numtot,dentot,numnum,dennum,denden,numden,numi},
localexp=Together[exp];
numtot={Numerator[localexp]}/.{Plus->List}//Flatten;
dentot=Denominator[localexp];

Do[
numi=numtot[[i]];
numi=numi/.{SpinorAngleBracket[x_,y_]:>S[x,y]/SpinorSquareBracket[y,x]};
numnum=Numerator[numi];
dennum=Denominator[numi]/.{SpinorSquareBracket[x_,y_]:>S[x,y]/SpinorAngleBracket[y,x]};
numi=numnum/dennum;
numtot[[i]]=numi;
,{i,Length[numtot]}];
numtot=Plus@@numtot;

dentot=dentot/.{SpinorAngleBracket[x_,y_]:>S[x,y]/SpinorSquareBracket[y,x]};
numden=Numerator[dentot];
denden=Denominator[dentot]/.{SpinorSquareBracket[x_,y_]:>S[x,y]/SpinorAngleBracket[y,x]};
dentot=numden/denden;

Return[numtot/dentot];
];*)


(* ::Subsection::Closed:: *)
(*CompleteMandelstam*)


CompleteMandelstam[exp_]:=Module[{localexp,numtot,dentot,numnum,dennum,denden,numden,numi},
localexp=Together[exp];
numtot={Numerator[localexp]}/.{Plus->List}//Flatten;
dentot=Denominator[localexp];

Do[
   numi=numtot[[i]];
   numi=numi/.{SpinorAngleBracket[x_,y_]:>S4[x,y]/SpinorSquareBracket[y,x]};
   numnum=Numerator[numi];
   dennum=Denominator[numi]/.{SpinorSquareBracket[x_,y_]:>S4[x,y]/SpinorAngleBracket[y,x]};
   numi=numnum/dennum;
   numtot[[i]]=numi;
,{i,Length[numtot]}];
numtot=Plus@@numtot;

dentot=dentot/.{SpinorAngleBracket[x_,y_]:>S4[x,y]/SpinorSquareBracket[y,x]};
numden=Numerator[dentot];
denden=Denominator[dentot]/.{SpinorSquareBracket[x_,y_]:>S4[x,y]/SpinorAngleBracket[y,x]};
dentot=numden/denden;

Return[numtot/dentot];
];


(* ::Subsection::Closed:: *)
(*ScalProdToS*)


ScalProdToS[exp_]:=exp/.{mp[i_,j_]:>S[i,j]/2+(extramass[i]extramasstilde[j]+extramass[j]extramasstilde[i])/2};


(* ::Subsection::Closed:: *)
(*chain*)


(*Contraction properties of the chains*)
(*SquareAngle to AngleSquare*)
chain[$square,x_,k_List,y_,$angle]:=(-1)^(Length[k]+1)chain[$angle,y,Reverse[k],x,$square];
(*AngleAngle with SquareSquare*)
chain /: Times[chain[$angle,x_,k_List,y_,$angle],chain[$square,y_,q_List,z_,$square]]:=chain[$angle,x,Join[k,{y},q],z,$square];
chain /: Times[chain[$angle,x_,k_List,y_,$angle],chain[$square,z_,q_List,y_,$square]]:=(-1)^(Length[q]+1)chain[$angle,x,Join[k,{y},Reverse[q]],z,$square];
chain /: Times[chain[$angle,y_,k_List,x_,$angle],chain[$square,y_,q_List,z_,$square]]:=(-1)^(Length[k]+1)chain[$angle,x,Join[Reverse[k],{y},q],z,$square];
chain /: Times[chain[$angle,x_,k_List,y_,$angle],chain[$square,z_,q_List,x_,$square]]:=chain[$square,z,Join[q,{x},k],y,$angle];
(*AngleSquare with SquareSquare*)
(*chain /: Times[chain[$square,x_,k_List,y_,$angle],chain[$square,y_,q_List,z_,$square]]:=chain[$square,x,Join[k,{y},q],z,$square];
chain /: Times[chain[$square,x_,k_List,y_,$angle],chain[$square,z_,q_List,y_,$square]]:=(-1)^(Length[q]+1)chain[$square,x,Join[k,{y},q],z,$square];*)
chain /: Times[chain[$angle,y_,k_List,x_,$square],chain[$square,y_,q_List,z_,$square]]:=(-1)^(Length[k]+1)chain[$square,x,Join[Reverse[k],{y},q],z,$square];
chain /: Times[chain[$angle,y_,k_List,x_,$square],chain[$square,z_,q_List,y_,$square]]:=chain[$square,z,Join[q,{y},k],x,$square];
(*AngleSquare with AngleAngle*)
chain /: Times[chain[$angle,x_,k_List,y_,$square],chain[$angle,y_,q_List,z_,$angle]]:=chain[$angle,x,Join[k,{y},q],z,$angle];
chain /: Times[chain[$angle,x_,k_List,y_,$square],chain[$angle,z_,q_List,y_,$angle]]:=(-1)^(Length[q]+1)chain[$angle,x,Join[k,{y},Reverse[q]],z,$angle];
(*chain /: Times[chain[$square,y_,k_List,x_,$angle],chain[$angle,y_,q_List,z_,$angle]]:=(-1)^(Length[k]+1)chain[$angle,x,Join[k,{y},q],z,$angle];
chain /: Times[chain[$square,y_,k_List,x_,$angle],chain[$angle,z_,q_List,y_,$angle]]:=chain[$angle,z,Join[q,{y},k],x,$angle];*)
(*AngleSquare with AngleSquare*)
chain /: Times[chain[$angle,x_,k_List,y_,$square],chain[$angle,y_,q_List,z_,$square]]:=chain[$angle,x,Join[k,{y},q],z,$square];
(*Vanishing chains*)
chain[type_,x_,{x_,y___},z_,type2_]:=0;
chain[type_,x_,{y___,z_},z_,type2_]:=0;
chain[type_,x_,{y___,z_,z_,k___},l_,type2_] /; Head[z]=!=UnderBar :=0;

(*Display of the chains*)
AngleSquarechainBox[beginning_,args_,end_]:=TemplateBox[{beginning,args,end},"AngleSquarechain",
DisplayFunction->(RowBox[{"\[LeftAngleBracket]",#1,#2,#3,"]"}]&),
InterpretationFunction->(RowBox[{"chain","[","$angle",",",#1,",",#2,",",#3,",","$square","]"}]&)
];
SquareAnglechainBox[beginning_,args_,end_]:=TemplateBox[{beginning,args,end},"SquareAnglechain",
DisplayFunction->(RowBox[{"[",#1,#2,#3,"\[RightAngleBracket]"}]&),
InterpretationFunction->(RowBox[{"chain","[","$square",",",#1,",",#2,",",#3,",","$angle","]"}]&)
];
AngleAnglechainBox[beginning_,args_,end_]:=TemplateBox[{beginning,args,end},"AngleAnglechain",
DisplayFunction->(RowBox[{"\[LeftAngleBracket]",#1,#2,#3,"\[RightAngleBracket]"}]&),
InterpretationFunction->(RowBox[{"chain","[","$angle",",",#1,",",#2,",",#3,",","$angle","]"}]&)
];
SquareSquarechainBox[beginning_,args_,end_]:=TemplateBox[{beginning,args,end},"SquareSquarechain",
DisplayFunction->(RowBox[{"[",#1,#2,#3,"]"}]&),
InterpretationFunction->(RowBox[{"chain","[","$square",",",#1,",",#2,",",#3,",","$square","]"}]&)
];
chain /: MakeBoxes[chain[$angle,x_,y_List,z_,$square],StandardForm|TraditionalForm] /;OddQ[Length[y]+2]:=AngleSquarechainBox[ToBoxes[x],ToBoxes[y],ToBoxes[z]];
chain /: MakeBoxes[chain[$angle,x_,y_List,z_,$angle],StandardForm|TraditionalForm] /;EvenQ[Length[y]+2]:=AngleAnglechainBox[ToBoxes[x],ToBoxes[y],ToBoxes[z]];
chain /: MakeBoxes[chain[$square,x_,y_List,z_,$angle],StandardForm|TraditionalForm] /;OddQ[Length[y]+2]:=SquareAnglechainBox[ToBoxes[x],ToBoxes[y],ToBoxes[z]];
chain /: MakeBoxes[chain[$square,x_,y_List,z_,$square],StandardForm|TraditionalForm] /;EvenQ[Length[y]+2]:=SquareSquarechainBox[ToBoxes[x],ToBoxes[y],ToBoxes[z]];


(* ::Subsection::Closed:: *)
(*Chain*)


(*Chain with negative momentum*)
Chain[a_,b_,{c___,pm[d_],e___},f_,g_] := -Chain[a,b,{c,d,e},f,g];

Chain[$angle,i_,{},j_,$angle] := SpinorAngleBracket[i,j];
Chain[$square,i_,{},j_,$square] := SpinorSquareBracket[i,j];

(*Display of the chains*)
AngleSquareChainBox[beginning_,args_,end_]:=TemplateBox[{beginning,end,Sequence@@args},"AngleSquareChain",
DisplayFunction->(RowBox[{"\[LeftAngleBracket]",#1,"|",TemplateSlotSequence[3,"\[ThinSpace]"],"|",#2,"]"}]&),
InterpretationFunction->(RowBox[{"Chain","[","$angle",",",#1,",","{",TemplateSlotSequence[3,","],"}",",",#2,",","$square","]"}]&)
];
SquareAngleChainBox[beginning_,args_,end_]:=TemplateBox[{beginning,end,Sequence@@args},"SquareAngleChain",
DisplayFunction->(RowBox[{"[",#1,"|",TemplateSlotSequence[3,"\[ThinSpace]"],"|",#2,"\[RightAngleBracket]"}]&),
InterpretationFunction->(RowBox[{"Chain","[","$square",",",#1,",","{",TemplateSlotSequence[3,","],"}",",",#2,",","$angle","]"}]&)
];
AngleAngleChainBox[beginning_,args_,end_]:=TemplateBox[{beginning,end,Sequence@@args},"AngleAngleChain",
DisplayFunction->(RowBox[{"\[LeftAngleBracket]",#1,"|",TemplateSlotSequence[3,"\[ThinSpace]"],"|",#2,"\[RightAngleBracket]"}]&),
InterpretationFunction->(RowBox[{"Chain","[","$angle",",",#1,",","{",TemplateSlotSequence[3,","],"}",",",#2,",","$angle","]"}]&)
];
SquareSquareChainBox[beginning_,args_,end_]:=TemplateBox[{beginning,end,Sequence@@args},"SquareSquareChain",
DisplayFunction->(RowBox[{"[",#1,"|",TemplateSlotSequence[3,"\[ThinSpace]"],"|",#2,"]"}]&),
  InterpretationFunction->(RowBox[{"Chain","[","$square",",",#1,",","{",TemplateSlotSequence[3,","],"}",",",#2,",","$square","]"}]&)
];
Chain /: MakeBoxes[Chain[$angle,x_,y_List,z_,$square],StandardForm|TraditionalForm] /;OddQ[Length[y]+2]:=AngleSquareChainBox[ToBoxes[x],ToBoxes/@y,ToBoxes[z]];
Chain /: MakeBoxes[Chain[$angle,x_,y_List,z_,$angle],StandardForm|TraditionalForm] /;EvenQ[Length[y]+2]:=AngleAngleChainBox[ToBoxes[x],ToBoxes/@y,ToBoxes[z]];
Chain /: MakeBoxes[Chain[$square,x_,y_List,z_,$angle],StandardForm|TraditionalForm] /;OddQ[Length[y]+2]:=SquareAngleChainBox[ToBoxes[x],ToBoxes/@y,ToBoxes[z]];
Chain /: MakeBoxes[Chain[$square,x_,y_List,z_,$square],StandardForm|TraditionalForm] /;EvenQ[Length[y]+2]:=SquareSquareChainBox[ToBoxes[x],ToBoxes/@y,ToBoxes[z]];
(*Vanishing chains*)
Chain[type_,x_,{x_,y___},z_,type2_]:=0;
Chain[type_,x_,{y___,z_},z_,type2_]:=0;
Chain[type_,x_,{y___,z_,z_,k___},l_,type2_]/; !MatchQ[z,_UnderBar|_PlusM] :=0;

Chain[a_,b_,{PlusM[b_,c___],e___},f_,g_]:=Chain[a,b,{PlusM[c],e},f,g];
Chain[a_,b_,{c___,PlusM[],e___},f_,g_]:=Chain[a,b,{c,e},f,g];
Chain[a_,b_,{c___,PlusM[h_],e___},f_,g_]:=Chain[a,b,{c,h,e},f,g];
Chain[a_,b_,{c_,c_},b_,a_]:=0;
Chain[$square,b_,{c_,c_},d_,$square]:= (S6Mom[c]+Extramass[c]Extramasstilde[c]) SpinorSquareBracket[b,d];
Chain[$angle,b_,{c_,c_},d_,$angle]:=(S6Mom[c]+Extramass[c]Extramasstilde[c]) SpinorAngleBracket[b,d];
Chain[b__,{a___,c_,c_,e___},d__] := (S6Mom[c]+Extramass[c]Extramasstilde[c])Chain[b,{a,e},d];

ReverseChain[ch:Chain[type1_,p1_,moms_List,p2_,type2_]]:=(-1)^(1+Length@moms)Chain[type2,p2,Reverse@moms,p1,type1];


SetAttributes[PlusM,Orderless];
PlusM[rest___,pm[x_],x_]:=PlusM[rest];

PlusM /: MakeBoxes[PlusM[y__],StandardForm|TraditionalForm] := TemplateBox[ToBoxes/@{y},"PlusM",
DisplayFunction->(RowBox[{"(",TemplateSlotSequence[1,"+"],")"}]&),
InterpretationFunction->(RowBox[{"PlusM","[",TemplateSlotSequence[1,","],"]"}]&)
];

PlusM /: S6Mom[PlusM[x___]] := S6Mom[x];
PlusM /: Extramass[PlusM[x___]] := Sum[Extramass[i],{i,{x}}];
PlusM /: Extramasstilde[PlusM[x___]] := Sum[Extramasstilde[i],{i,{x}}];
PlusM /: UnderBar[PlusM[x___]] := PlusM@@UnderBar/@{x};


(* ::Subsection::Closed:: *)
(*ChainN*)


ExpandPlusM[expr_] := expr //. Dispatch[Chain[a___,{b___,PlusM[c___],d___},e___]:>Sum[Chain[a,{b,cEl,d},e],{cEl,{c}}]];

(*Evaluation of ChainN*)
ChainN[$angle,a_,b_,c_,$angle]:=-Dot@@{SpinorUndotN[a][$lam][$down],
Sequence@@Table[Switch[b[[i]],
		PauliMatrixSpinor[_,_],
			b[[i]][If[OddQ[i],$up,$down]],
		_PlusM,
			Sum[
				Mom4DN[mom/.UnderBar->Identity][If[MemberQ[Momenta4DMassive,mom]||Head[mom/.pm->Identity]===UnderBar,Null,$flat]][If[OddQ[i],$up,$down]]
			,{mom,List@@(b[[i]])}],
		_,
			Mom4DN[Replace[b[[i]],UnderBar->Identity,1,Heads->True]][If[MemberQ[Momenta4DMassive,b[[i]]]||Head[b[[i]]/.pm->Identity]===UnderBar,Null,$flat]][If[OddQ[i],$up,$down]]
    ]
,{i,1,Length@b}],
SpinorUndotN[c][$lam][$up]};

ChainN[$square,a_,b_,c_,$square]:=-Dot@@{SpinorDotN[a][$lam][$up],
Sequence@@Table[Switch[b[[i]],
		PauliMatrixSpinor[_,_],
			b[[i]][If[OddQ[i],$down,$up]],
		_PlusM,
			Sum[
				Mom4DN[mom/.UnderBar->Identity][If[MemberQ[Momenta4DMassive,mom]||Head[mom/.pm->Identity]===UnderBar,Null,$flat]][If[OddQ[i],$down,$up]]
			,{mom,List@@(b[[i]])}],
		_,
        Mom4DN[Replace[b[[i]],UnderBar->Identity,1,Heads->True]][If[MemberQ[Momenta4DMassive,b[[i]]]||Head[b[[i]]/.pm->Identity]===UnderBar,Null,$flat]][If[OddQ[i],$down,$up]]
     ]
,{i,1,Length@b}],
SpinorDotN[c][$lam][$down]};

ChainN[$angle,a_,b_,c_,$square]:=Dot@@{SpinorUndotN[a][$lam][$down],
Sequence@@Table[Switch[b[[i]],
		PauliMatrixSpinor[_,_],
			b[[i]][If[OddQ[i],$up,$down]],
		_PlusM,
			Sum[
				Mom4DN[mom/.UnderBar->Identity][If[MemberQ[Momenta4DMassive,mom]||Head[mom/.pm->Identity]===UnderBar,Null,$flat]][If[OddQ[i],$up,$down]]
			,{mom,List@@(b[[i]])}],
		_,
			Mom4DN[Replace[b[[i]],UnderBar->Identity,1,Heads->True]][If[MemberQ[Momenta4DMassive,b[[i]]]||Head[b[[i]]/.pm->Identity]===UnderBar,Null,$flat]][If[OddQ[i],$up,$down]]
    ]
,{i,1,Length@b}],
SpinorDotN[c][$lam][$down]};

ChainN[$square,a_,b_,c_,$angle]:=Dot@@{SpinorDotN[a][$lam][$up],
Sequence@@Table[Switch[b[[i]],
		PauliMatrixSpinor[_,_],
			b[[i]][If[OddQ[i],$down,$up]],
		_PlusM,
			Sum[
				Mom4DN[mom/.UnderBar->Identity][If[MemberQ[Momenta4DMassive,mom]||Head[mom/.pm->Identity]===UnderBar,Null,$flat]][If[OddQ[i],$down,$up]]
			,{mom,List@@(b[[i]])}],
		_,
			Mom4DN[Replace[b[[i]],UnderBar->Identity,1,Heads->True]][If[MemberQ[Momenta4DMassive,b[[i]]]||Head[b[[i]]/.pm->Identity]===UnderBar,Null,$flat]][If[OddQ[i],$down,$up]]
    ]
,{i,1,Length@b}],
SpinorUndotN[c][$lam][$up]};

(*Vanishing chains*)
ChainN[type_,x_,{x_,y___},z_,type2_]:=0;
ChainN[type_,x_,{y___,z_},z_,type2_]:=0;
ChainN[type_,x_,{y___,z_,z_,k___},l_,type2_]/; !MatchQ[z,_Underbar|_PlusM] :=0;



(* ::Subsection::Closed:: *)
(*ToChain*)


(*ToChain[exp_]:=Block[{localexp,MyPower,counter},
localexp=exp/.Power->MyPower;
(*First we need to group things properly in order to apply the contraction properties, since Mathematica is not able to recognize things inside powers as contractible with things outside that power...*)
If[FreeQ[localexp,MyPower]==False,
localexp=localexp/.{A_*MyPower[B_,x_]/;FreeQ[A,MyPower]:>MyPower[A,1]*MyPower[B,x]};
localexp=localexp//.MyPower[A_,x_]*MyPower[B_,x_]:>MyPower[A*B,x];
localexp=localexp/.MyPower[A_,x_?Negative]:>1/MyPower[A,-x];
localexp=localexp//.{MyPower[x_*A_,n_]*MyPower[B_,m_]/;n>m&&FreeQ[B,x]:>MyPower[x*A,n-m]MyPower[x*A*B,m]};
localexp=localexp//.{MyPower[x_,n_]*MyPower[B_,m_]/;n>m&&FreeQ[B,x]:>MyPower[x,n-m]MyPower[x*B,m]};
];

(*Now introduce the Chains and let them contract*)
localexp=localexp/.{SpinorAngleBracket[x_,y_]:>chain[$angle,x,{},y,$angle],SpinorSquareBracket[x_,y_]:>chain[$square,x,{},y,$square]};

(*Now replace the chain with Chain, where the first has all the contraction properties whereas the second does not and thus expressions stay as they are*)

localexp=localexp/.{chain->Chain};

(*Back to mathematica's Power*)
localexp=localexp/.{MyPower->Power};

(*Replace the single chains back with angle and square brackets*)
localexp=localexp/.{Chain[$angle,x_,{},y_,$angle]:>SpinorAngleBracket[x,y],Chain[$square,x_,{},y_,$square]:>SpinorSquareBracket[x,y]};

Return[localexp];
];*)


(* ::Subsection::Closed:: *)
(*ToChain*)


ToChain[exp_]:=Block[{localexp,MyPower,counter},
localexp=exp/.Power->MyPower;
(*First we need to group things properly in order to apply the contraction properties, since Mathematica is not able to recognize things inside powers as contractible with things outside that power...*)
If[FreeQ[localexp,MyPower]==False,
localexp=localexp/.{A_*MyPower[B_,x_]/;FreeQ[A,MyPower]:>MyPower[A,1]*MyPower[B,x]};
localexp=localexp/.MyPower[A_,x_?Negative]:>MyPower[MyPower[A,-x],-1];
localexp=localexp//.MyPower[A_,x_]*MyPower[B_,x_]:>MyPower[A*B,x];
localexp=localexp//.{MyPower[x_*A_,n_]*MyPower[B_,m_]/;n>m&&FreeQ[B,x]:>MyPower[x*A,n-m]MyPower[x*A*B,m]};
localexp=localexp//.{MyPower[x_,n_]*MyPower[B_,m_]/;n>m&&FreeQ[B,x]:>MyPower[x,n-m]MyPower[x*B,m]};
];

(*Now introduce the Chains and let them contract*)
localexp=localexp/.{SpinorAngleBracket[x_,y_]:>chain[$angle,x,{},y,$angle],SpinorSquareBracket[x_,y_]:>chain[$square,x,{},y,$square],Chain->chain};

(*Back to mathematica's Power*)
localexp=localexp/.{MyPower->Power};

(*Now replace the chain with Chain, where the first has all the contraction properties whereas the second does not and thus expressions stay as they are*)
localexp=localexp/.{chain->Chain};

(*Replace the single chains back with angle and square brackets*)
localexp=localexp/.{Chain[$angle,x_,{},y_,$angle]:>SpinorAngleBracket[x,y],Chain[$square,x_,{},y_,$square]:>SpinorSquareBracket[x,y]};

Return[localexp];
];


(* ::Subsection::Closed:: *)
(*ChainToSpinor*)


allFreeQ[expr_,form_List]:=And@@(FreeQ[expr,#]&/@form);

ChainToSpinor[exp_]:=Module[{localexp},
localexp=exp;
localexp=localexp/.{Chain[$angle,a_,b_,c_,$square]/;allFreeQ[b,Momenta4DMassive]:>Spinoranglebracket[a,b[[1]]]Product[Spinoranglebracket[b[[i]],b[[i+1]]],{i,2,Length[b],2}]Spinorsquarebracket[Last[b],c]Product[Spinorsquarebracket[b[[i]],b[[i+1]]],{i,1,Length[b]-1,2}],
Chain[$square,a_,b_,c_,$angle]/;allFreeQ[b,Momenta4DMassive]:>Spinorsquarebracket[a,b[[1]]]Product[Spinoranglebracket[b[[i]],b[[i+1]]],{i,1,Length[b]-1,2}]Spinoranglebracket[Last[b],c]Product[Spinorsquarebracket[b[[i]],b[[i+1]]],{i,2,Length[b],2}],
Chain[$angle,a_,b_,c_,$angle]/;allFreeQ[b,Momenta4DMassive]:>Spinoranglebracket[a,b[[1]]]Product[Spinoranglebracket[b[[i]],b[[i+1]]],{i,2,Length[b]-1,2}]Spinoranglebracket[Last[b],c]Product[Spinorsquarebracket[b[[i]],b[[i+1]]],{i,1,Length[b],2}],
Chain[$square,a_,b_,c_,$square]/;allFreeQ[b,Momenta4DMassive]:>Spinorsquarebracket[a,b[[1]]]Product[Spinoranglebracket[b[[i]],b[[i+1]]],{i,1,Length[b],2}]Spinorsquarebracket[Last[b],c]Product[Spinorsquarebracket[b[[i]],b[[i+1]]],{i,2,Length[b]-1,2}],
chain[$angle,a_,b_,c_,$square]/;allFreeQ[b,Momenta4DMassive]:>Spinoranglebracket[a,b[[1]]]Product[Spinoranglebracket[b[[i]],b[[i+1]]],{i,2,Length[b],2}]Spinorsquarebracket[Last[b],c]Product[Spinorsquarebracket[b[[i]],b[[i+1]]],{i,1,Length[b]-1,2}],
chain[$angle,a_,b_,c_,$angle]/;allFreeQ[b,Momenta4DMassive]:>Spinoranglebracket[a,b[[1]]]Product[Spinoranglebracket[b[[i]],b[[i+1]]],{i,2,Length[b]-1,2}]Spinoranglebracket[Last[b],c]Product[Spinorsquarebracket[b[[i]],b[[i+1]]],{i,1,Length[b],2}],
chain[$square,a_,b_,c_,$square]/;allFreeQ[b,Momenta4DMassive]:>Spinorsquarebracket[a,b[[1]]]Product[Spinoranglebracket[b[[i]],b[[i+1]]],{i,1,Length[b],2}]Spinorsquarebracket[Last[b],c]Product[Spinorsquarebracket[b[[i]],b[[i+1]]],{i,2,Length[b]-1,2}]};
Return[localexp];
];


(* ::Subsection::Closed:: *)
(*mp*)


mpBox[x_,y_]:=TemplateBox[{x,y},"ScalarProduct",
DisplayFunction->(RowBox[{"(",#1,"\[CenterDot]",#2,")"}]&),
InterpretationFunction->(RowBox[{"mp","[",#1,",",#2,"]"}]&)];
mp /: MakeBoxes[mp[x_,y_],StandardForm|TraditionalForm]:=mpBox[ToBoxes[x],ToBoxes[y]];
SetAttributes[mp,{Orderless,Protected}];


(* ::Subsection::Closed:: *)
(*eps*)


epsBox[a_,b_,c_,d_]:=TemplateBox[{a,b,c,d},"eps",
DisplayFunction->(RowBox[{"\[Epsilon]","[",#1,",",#2,",",#3,",",#4,"]"}]&),
InterpretationFunction->(RowBox[{"eps","[",#1,",",#2,",",#3,",",#4,"]"}]&)
];
eps /: MakeBoxes[eps[a_,b_,c_,d_],StandardForm|TraditionalForm]:=epsBox[ToBoxes[a],ToBoxes[b],ToBoxes[c],ToBoxes[d]];

(*Contraction with twice the same vector vanishes*)
eps[x___,y_,z___,y_,k___]:=0;

SetAttributes[eps,Protected];


(* ::Subsection::Closed:: *)
(*TrG*)


TrG[x_List]/;OddQ[Length[x]]:=0;
TrG[{}]:=4;
TrG[x_List]:=Sum[(-1)^i*mp[x[[1]],x[[i]]]TrG[Delete[x,{{1},{i}}]],{i,2,Length[x]}];


(* ::Subsection::Closed:: *)
(*TrG5*)


TrG5[x_List]/;Length[x]<4:=0;
TrG5[x_List]/;OddQ[Length[x]]:=0;
TrG5[x_List]:=mp[x[[-3]],x[[-2]]]*TrG5[Delete[x,{{-3},{-2}}]]+mp[x[[-2]],x[[-1]]]*TrG5[x[[;;-3]]]-mp[x[[-3]],x[[-1]]]*TrG5[Delete[x,{{-3},{-1}}]]-I*Sum[(-1)^i*eps[x[[-i]],x[[-3]],x[[-2]],x[[-1]]]*TrG[Delete[x[[;;-4]],{-(i-3)}]],{i,4,Length[x]}];


(* ::Subsection::Closed:: *)
(*ToTrace*)


Options[ToTrace]={KillEpsilon->False}
{KillEpsilon->False}
ToTrace[exp_,OptionsPattern[]]:=Block[{eps,localexp},
Which[OptionValue[KillEpsilon],
eps[x__]:=0,
OptionValue[KillEpsilon]==False,
Null,
True,
Print["Undefined value for the option KillEpsilon. Only True or False are allowed. Proceed assuming default value False."];
];
(*Convert the chains to traces*)
localexp=exp/.Chain[$angle,a_,b_List,a_,$square]:>(TrG[Join[{a},b]]-TrG5[Join[{a},b]])/2;

(*Return output*)
Return[localexp];
];

SetAttributes[ToTrace,Protected];


(* ::Subsection::Closed:: *)
(*SumContracted*)


Options[SumContracted]={StateSumParallel->False,DisplayKernel->False};

SumContracted[x__,OptionsPattern[]][exp_]:=Block[{out,vars,local},
vars=Sequence@@Table[{i,2},{i,{x}}];
If[TrueQ[OptionValue[StateSumParallel]],
(*Parallel sum over states*)
If[$KernelCount==0,
LaunchKernels[];
];
(*Prepare objects to be evaluated in parallel*)
If[TrueQ[OptionValue[DisplayKernel]],
(*Display which kernel computed what in the final result*)
local=Table[ParallelSubmit[{x},Labeled[Framed[exp],$KernelID]],Evaluate[vars]]//Flatten,
(*Without displaying the Kernel*)
local=Table[ParallelSubmit[{x},exp],Evaluate[vars]]//Flatten;
];

(*Evaluate*)
out=WaitAll[local];
out=Plus@@out,
out=Sum[exp,Evaluate[vars]];
];
Return[out];
];


(* ::Subsection::Closed:: *)
(*CompleteToMassive*)


(*CompleteToMassive[exp_,reps_:FixedSpinors]:=Block[{$crep2,locvar,SubCounter2,localexp,locreps,moms,SpinorUndot,SpinorDot,out,MyPower,numer,firstrep,MomLeft,MomRight,MomMassive},
(*Auxiliary function needed for the replacements later on*)
$crep2=2;
SubCounter2:=locvar*IntegerPart[$crep2++/2];

(*Pick only the relevant replacements, i.e. those concerning the \[Mu]s*)
locreps=Select[reps,(!FreeQ[#,SpinorUndotPure[_][$mu]->SpinorUndotPure[_][$lam]]||!FreeQ[#,SpinorDotPure[_][$mu]->SpinorDotPure[_][$lam]])&];

(*Extract the momenta whose \[Mu]s need to be restored*)
moms=Table[i[[1]],{i,locreps}];
moms=DeleteDuplicates[moms//.{SpinorUndotPure[x_][_]:>x,SpinorDotPure[x_][_]:>x}];

(*Convert the whole expression into single spinors, making also use of the auxiliary function SubCounter defined along with SpinorReplace. Before doing this we split powers into single objects to get a fully correct replacement.*)
localexp=exp//.Power[A_,n_?Positive]:>Product[MyPower[A,i],{i,n}];

localexp=localexp/.{
SpinorAngleBracket[x_,y_]/;TrueQ[Head[x]==OverBar&&Head[y]==OverBar]:> SpinorUndot[x][$mu][SubCounter2][Null]*SpinorUndot[y][$mu][Null][SubCounter2],SpinorSquareBracket[x_,y_]/;TrueQ[Head[x]==OverBar&&Head[y]==OverBar]:>SpinorDot[x][$mu][Null][SubCounter2]*SpinorDot[y][$mu][SubCounter2][Null],
SpinorAngleBracket[x_,y_]/;TrueQ[Head[y]==OverBar]:> SpinorUndot[x][$lam][SubCounter2][Null]*SpinorUndot[y][$mu][Null][SubCounter2],SpinorSquareBracket[x_,y_]/;TrueQ[Head[y]==OverBar]:>SpinorDot[x][$lam][Null][SubCounter2]*SpinorDot[y][$mu][SubCounter2][Null],SpinorAngleBracket[x_,y_]:> SpinorUndot[x][$lam][SubCounter2][Null]*SpinorUndot[y][$lam][Null][SubCounter2],SpinorSquareBracket[x_,y_]:>SpinorDot[x][$lam][Null][SubCounter2]*SpinorDot[y][$lam][SubCounter2][Null]};
localexp=localexp/.{SpinorUndot[OverBar[x_]][$mu][y_][z_]:>SpinorUndot[x][$mu][y][z],SpinorDot[OverBar[x_]][$mu][y_][z_]:>SpinorDot[x][$mu][y][z]};
(*Now we can safely remove MyPower*)
localexp=localexp//.MyPower[A_,x_]:>A;

(*Now replace the massless momenta |p>[p| with a massive momentum plus the \[Mu] piece. The massive momentum cannot be written any more in terms of spinors so will appear only inside a chain object.*)

(*localexp=localexp//Expand;*)
(*Now we define a bunch of objects. These will allow us to do the replecements in a more efficient way*)
MomLeft /: Times[MomLeft[mom_][x_][y_],MomRight[mom_][z_][k_]]:=MomMassive[{mom},$angle,$square][x,z][y,k]+extramass[mom]*extramasstilde[mom]*SpinorUndot[mom][$mu][x][y]*SpinorDot[mom][$mu][z][k]/(SpinorAngleBracket[mom,overbar[mom]]SpinorSquareBracket[mom,overbar[mom]]);
(*Now we define the contraction properties of MomMassive with itself*)
MomMassive /: Times[MomMassive[x_List,$angle,$square][a_,adot_][Null,bdot_],MomMassive[y_List,$angle,$square][Null,cdot_][a_,ddot_]]:=MomMassive[Join[x,y],$square,$square][adot,cdot][bdot,ddot];
MomMassive /: Times[MomMassive[x_List,$angle,$square][a_,Null][b_,bdot_],MomMassive[y_List,$angle,$square][c_,bdot_][d_,Null]]:=MomMassive[Join[x,y],$angle,$angle][a,c][b,d];
MomMassive /: Times[MomMassive[x_List,$angle,$angle][a1_,a2_][b1_,Null],MomMassive[y_List,$angle,type_][Null,cdot_][a2_,ddot_]]:=MomMassive[Join[x,y],$angle,type][a1,cdot][b1,ddot];
MomMassive /: Times[MomMassive[x_List,$angle,$angle][Null,a2_][c_,b2_],MomMassive[y_List,type_,$angle][cdot_,c_][ddot_,Null]]:=MomMassive[Join[y,x],type,$angle][cdot,a2][ddot,b2];
MomMassive /: Times[MomMassive[x_List,$square,$square][a1_,a2_][b1_,Null],MomMassive[y_List,$square,type_][Null,cdot_][a2_,ddot_]]:=-MomMassive[Join[x,y],$square,type][a1,cdot][b1,ddot];
MomMassive /: Times[MomMassive[x_List,$square,$square][Null,a2_][c_,b2_],MomMassive[y_List,type_,$square][cdot_,c_][ddot_,Null]]:=-MomMassive[Join[y,x],type,$square][cdot,a2][ddot,b2];

Do[
localexp=localexp/.{SpinorUndot[i][$lam][x_][y_]:>MomLeft[i][x][y],SpinorDot[i][$lam][x_][y_]:>MomRight[i][x][y]};
localexp=localexp/.{MomLeft[i][x_][y_]:>SpinorUndot[i][$lam][x][y],MomRight[i][x_][y_]:>SpinorDot[i][$lam][x][y]};
,{i,moms}];


(*Now we replace the resulting \[Mu]s with the chosen \[Lambda]s again*)
localexp=SpinorReplaceSequential[localexp,locreps];

(*Finally we define the contraction properties of MomMassive with angle and square spinors*)

MomMassive /: Times[MomMassive[x_List,$angle,$angle][a1_,a2_][Null,Null],SpinorUndot[lab_][$lam][Null][a1_],SpinorUndot[lab2_][$lam][Null][a2_]]:=-chain[$angle,lab,x,lab2,$angle];
MomMassive /: Times[MomMassive[x_List,$angle,$angle][Null,Null][a1_,a2_],SpinorUndot[lab_][$lam][a1_][Null],SpinorUndot[lab2_][$lam][a2_][Null]]:=-chain[$angle,lab,x,lab2,$angle];
MomMassive /: Times[MomMassive[x_List,$angle,$angle][a1_,Null][Null,a2_],SpinorUndot[lab_][$lam][Null][a1_],SpinorUndot[lab2_][$lam][a2_][Null]]:=chain[$angle,lab,x,lab2,$angle];
MomMassive /: Times[MomMassive[x_List,$angle,$angle][Null,a2_][a1_,Null],SpinorUndot[lab_][$lam][a1_][Null],SpinorUndot[lab2_][$lam][Null][a2_]]:=chain[$angle,lab,x,lab2,$angle];

MomMassive /: Times[MomMassive[x_List,$square,$square][a1_,a2_][Null,Null],SpinorDot[lab_][$lam][Null][a1_],SpinorDot[lab2_][$lam][Null][a2_]]:=-chain[$square,lab,x,lab2,$square];
MomMassive /: Times[MomMassive[x_List,$square,$square][Null,Null][a1_,a2_],SpinorDot[lab_][$lam][a1_][Null],SpinorDot[lab2_][$lam][a2_][Null]]:=-chain[$square,lab,x,lab2,$square];
MomMassive /: Times[MomMassive[x_List,$square,$square][a1_,Null][Null,a2_],SpinorDot[lab_][$lam][Null][a1_],SpinorDot[lab2_][$lam][a2_][Null]]:=chain[$square,lab,x,lab2,$square];
MomMassive /: Times[MomMassive[x_List,$square,$square][Null,a2_][a1_,Null],SpinorDot[lab_][$lam][a1_][Null],SpinorDot[lab2_][$lam][Null][a2_]]:=chain[$square,lab,x,lab2,$square];

MomMassive /: Times[MomMassive[x_List,$square,$angle][a1_,a2_][Null,Null],SpinorDot[lab_][$lam][Null][a1_],SpinorUndot[lab2_][$lam][Null][a2_]]:=+chain[$square,lab,x,lab2,$angle];
MomMassive /: Times[MomMassive[x_List,$square,$angle][Null,Null][a1_,a2_],SpinorDot[lab_][$lam][a1_][Null],SpinorUndot[lab2_][$lam][a2_][Null]]:=+chain[$square,lab,x,lab2,$angle];
MomMassive /: Times[MomMassive[x_List,$square,$angle][a1_,Null][Null,a2_],SpinorDot[lab_][$lam][Null][a1_],SpinorUndot[lab2_][$lam][a2_][Null]]:=-chain[$square,lab,x,lab2,$angle];
MomMassive /: Times[MomMassive[x_List,$square,$angle][Null,a2_][a1_,Null],SpinorDot[lab_][$lam][a1_][Null],SpinorUndot[lab2_][$lam][Null][a2_]]:=-chain[$square,lab,x,lab2,$angle];

MomMassive /: Times[MomMassive[x_List,$angle,$square][a1_,a2_][Null,Null],SpinorUndot[lab_][$lam][Null][a1_],SpinorDot[lab2_][$lam][Null][a2_]]:=+chain[$angle,lab,x,lab2,$square];
MomMassive /: Times[MomMassive[x_List,$angle,$square][Null,Null][a1_,a2_],SpinorUndot[lab_][$lam][a1_][Null],SpinorDot[lab2_][$lam][a2_][Null]]:=+chain[$angle,lab,x,lab2,$square];
MomMassive /: Times[MomMassive[x_List,$angle,$square][a1_,Null][Null,a2_],SpinorUndot[lab_][$lam][Null][a1_],SpinorDot[lab2_][$lam][a2_][Null]]:=-chain[$angle,lab,x,lab2,$square];
MomMassive /: Times[MomMassive[x_List,$angle,$square][Null,a2_][a1_,Null],SpinorUndot[lab_][$lam][a1_][Null],SpinorDot[lab2_][$lam][Null][a2_]]:=-chain[$angle,lab,x,lab2,$square];

(*Just to make sure all the properties have been applied*)
out=localexp//Expand;

(*Return the output*)
Return[out];
];*)


(* ::Subsection::Closed:: *)
(*CompleteToMassive*)


(*MomMassive is an auxiliary function for CompleteToMassive*)

(*Now we define the contraction properties of MomMassive with itself*)
(*MomMassive /: Times[MomMassive[l1_List,type1_,$angle][a1_,A_][a2_,Null],MomMassive[l2_List,type2_,$angle][b1_,Null][b2_,A_]]:=(-1)^(Length[l2]+1)MomMassive[Join[l1,Reverse[l2]],type1,type2][a1,b1][a2,b2];*)
(*MomMassive /: Times[MomMassive[l1_List,$angle,type1_][A_,a1_][Null,a2_],MomMassive[l2_List,$angle,type2_][Null,b1_][A_,b2_]]:=(-1)^(Length[l1]+1)MomMassive[Join[Reverse[l1],l2],type1,type2][a1,b1][a2,b2];*)
(*MomMassive /:  Times[MomMassive[l1_List,type1_,$angle][a1_,A_][a2_,Null],MomMassive[l2_List,$angle,type2_][Null,b1_][A_,b2_]]:=MomMassive[Join[l1,l2],type1,type2][a1,b1][a2,b2];*)
(*MomMassive /: Times[MomMassive[l1_List,$square,type1_][Null,a1_][A_,a2_],MomMassive[l2_List,$square,type2_][A_,b1_][Null,b2_]]:=(-1)^(Length[l1]+1)MomMassive[Join[Reverse[l1],l2],type1,type2][a1,b1][a2,b2];*)
(*MomMassive /: Times[MomMassive[l1_List,type1_,$square][a1_,Null][a2_,A_],MomMassive[l2_List,type2_,$square][b1_,A_][b2_,Null]]:=(-1)^(Length[l2]+1)MomMassive[Join[l1,Reverse[l2]],type1,type2][a1,b1][a2,b2];*)
(*MomMassive /: Times[MomMassive[l1_List,type1_,$square][a1_,Null][a2_,A_],MomMassive[l2_List,$square,type2_][A_,b1_][Null,b2_]]:=MomMassive[Join[l1,l2],type1,type2][a1,b1][a2,b2];*)
(*Finally we define the contraction properties of MomMassive with angle and square spinors*)

(*MomMassive /: Times[MomMassive[x_List,$angle,$angle][a1_,a2_][Null,Null],SpinorUndot[lab_][$lam][Null][a1_],SpinorUndot[lab2_][$lam][Null][a2_]]:=-chain[$angle,lab,x,lab2,$angle];*)
(*MomMassive /: Times[MomMassive[x_List,$angle,$angle][Null,Null][a1_,a2_],SpinorUndot[lab_][$lam][a1_][Null],SpinorUndot[lab2_][$lam][a2_][Null]]:=-chain[$angle,lab,x,lab2,$angle];*)
(*MomMassive /: Times[MomMassive[x_List,$angle,$angle][a1_,Null][Null,a2_],SpinorUndot[lab_][$lam][Null][a1_],SpinorUndot[lab2_][$lam][a2_][Null]]:=chain[$angle,lab,x,lab2,$angle];*)
(*MomMassive /: Times[MomMassive[x_List,$angle,$angle][Null,a2_][a1_,Null],SpinorUndot[lab_][$lam][a1_][Null],SpinorUndot[lab2_][$lam][Null][a2_]]:=chain[$angle,lab,x,lab2,$angle];*)

(*MomMassive /: Times[MomMassive[x_List,$square,$square][a1_,a2_][Null,Null],SpinorDot[lab_][$lam][Null][a1_],SpinorDot[lab2_][$lam][Null][a2_]]:=-chain[$square,lab,x,lab2,$square];*)
(*MomMassive /: Times[MomMassive[x_List,$square,$square][Null,Null][a1_,a2_],SpinorDot[lab_][$lam][a1_][Null],SpinorDot[lab2_][$lam][a2_][Null]]:=-chain[$square,lab,x,lab2,$square];*)
(*MomMassive /: Times[MomMassive[x_List,$square,$square][a1_,Null][Null,a2_],SpinorDot[lab_][$lam][Null][a1_],SpinorDot[lab2_][$lam][a2_][Null]]:=chain[$square,lab,x,lab2,$square];*)
(*MomMassive /: Times[MomMassive[x_List,$square,$square][Null,a2_][a1_,Null],SpinorDot[lab_][$lam][a1_][Null],SpinorDot[lab2_][$lam][Null][a2_]]:=chain[$square,lab,x,lab2,$square];*)

(*MomMassive /: Times[MomMassive[x_List,$square,$angle][a1_,a2_][Null,Null],SpinorDot[lab_][$lam][Null][a1_],SpinorUndot[lab2_][$lam][Null][a2_]]:=+chain[$square,lab,x,lab2,$angle];*)
(*MomMassive /: Times[MomMassive[x_List,$square,$angle][Null,Null][a1_,a2_],SpinorDot[lab_][$lam][a1_][Null],SpinorUndot[lab2_][$lam][a2_][Null]]:=+chain[$square,lab,x,lab2,$angle];*)
(*MomMassive /: Times[MomMassive[x_List,$square,$angle][a1_,Null][Null,a2_],SpinorDot[lab_][$lam][Null][a1_],SpinorUndot[lab2_][$lam][a2_][Null]]:=-chain[$square,lab,x,lab2,$angle];*)
(*MomMassive /: Times[MomMassive[x_List,$square,$angle][Null,a2_][a1_,Null],SpinorDot[lab_][$lam][a1_][Null],SpinorUndot[lab2_][$lam][Null][a2_]]:=-chain[$square,lab,x,lab2,$angle];*)

(*MomMassive /: Times[MomMassive[x_List,$angle,$square][a1_,a2_][Null,Null],SpinorUndot[lab_][$lam][Null][a1_],SpinorDot[lab2_][$lam][Null][a2_]]:=+chain[$angle,lab,x,lab2,$square];*)
(*MomMassive /: Times[MomMassive[x_List,$angle,$square][Null,Null][a1_,a2_],SpinorUndot[lab_][$lam][a1_][Null],SpinorDot[lab2_][$lam][a2_][Null]]:=+chain[$angle,lab,x,lab2,$square];*)
(*MomMassive /: Times[MomMassive[x_List,$angle,$square][a1_,Null][Null,a2_],SpinorUndot[lab_][$lam][Null][a1_],SpinorDot[lab2_][$lam][a2_][Null]]:=-chain[$angle,lab,x,lab2,$square];*)
(*MomMassive /: Times[MomMassive[x_List,$angle,$square][Null,a2_][a1_,Null],SpinorUndot[lab_][$lam][a1_][Null],SpinorDot[lab2_][$lam][Null][a2_]]:=-chain[$angle,lab,x,lab2,$square];*)

(*CompleteToMassive[exp_,reps_:FixedSpinors]:=Block[{$crep2,locvar,SubCounter2,localexp,locreps,moms,numtot,dentot,out,MyPower,SpinorUndot2,SpinorDot2,numer,firstrep,MomLeft,MomRight},*)

(*Auxiliary function needed for the replacements later on*)
(*$crep2=2;*)
(*SubCounter2:=locvar*IntegerPart[$crep2++/2];*)

(*Pick only the relevant replacements, i.e. those concerning the \[Mu]s*)
(*locreps=Select[reps,(!FreeQ[#,SpinorUndotPure[_][$mu]->SpinorUndotPure[_][$lam]]||!FreeQ[#,SpinorDotPure[_][$mu]->SpinorDotPure[_][$lam]])&];*)

(*Extract the momenta whose \[Mu]s need to be restored*)
(*moms=Table[i[[1]],{i,locreps}];*)
(*moms=DeleteDuplicates[moms//.{SpinorUndotPure[x_][_]:>x,SpinorDotPure[x_][_]:>x}];*)

(*Now we are going to separate numerator and denominator*)

(*localexp=Together[exp];*)
(*numtot={Numerator[localexp]//Expand//CompleteMandelstam}/.{Plus->List}//Flatten;*)
(*dentot=Denominator[localexp];*)

(*Convert the whole expression into single spinors, making also use of the auxiliary function SubCounter defined along with SpinorReplace. Before doing this we split powers into single objects to get a fully correct replacement.*)
(*numtot=numtot//.Power[A_,n_?Positive]:>Product[MyPower[A,i],{i,n}];*)

(*numtot=numtot/.{*)
(*SpinorAngleBracket[x_,y_]/;TrueQ[Head[x]==OverBar&&Head[y]==OverBar]:> SpinorUndot2[x][$mu][SubCounter2][Null]*SpinorUndot2[y][$mu][Null][SubCounter2],SpinorSquareBracket[x_,y_]/;TrueQ[Head[x]==OverBar&&Head[y]==OverBar]:>SpinorDot2[x][$mu][Null][SubCounter2]*SpinorDot2[y][$mu][SubCounter2][Null],*)
(*SpinorAngleBracket[x_,y_]/;TrueQ[Head[y]==OverBar]:> SpinorUndot2[x][$lam][SubCounter2][Null]*SpinorUndot2[y][$mu][Null][SubCounter2],SpinorSquareBracket[x_,y_]/;TrueQ[Head[y]==OverBar]:>SpinorDot2[x][$lam][Null][SubCounter2]*SpinorDot2[y][$mu][SubCounter2][Null],SpinorAngleBracket[x_,y_]:> SpinorUndot2[x][$lam][SubCounter2][Null]*SpinorUndot2[y][$lam][Null][SubCounter2],SpinorSquareBracket[x_,y_]:>SpinorDot2[x][$lam][Null][SubCounter2]*SpinorDot2[y][$lam][SubCounter2][Null]};*)
(*numtot=numtot/.{SpinorUndot2[OverBar[x_]][$mu][y_][z_]:>SpinorUndot2[x][$mu][y][z],SpinorDot2[OverBar[x_]][$mu][y_][z_]:>SpinorDot2[x][$mu][y][z]};*)
(*Now we can safely remove MyPower*)
(*numtot=numtot//.MyPower[A_,x_]:>A;*)

(*Now replace the massless momenta |p>[p| with a massive momentum plus the \[Mu] piece. The massive momentum cannot be written any more in terms of spinors so will appear only inside a chain object.*)

(*Now we define a bunch of objects. These will allow us to do the replecements in a more efficient way*)
(*MomLeft /: Times[MomLeft[mom_][x_][y_],MomRight[mom_][z_][k_]]:=MomMassive[{mom},$angle,$square][x,z][y,k]+extramass[mom]*extramasstilde[mom]*SpinorUndot[mom][$mu][x][y]*SpinorDot[mom][$mu][z][k]/(SpinorAngleBracket[mom,overbar[mom]]SpinorSquareBracket[mom,overbar[mom]]);*)

(*Do[*)
(*numtot=numtot/.{SpinorUndot2[i][$lam][x_][y_]:>MomLeft[i][x][y],SpinorDot2[i][$lam][x_][y_]:>MomRight[i][x][y]};*)
(*numtot=numtot/.{MomLeft[i][x_][y_]:>SpinorUndot2[i][$lam][x][y],MomRight[i][x_][y_]:>SpinorDot2[i][$lam][x][y]};*)
(*,{i,moms}];*)


(*Now we replace the four-dimensional Mandelstam invariants with six-dimensional ones*)

(*numtot=numtot/.{S4[x1_,x2_]:>S[x1,x2]+extramass[x2]*extramasstilde[x1]+extramass[x1]*extramasstilde[x2]-(extramass[x1]*extramasstilde[x1] Spinoranglebracket[x2,\!\(\*OverscriptBox[\(x1\), \(_\)]\)] Spinorsquarebracket[x2,\!\(\*OverscriptBox[\(x1\), \(_\)]\)])/(Spinoranglebracket[x1,\!\(\*OverscriptBox[\(x1\), \(_\)]\)] Spinorsquarebracket[x1,\!\(\*OverscriptBox[\(x1\), \(_\)]\)])-(extramass[x2]*extramasstilde[x2] Spinoranglebracket[x1,\!\(\*OverscriptBox[\(x2\), \(_\)]\)] Spinorsquarebracket[x1,\!\(\*OverscriptBox[\(x2\), \(_\)]\)])/(Spinoranglebracket[x2,\!\(\*OverscriptBox[\(x2\), \(_\)]\)] Spinorsquarebracket[x2,\!\(\*OverscriptBox[\(x2\), \(_\)]\)])+(extramass[x1]*extramasstilde[x1]extramass[x2]*extramasstilde[x2] Spinoranglebracket[\!\(\*OverscriptBox[\(x1\), \(_\)]\),\!\(\*OverscriptBox[\(x2\), \(_\)]\)] Spinorsquarebracket[\!\(\*OverscriptBox[\(x1\), \(_\)]\),\!\(\*OverscriptBox[\(x2\), \(_\)]\)])/(Spinoranglebracket[x1,\!\(\*OverscriptBox[\(x1\), \(_\)]\)] Spinoranglebracket[x2,\!\(\*OverscriptBox[\(x2\), \(_\)]\)] Spinorsquarebracket[x1,\!\(\*OverscriptBox[\(x1\), \(_\)]\)] Spinorsquarebracket[x2,\!\(\*OverscriptBox[\(x2\), \(_\)]\)])};*)

(*Now we replace the resulting \[Mu]s with the chosen \[Lambda]s again*)
(*numtot=SpinorReplaceSequential[numtot,reps];*)

(*Just to make sure all the properties have been applied*)
(*numtot=numtot/.{SpinorUndot2->SpinorUndot,SpinorDot2->SpinorDot}//Expand;*)

(*Make numtot a sum again*)
(*If[Length[numtot]==1,*)
(*numtot=First[numtot],*)
(*numtot=Plus@@numtot;*)
(*];*)

(*Return the output*)
(*Return[numtot/dentot];*)
(*];*)


(* ::Subsection::Closed:: *)
(*Relabel*)


Options[Relabel]={LabelRep->{},ScalarProduct->True};

Relabel[exp_,OptionsPattern[]]:=Module[{localexp,funrep,labrep,labrepneg,sp},
(*Divide the replacements in two cathegories: the ines acting on labesl and the ones acting on the entire functions S[__] or mp[_,_]*)

funrep=Select[OptionValue[LabelRep],(!FreeQ[#,S[__]]||!FreeQ[#,mp[_,_]]||!FreeQ[#,S4[__]])&];

(*Label replacements are harder to deal with since they may be simple numbers,so they need to be separated and treated more carefully. In order to do these replacemenst properly we transfor the labels of all the functions into strings. This allows us to distinguish for example the label 2 from the number 2 in 2*l1 where l1 is the label. This has the drawback that we also need to duplicate the replacements by introducing a set of negative labels as well. This seems to be the safest way of doing things.*)

labrep=Select[OptionValue[LabelRep],(FreeQ[#,S[__]]&&FreeQ[#,mp[_,_]]&&FreeQ[#,S4[__]])&];
labrepneg=Table[-i[[1]]->-i[[2]],{i,labrep}];
labrep=Table[ToString[i[[1]]]->ToString[i[[2]]],{i,labrep}];
labrepneg=Table[ToString[i[[1]]]->ToString[i[[2]]],{i,labrepneg}];

(*Convert all the labels to strings*)
localexp=exp/.{S[x__]:>S[Sequence@@ToString/@{x}],S4[x__]:>S4[Sequence@@ToString/@{x}],mp[x__]:>mp[Sequence@@ToString/@{x}]};
(*Apply the label replacements*)
(*localexp=localexp/.f_[x__]\[RuleDelayed]f[StringReplace[#,Join[labrep,labrepneg]]&/@{x}];*)
localexp=localexp/.Join[labrep,labrepneg];
(*Convert labels back to symbols*)
localexp=localexp/.{S[x__]:>S[Sequence@@ToExpression/@{x}],S4[x__]:>S4[Sequence@@ToExpression/@{x}],mp[x__]:>mp[Sequence@@ToExpression/@{x}]};
(*Apply the functional replacements*)
localexp=localexp/.funrep;

(*Finally convert the scalar product if a new one has been defined*)

If[!TrueQ[OptionValue[ScalarProduct]],
sp=OptionValue[ScalarProduct];
localexp=localexp/.{mp[x_,y_]:>sp[x,y],S4[x_,y_]:>sp[x+y,x+y],S[x_,y_]:>sp[x+y,x+y]};
];

Return[localexp];
];


(* ::Subsection::Closed:: *)
(*SpinorAngleBracketN*)


SpinorAngleBracketN[x_,y_]:=SpinorUndotN[x][$lam][$up] . SpinorUndotN[y][$lam][$down];
SpinorAngleBracketN[x_,OverBar[y_]]:=SpinorUndotN[x][$lam][$up] . SpinorUndotN[y][$mu][$down];
SpinorAngleBracketN[OverBar[x_],y_]:=SpinorUndotN[x][$mu][$up] . SpinorUndotN[y][$lam][$down];
SpinorAngleBracketN[OverBar[x_],OverBar[y_]]:=SpinorUndotN[x][$mu][$up] . SpinorUndotN[y][$mu][$down];


(* ::Subsection::Closed:: *)
(*SpinorSquareBracketN*)


SpinorSquareBracketN[x_,y_]:=SpinorDotN[x][$lam][$down] . SpinorDotN[y][$lam][$up];
SpinorSquareBracketN[x_,OverBar[y_]]:=SpinorDotN[x][$lam][$down] . SpinorDotN[y][$mu][$up];
SpinorSquareBracketN[OverBar[x_],y_]:=SpinorDotN[x][$mu][$down] . SpinorDotN[y][$lam][$up];
SpinorSquareBracketN[OverBar[x_],OverBar[y_]]:=SpinorDotN[x][$mu][$down] . SpinorDotN[y][$mu][$up];


(* ::Subsection::Closed:: *)
(*GenSpinors*)


Options[GenSpinors]={Dimension->6,DisplaySpinors->False,Parametric->False,ParameterName->$par,ParameterRange->200,
	Modulus->NextPrime[10000,-1],SpecialKinematics->Rational,Seed->False,RandomSpinors->False,FourD->{},FixedReference->False};
SetAttributes[$par,Protected];
SetAttributes[FiniteField,Protected];

GenSpinors[labels_List,opts:OptionsPattern[]]:=Module[
{lambda,lambdaout,num,ra,rs,la,ls,\[Xi],\[Eta],\[Xi]t,\[Eta]t,mass,masst,mur,mul,mutr,mutl,parn,usedpar,system,sol,dim,prime,FreeIndcs,FixIndcs,solvVars},
	
	
	
	(*First we check whether the give combination of options work together.*)
	If[OptionValue[FixedReference]=!=False,
	   If[TrueQ[OptionValue[Parametric]],
	      Message[GenSpinors::FixedReferenceParametric];
	      Abort[];
	   ];
	   If[!MatchQ[OptionValue[FixedReference],Rule[_,List[_?NumericQ,_?NumericQ,_?NumericQ,_?NumericQ]]],
	      Message[GenSpinors::FixedReferenceBadSyntax];
	      Abort[];
	   ];
	];
	
	
	
	(*Next we have to clear the definitions of SpinorUndotN and SpinorDotN*)
	ClearKinematics[labels];
	
	If[OptionValue[FixedReference]=!=False,
	   SubValues[SpinorUndotN]=DeleteCases[SubValues[SpinorUndotN],_?(!FreeQ[First[#],With[{j=OptionValue[FixedReference][[1]]},HoldPattern[SpinorUndotN[j]]]]&)];
	   SubValues[SpinorDotN]=DeleteCases[SubValues[SpinorDotN],_?(!FreeQ[First[#],With[{j=OptionValue[FixedReference][[1]]},HoldPattern[SpinorDotN[j]]]]&)];
	   SubValues[ExtramassN]=DeleteCases[SubValues[ExtramassN],_?(!FreeQ[First[#],With[{j=OptionValue[FixedReference][[1]]},HoldPattern[ExtramassN[j]]]]&)];
	   SubValues[ExtramasstildeN]=DeleteCases[SubValues[ExtramasstildeN],_?(!FreeQ[First[#],With[{j=OptionValue[FixedReference][[1]]},HoldPattern[ExtramasstildeN[j]]]]&)];
	];
	
		If[OptionValue[Dimension]==6 && (Length[labels] - Length@Intersection[labels,OptionValue[FourD]]) < 2,
			dim = 4;
		,
			dim = OptionValue[Dimension];
		];
		
	(*Fix the seed of the random generator if required using the Seed option*)
	If[TrueQ[Head[OptionValue[Seed]]==Integer],
		SeedRandom[OptionValue[Seed]];
	];
	
	(*Four dimensions*)
	Switch[dim,
		4,
			genSpinors4D[labels,FilterRules[{opts,Options[GenSpinors]},Options[genSpinors4D]]];,
		6,
			genSpinors6D[labels,FilterRules[{opts,Options[GenSpinors]},Options[genSpinors6D]]];,
		_,
		Message[GenSpinors::UnsupportedDimension];
	];
];


(* ::Subsubsection:: *)
(*GenSpinors 4D*)


Options[genSpinors4D]={DisplaySpinors->False,Parametric->False,ParameterName->$par,ParameterRange->200,Modulus->NextPrime[10000,-1],
	SpecialKinematics->Rational,Seed->False,RandomSpinors->False,FixedReference->False};

genSpinors4D[labels_List,opts:OptionsPattern[]]:=Module[
{lambda,lambdaout,num,ra,rs,la,ls,\[Xi],\[Eta],\[Xi]t,\[Eta]t,mass,masst,mur,mul,mutr,mutl,parn,usedpar,system,sol,dim,prime,FreeIndcs,FixIndcs,solvVars},

	If[OptionValue[SpecialKinematics]===FiniteField,
	   If[PrimeQ[OptionValue[Modulus]],
	      prime = Abs[OptionValue[Modulus]];
		,
	      Message[GenSpinors::NotPrime];
	      Abort[];
	   ];
	   If[TrueQ[OptionValue[Parametric]],
	      Message[GenSpinors::FiniteFieldParametric];
	      Abort[];
	   ];
	];
	
	(*Definition of the spinors in terms of the components. In the six-dimensionla case there will be 2n of tese spinors, where the first n refer to \[Lambda] and the secodn n to \[Lambda]' which is redefinition of the \[Mu] encoding also the masses, see paper to be written.*)
	ra[i_]:={\[Xi][i],\[Eta][i]}(*|i>*);
	rs[i_]:={\[Xi]t[i],\[Eta]t[i]}(*|i]*);
	la[i_]:={\[Eta][i],-\[Xi][i]}(*<i|*);
	ls[i_]:={-\[Eta]t[i],\[Xi]t[i]}(*[i|*);

	num=Length[labels];
	
	(*Fix n+6 components to arbitrary numbers, distinguishing between rational, finite field, and real kinematics*)
         Switch[OptionValue[SpecialKinematics],
            Rational,
               Do[\[Xi][i]=RandomInteger[{1,OptionValue[ParameterRange]}],{i,num}];
               Do[\[Xi]t[i]=RandomInteger[{1,OptionValue[ParameterRange]}];
               	\[Eta]t[i]=RandomInteger[{1,OptionValue[ParameterRange]}];
               	\[Eta][i+2]=RandomInteger[{1,OptionValue[ParameterRange]}],{i,2}],
            FiniteField,
               Do[\[Xi][i]=RandomInteger[{1,prime}],{i,num}];
               Do[\[Xi]t[i]=RandomInteger[{1,prime}];
               	\[Eta]t[i]=RandomInteger[{1,prime}];
               	\[Eta][i+2]=RandomInteger[{1,prime}],{i,2}],
            _,
               Do[\[Xi][i]=RandomReal[OptionValue[ParameterRange]],{i,num}];
               Do[\[Xi]t[i]=RandomReal[OptionValue[ParameterRange]];
               	\[Eta]t[i]=RandomReal[OptionValue[ParameterRange]];
               	\[Eta][i+2]=RandomReal[OptionValue[ParameterRange]],{i,2}];
         ];

         (*We check if we want numeric values or parametric values*)
         If[!TrueQ[OptionValue[Parametric]],
            (*Generate numerical values for all the remaining components except 4, which will solve momentum conservation*)
            Switch[OptionValue[SpecialKinematics],
               Rational,
                  Do[\[Eta][i]=RandomInteger[{1,OptionValue[ParameterRange]}],{i,5,num}];
                  Do[\[Xi]t[i]=RandomInteger[{1,OptionValue[ParameterRange]}];
                  	\[Eta]t[i]=RandomInteger[{1,OptionValue[ParameterRange]}],{i,4,num}],
               FiniteField,
                  Do[\[Eta][i]=RandomInteger[{1,prime}],{i,5,num}];
                  Do[\[Xi]t[i]=RandomInteger[{1,prime}];
                  	\[Eta]t[i]=RandomInteger[{1,prime}],{i,4,num}],
               _,
                  Do[\[Eta][i]=RandomReal[OptionValue[ParameterRange]],{i,5,num}];
                  Do[\[Xi]t[i]=RandomReal[OptionValue[ParameterRange]];
                  	\[Eta]t[i]=RandomReal[OptionValue[ParameterRange]],{i,4,num}];
            ],
            (*Assign a parameter name to the remaining components*)
            parn=OptionValue[ParameterName];
            Do[\[Xi]t[i]=parn[i-3],{i,4,num}];
            usedpar=num-3;
            Do[\[Eta]t[i]=parn[i+usedpar-3],{i,4,num}];
            usedpar=usedpar+(num-3);
            Do[\[Eta][i]=parn[i+usedpar-4],{i,5,num}];
         ];

         If[OptionValue[FixedReference] =!= False,
            (*The +1 definitions will be used later to set the global variables (as they are guaranteed not to be overwritten by having 4D momenta)*)
            \[Xi][num+1]=OptionValue[FixedReference][[2,1]];
            \[Eta][num+1]=OptionValue[FixedReference][[2,2]];
            \[Xi]t[num+1]=OptionValue[FixedReference][[2,3]];
            \[Eta]t[num+1]=OptionValue[FixedReference][[2,4]];
         ];
         
         (*Solve momentum conservation in other 4 components, or set to arbitrary numbers if RandomSpinors is set to true*)
         If[TrueQ[OptionValue[RandomSpinors]],
            {\[Eta][1],\[Eta][2],\[Xi]t[3],\[Eta]t[3]}=Table[RandomInteger[{1,OptionValue[ParameterRange]}],{i,4}],
            If[OptionValue[SpecialKinematics]===FiniteField,
               sol=Solve[Sum[\[Xi][i]\[Xi]t[i],{i,num}]==0&&Sum[\[Xi][i]\[Eta]t[i],{i,num}]==0&&Sum[\[Eta][i]\[Xi]t[i],{i,num}]==0&&Sum[\[Eta][i]\[Eta]t[i],{i,num}]==0,
                   {\[Eta][1],\[Eta][2],\[Xi]t[3],\[Eta]t[3]},Modulus->prime];
               {\[Eta][1],\[Eta][2],\[Xi]t[3],\[Eta]t[3]}=Mod[{\[Eta][1],\[Eta][2],\[Xi]t[3],\[Eta]t[3]}/.First[sol],prime];
           ,
               sol=Solve[Sum[\[Xi][i]\[Xi]t[i],{i,num}]==0&&Sum[\[Xi][i]\[Eta]t[i],{i,num}]==0&&Sum[\[Eta][i]\[Xi]t[i],{i,num}]==0&&Sum[\[Eta][i]\[Eta]t[i],{i,num}]==0,
                   {\[Eta][1],\[Eta][2],\[Xi]t[3],\[Eta]t[3]}];
               {\[Eta][1],\[Eta][2],\[Xi]t[3],\[Eta]t[3]}={\[Eta][1],\[Eta][2],\[Xi]t[3],\[Eta]t[3]}/.First[sol];
            ];
         ];

         (*Relate generated kinematics to the spinors:*)
         If[OptionValue[SpecialKinematics]===FiniteField,
            Do[
               (*\[Lambda] spinors, (mod prime)*)
               SpinorUndotN[labels[[i]]][$lam][$up]=Mod[la[i],prime];
               SpinorUndotN[labels[[i]]][$lam][$down]=Mod[ra[i],prime];
               SpinorDotN[labels[[i]]][$lam][$down]=Mod[ls[i],prime];
               SpinorDotN[labels[[i]]][$lam][$up]=Mod[rs[i],prime];
            ,{i,num}];
            If[OptionValue[FixedReference]=!=False,
               SpinorUndotN[OptionValue[FixedReference][[1]]][$lam][$up]=Mod[la[num+1],prime];
               SpinorUndotN[OptionValue[FixedReference][[1]]][$lam][$down]=Mod[ra[num+1],prime];
               SpinorDotN[OptionValue[FixedReference][[1]]][$lam][$down]=Mod[ls[num+1],prime];
               SpinorDotN[OptionValue[FixedReference][[1]]][$lam][$up]=Mod[rs[num+1],prime];
            ];
         ,
            Do[
               (*\[Lambda] spinors*)
               SpinorUndotN[labels[[i]]][$lam][$up]=la[i];
               SpinorUndotN[labels[[i]]][$lam][$down]=ra[i];
               SpinorDotN[labels[[i]]][$lam][$down]=ls[i];
               SpinorDotN[labels[[i]]][$lam][$up]=rs[i];
            ,{i,num}];
            If[OptionValue[FixedReference]=!=False,
               SpinorUndotN[OptionValue[FixedReference][[1]]][$lam][$up]=la[num+1];
               SpinorUndotN[OptionValue[FixedReference][[1]]][$lam][$down]=ra[num+1];
               SpinorDotN[OptionValue[FixedReference][[1]]][$lam][$down]=ls[num+1];
               SpinorDotN[OptionValue[FixedReference][[1]]][$lam][$up]=rs[num+1];

               SpinorUndotN[OptionValue[FixedReference][[1]]][$mu][$up]=0;
               SpinorUndotN[OptionValue[FixedReference][[1]]][$mu][$down]=0;
               SpinorDotN[OptionValue[FixedReference][[1]]][$mu][$down]=0;
               SpinorDotN[OptionValue[FixedReference][[1]]][$mu][$up]=0;

               ExtramassN[OptionValue[FixedReference][[1]]]=0;
               ExtramasstildeN[OptionValue[FixedReference][[1]]]=0;
            ];
         ];

         Activate @ Table[{
            (*\[Lambda] Spinor components*)
            Inactive[SetDelayed][SpinorUndotN[labels[[i]]][$lam][j:1|2][Null],Indexed[SpinorUndotN[labels[[i]]][$lam][$up],{j}]],
            Inactive[SetDelayed][SpinorUndotN[labels[[i]]][$lam][Null][j:1|2],Indexed[SpinorUndotN[labels[[i]]][$lam][$down],{j}]],
            Inactive[SetDelayed][SpinorDotN[labels[[i]]][$lam][Null][j:1|2],Indexed[SpinorDotN[labels[[i]]][$lam][$down],{j}]],
            Inactive[SetDelayed][SpinorDotN[labels[[i]]][$lam][j:1|2][Null],Indexed[SpinorDotN[labels[[i]]][$lam][$up],{j}]]}
         ,{i,num}];
         If[OptionValue[FixedReference]=!=False,
            Activate @ {
               Inactive[SetDelayed][SpinorUndotN[OptionValue[FixedReference][[1]]][$lam][j:1|2][Null],Indexed[SpinorUndotN[OptionValue[FixedReference][[1]]][$lam][$up],{j}]],
               Inactive[SetDelayed][SpinorUndotN[OptionValue[FixedReference][[1]]][$lam][Null][j:1|2],Indexed[SpinorUndotN[OptionValue[FixedReference][[1]]][$lam][$down],{j}]],
               Inactive[SetDelayed][SpinorDotN[OptionValue[FixedReference][[1]]][$lam][Null][j:1|2],Indexed[SpinorDotN[OptionValue[FixedReference][[1]]][$lam][$down],{j}]],
               Inactive[SetDelayed][SpinorDotN[OptionValue[FixedReference][[1]]][$lam][j:1|2][Null],Indexed[SpinorDotN[OptionValue[FixedReference][[1]]][$lam][$up],{j}]]
            };
            SpinorUndotN[OptionValue[FixedReference][[1]]][$mu][_]:=0;
            SpinorDotN[OptionValue[FixedReference][[1]]][$mu][_]:=0;
         ];

	(*In case dim=4 because of n-1 or n 4D momenta being specified in FourD:*)
	Do[
		(*Setting \[Mu] spinors to zero*)
		SpinorUndotN[labels[[i]]][$mu][$up]={0,0};
		SpinorUndotN[labels[[i]]][$mu][$down]={0,0};
		SpinorDotN[labels[[i]]][$mu][$down]={0,0};
		SpinorDotN[labels[[i]]][$mu][$up]={0,0};
		(*Setting masses to zero*)
		ExtramassN[labels[[i]]]=0;
		ExtramasstildeN[labels[[i]]]=0;
	,{i,num}];
	Do[
		(*Setting \[Mu] Spinor components set to zero*)
		SpinorUndotN[labels[[i]]][$mu][j][Null]=0;
		SpinorUndotN[labels[[i]]][$mu][Null][j]=0;
		SpinorDotN[labels[[i]]][$mu][j][Null]=0;
		SpinorDotN[labels[[i]]][$mu][Null][j]=0;
	,{i,num},{j,{1,2}}];

		Do[Mom4DVectorNFromMatrix[lbl][Null],{lbl,labels}];
		Do[Mom4DVectorNFromMatrix[lbl][$flat],{lbl,labels}];

         (*Print the computed spinors if required*)

	If[TrueQ[OptionValue[DisplaySpinors]],
		Print["Output reads: {|\[Lambda]>,|\[Lambda]],|\[Mu]>,|\[Mu]]}"];
		Print[Table[{ra[i],rs[i],{0,0},{0,0}},{i,num}]];
	,
		Null
	]
];


(* ::Subsubsection:: *)
(*GenSpinors 6D*)


Options[genSpinors6D]={DisplaySpinors->False,Parametric->False,ParameterName->$par,ParameterRange->200,Modulus->NextPrime[10000,-1],
	SpecialKinematics->Rational,Seed->False,RandomSpinors->False,FixedReference->False,FourD->{}};

genSpinors6D[labels_List,opts:OptionsPattern[]]:=Module[
{lambda,lambdaout,num,ra,rs,la,ls,\[Xi],\[Eta],\[Xi]t,\[Eta]t,mass,masst,mur,mul,mutr,mutl,parn,usedpar,system,sol,dim,prime,
	freeIndices,fixedIndices,fourDIndices,solvVars},

	If[OptionValue[SpecialKinematics]===FiniteField,
	   If[PrimeQ[OptionValue[Modulus]],
	      prime = Abs[OptionValue[Modulus]];
		,
	      Message[GenSpinors::NotPrime];
	      Abort[];
	   ];
	   If[TrueQ[OptionValue[Parametric]],
	      Message[GenSpinors::FiniteFieldParametric];
	      Abort[];
	   ];
	];

	(*Definition of the spinors in terms of the components. In the six-dimensionla case there will be 2n of tese spinors, where the first n refer to \[Lambda] and the secodn n to \[Lambda]' which is redefinition of the \[Mu] encoding also the masses, see paper to be written.*)
	ra[i_]:={\[Xi][i],\[Eta][i]}(*|i>*);
	rs[i_]:={\[Xi]t[i],\[Eta]t[i]}(*|i]*);
	la[i_]:={\[Eta][i],-\[Xi][i]}(*<i|*);
	ls[i_]:={-\[Eta]t[i],\[Xi]t[i]}(*[i|*);

	num=Length[labels];
	
	fourDIndices = DeleteDuplicates[Position[labels,#][[1,1]]&/@OptionValue[FourD]];
	
         (*If we want six-dimensional objects we have to generate also the \[Mu] and the masses. We will do this starting from scratch, which should be much easier than recycle momentum twistor variables*)

         (*Determining the indices of the momenta for which components have to be randomly chosen, and for which the system below can be solved.
           This depends on the 4D momenta: the vanishing \[Xi](t),\[Eta](t)[num+i] can multiply the variables for which we want to solve. Therefore
           we choose our variables such that at least two of the \[Xi]t we solve for belong to 6D momenta (of which there are always at least two).*)
         (*freeIndices=Join[OptionValue[FourD],Complement[Range[1,num],OptionValue[FourD]][[3;;]]];*)
         freeIndices=Join[fourDIndices,Complement[Range[1,num],fourDIndices][[3;;]]];
         fixedIndices=Complement[Range[1,num],freeIndices];

         (*Fix 3n+9 arbitrary components, differentiating between rational, finite field, and floating point kinematics*)
         Switch[OptionValue[SpecialKinematics],
            FiniteField,
               (*3n*)
               Do[\[Xi][i]=RandomInteger[{1,prime}];
                  \[Eta][i+num]=RandomInteger[{1,prime}];
                  \[Xi]t[i+num]=RandomInteger[{1,prime}],
               {i,num}];
               (*The other 9 arbitrary ones*)
               \[Eta]t[1+num]=RandomInteger[{1,prime}];
               \[Eta]t[2+num]=RandomInteger[{1,prime}];
               \[Eta]t[3+num]=RandomInteger[{1,prime}];
               \[Eta]t[4+num]=RandomInteger[{1,prime}];
               \[Xi][1+num]=RandomInteger[{1,prime}];
               \[Xi][2+num]=RandomInteger[{1,prime}];
               \[Xi][3+num]=RandomInteger[{1,prime}];
               \[Xi][4+num]=RandomInteger[{1,prime}];
               \[Xi]t[freeIndices[[2]]]=RandomInteger[{1,prime}];,
            Rational | _,
               (*3n*)
               Do[\[Xi][i]=RandomInteger[{1,OptionValue[ParameterRange]}];
                  \[Eta][i+num]=RandomInteger[{1,OptionValue[ParameterRange]}];
                  \[Xi]t[i+num]=RandomInteger[{1,OptionValue[ParameterRange]}],
               {i,num}];
               (*The other 9 arbitrary ones*)
               \[Eta]t[1+num]=RandomInteger[{1,OptionValue[ParameterRange]}];
               \[Eta]t[2+num]=RandomInteger[{1,OptionValue[ParameterRange]}];
               \[Eta]t[3+num]=RandomInteger[{1,OptionValue[ParameterRange]}];
               \[Eta]t[4+num]=RandomInteger[{1,OptionValue[ParameterRange]}];
               \[Xi][1+num]=RandomInteger[{1,OptionValue[ParameterRange]}];
               \[Xi][2+num]=RandomInteger[{1,OptionValue[ParameterRange]}];
               \[Xi][3+num]=RandomInteger[{1,OptionValue[ParameterRange]}];
               \[Xi][4+num]=RandomInteger[{1,OptionValue[ParameterRange]}];
               \[Xi]t[freeIndices[[2]]]=RandomInteger[{1,OptionValue[ParameterRange]}];
         ];

         (*Now we have to set the free-parameters to either be equal to the chosen variable name or generate numeric values for them, depending on the OptionValue of Parametric*)
         If[TrueQ[OptionValue[Parametric]],
            (*Parametric expression*)
            (*In order to write less lets introduce this local variable*)
            parn=OptionValue[ParameterName];
            usedpar=1;
            Do[\[Xi]t[i]=parn[usedpar];
               usedpar++;,{i,freeIndices[[3;;]]}];
            (* debugPrint[Table[\[Xi]t[i]=parn[i-Length@freeIndices+2],{i,freeIndices[[3;;]]}; *)
            Do[\[Eta]t[i]=parn[usedpar];
               usedpar++;,{i,Complement[Range[1,num],{freeIndices[[1]]}]}];
            (* debugPrint[Table[\[Eta]t[i]=parn[i-1+usedpar],{i,2,num}]]; *)
            Do[\[Xi][i+num]=parn[usedpar];
               usedpar++;,{i,5,num}];
            (* debugPrint[Table[\[Xi][i+num]=parn[i-4+usedpar],{i,5,num}]]; *)
            Do[\[Eta][i]=parn[usedpar];
               usedpar++;,{i,freeIndices}];
            (* debugPrint[Table[\[Eta][i+num]=parn[i-2+usedpar],{i,3,num}]]; *)
            Do[\[Eta]t[i+num]=parn[usedpar];
               usedpar++,{i,5,num}];
            (* debugPrint[Table[\[Eta]t[i+num]=parn[i-4+usedpar],{i,5,num}]]; *)
            (* debugPrint[usedpar==(5*num-15)] *)
            ,
            (*Numerical values*)
            Switch[OptionValue[SpecialKinematics],
               FiniteField,
                  (*In the case finite field kinematics is required*)
                  Do[\[Xi]t[i]=RandomInteger[{1,prime}],{i,freeIndices[[3;;]]}];
                  Do[\[Eta]t[i]=RandomInteger[{1,prime}],{i,Complement[Range[1,num],{freeIndices[[1]]}]}];
                  Do[\[Xi][i+num]=RandomInteger[{1,prime}],{i,5,num}];
                  Do[\[Eta][i]=RandomInteger[{1,prime}],{i,freeIndices}];
                  Do[\[Eta]t[i+num]=RandomInteger[{1,prime}],{i,5,num}],
               Rational | _,
                  (*In the case rational kinematics is required*)
                  Do[\[Xi]t[i]=RandomInteger[{1,OptionValue[ParameterRange]}],{i,freeIndices[[3;;]]}];
                  Do[\[Eta]t[i]=RandomInteger[{1,OptionValue[ParameterRange]}],{i,Complement[Range[1,num],{freeIndices[[1]]}]}];
                  Do[\[Xi][i+num]=RandomInteger[{1,OptionValue[ParameterRange]}],{i,5,num}];
                  Do[\[Eta][i]=RandomInteger[{1,OptionValue[ParameterRange]}],{i,freeIndices}];
                  Do[\[Eta]t[i+num]=RandomInteger[{1,OptionValue[ParameterRange]}],{i,5,num}]
            ];
         ];

      If[OptionValue[FixedReference] =!= False,
         (*The +1 definitions will be used later to set the global variables (as they are guaranteed not to be overwritten by having 4D momenta)*)
         Do[\[Xi][num+i]=OptionValue[FixedReference][[2,1]],{i,1,num+1}];
         Do[\[Eta][num+i]=OptionValue[FixedReference][[2,2]],{i,1,num+1}];
         Do[\[Xi]t[num+i]=OptionValue[FixedReference][[2,3]],{i,1,num+1}];
         Do[\[Eta]t[num+i]=OptionValue[FixedReference][[2,4]],{i,1,num+1}];
      ];

	Do[
		Module[{labelIdx=Position[labels,label][[1,1]]},
			\[Xi][num+labelIdx]=0;
			\[Xi]t[num+labelIdx]=0;
			\[Eta][num+labelIdx]=0;
			\[Eta]t[num+labelIdx]=0;
		];
	,{label,OptionValue[FourD]}];

         (*Now the last 6 variables fixed by momentum conservation. If RandomSpinors is set to True momentum conservation is not imposed and the last variables are fixed randomly.*)

         solvVars={\[Xi]t[fixedIndices[[1]]],\[Xi]t[fixedIndices[[2]]],\[Xi]t[freeIndices[[1]]],\[Eta][fixedIndices[[1]]],\[Eta][fixedIndices[[2]]],\[Eta]t[freeIndices[[1]]]};

         If[TrueQ[OptionValue[RandomSpinors]],
            Evaluate[solvVars]=Table[RandomInteger[{1,OptionValue[ParameterRange]}],{i,6}],
            system={Sum[\[Xi][i]\[Xi]t[i]+\[Xi][i+num]\[Xi]t[i+num],{i,num}]==0,
                    Sum[\[Xi][i]\[Eta]t[i]+\[Xi][i+num]\[Eta]t[i+num],{i,num}]==0,
                    Sum[\[Eta][i]\[Xi]t[i]+\[Eta][i+num]\[Xi]t[i+num],{i,num}]==0,
                    Sum[\[Eta][i]\[Eta]t[i]+\[Eta][i+num]\[Eta]t[i+num],{i,num}]==0,
                    Sum[\[Xi][i]\[Eta][i+num]-\[Xi][i+num]\[Eta][i],{i,num}]==0,
                    Sum[\[Xi]t[i]\[Eta]t[i+num]-\[Xi]t[i+num]\[Eta]t[i],{i,num}]==0};
            Switch[OptionValue[SpecialKinematics],
               FiniteField,
                  sol=Solve[system,solvVars,Modulus->prime]//Flatten;
                  Evaluate[solvVars]=Mod[solvVars/.sol,prime];,
               Rational,
                  sol=Solve[system,solvVars]//Flatten;
                  Evaluate[solvVars]=solvVars/.sol;,
               _,
                  sol=Solve[system,solvVars]//Flatten;
                  Evaluate[solvVars]=N[solvVars/.sol];
            ];
         ];


         (*Now we have to write the masses and the \[Mu] in terms of these variables. For the relations among these see the paper to come...*)


         (*We choose the \[Mu] to be equal to \[Lambda]' which is an allowed choice, so nothing has to be done there.*)

         (*Now we just need to set the global variables equal to te locally generated ones:*)

         If[OptionValue[SpecialKinematics]===FiniteField,
            Do[
               (*\[Lambda] spinors*)
               SpinorUndotN[labels[[i]]][$lam][$up]=Mod[la[i],prime];
               SpinorUndotN[labels[[i]]][$lam][$down]=Mod[ra[i],prime];
               SpinorDotN[labels[[i]]][$lam][$down]=Mod[ls[i],prime];
               SpinorDotN[labels[[i]]][$lam][$up]=Mod[rs[i],prime];
               (*\[Mu] spinors*)
               SpinorUndotN[labels[[i]]][$mu][$up]=Mod[la[i+num],prime];
               SpinorUndotN[labels[[i]]][$mu][$down]=Mod[ra[i+num],prime];
               SpinorDotN[labels[[i]]][$mu][$down]=Mod[ls[i+num],prime];
               SpinorDotN[labels[[i]]][$mu][$up]=Mod[rs[i+num],prime];
               (*Masses:*)
               ExtramassN[labels[[i]]]=Mod[la[i] . ra[i+num],prime];
               ExtramasstildeN[labels[[i]]]=Mod[ls[i+num] . rs[i],prime];
            ,{i,num}];
            (*Fixed reference spinors*)
            If[OptionValue[FixedReference]=!=False,
               SpinorUndotN[OptionValue[FixedReference][[1]]][$lam][$up]=Mod[la[2*num+1],prime];
               SpinorUndotN[OptionValue[FixedReference][[1]]][$lam][$down]=Mod[ra[2*num+1],prime];
               SpinorDotN[OptionValue[FixedReference][[1]]][$lam][$down]=Mod[ls[2*num+1],prime];
               SpinorDotN[OptionValue[FixedReference][[1]]][$lam][$up]=Mod[rs[2*num+1],prime];

               SpinorUndotN[OptionValue[FixedReference][[1]]][$mu][$up]=0;
               SpinorUndotN[OptionValue[FixedReference][[1]]][$mu][$down]=0;
               SpinorDotN[OptionValue[FixedReference][[1]]][$mu][$down]=0;
               SpinorDotN[OptionValue[FixedReference][[1]]][$mu][$up]=0;

               ExtramassN[OptionValue[FixedReference][[1]]]=0;
               ExtramasstildeN[OptionValue[FixedReference][[1]]]=0;
            ];,
            Do[
               (*\[Lambda] spinors*)
               SpinorUndotN[labels[[i]]][$lam][$up]=la[i];
               SpinorUndotN[labels[[i]]][$lam][$down]=ra[i];
               SpinorDotN[labels[[i]]][$lam][$down]=ls[i];
               SpinorDotN[labels[[i]]][$lam][$up]=rs[i];
               (*\[Mu] spinors*)
               SpinorUndotN[labels[[i]]][$mu][$up]=la[i+num];
               SpinorUndotN[labels[[i]]][$mu][$down]=ra[i+num];
               SpinorDotN[labels[[i]]][$mu][$down]=ls[i+num];
               SpinorDotN[labels[[i]]][$mu][$up]=rs[i+num];
               (*Masses:*)
               ExtramassN[labels[[i]]]=la[i] . ra[i+num];
               ExtramasstildeN[labels[[i]]]=ls[i+num] . rs[i];
            ,{i,num}];
            (*Fixed reference spinors*)
            If[OptionValue[FixedReference]=!=False,
               SpinorUndotN[OptionValue[FixedReference][[1]]][$lam][$up]=la[2*num+1];
               SpinorUndotN[OptionValue[FixedReference][[1]]][$lam][$down]=ra[2*num+1];
               SpinorDotN[OptionValue[FixedReference][[1]]][$lam][$down]=ls[2*num+1];
               SpinorDotN[OptionValue[FixedReference][[1]]][$lam][$up]=rs[2*num+1];

               SpinorUndotN[OptionValue[FixedReference][[1]]][$mu][$up]=0;
               SpinorUndotN[OptionValue[FixedReference][[1]]][$mu][$down]=0;
               SpinorDotN[OptionValue[FixedReference][[1]]][$mu][$down]=0;
               SpinorDotN[OptionValue[FixedReference][[1]]][$mu][$up]=0;

               ExtramassN[OptionValue[FixedReference][[1]]]=0;
               ExtramasstildeN[OptionValue[FixedReference][[1]]]=0;
            ];
         ];

         Activate @ Table[{
            (*\[Lambda] Spinor components*)
            Inactive[SetDelayed][SpinorUndotN[labels[[i]]][$lam][j:1|2][Null],Indexed[SpinorUndotN[labels[[i]]][$lam][$up],{j}]],
            Inactive[SetDelayed][SpinorUndotN[labels[[i]]][$lam][Null][j:1|2],Indexed[SpinorUndotN[labels[[i]]][$lam][$down],{j}]],
            Inactive[SetDelayed][SpinorDotN[labels[[i]]][$lam][Null][j:1|2],Indexed[SpinorDotN[labels[[i]]][$lam][$down],{j}]],
            Inactive[SetDelayed][SpinorDotN[labels[[i]]][$lam][j:1|2][Null],Indexed[SpinorDotN[labels[[i]]][$lam][$up],{j}]],
            (*\[Mu] Spinor components*)
            Inactive[SetDelayed][SpinorUndotN[labels[[i]]][$mu][j:1|2][Null],Indexed[SpinorUndotN[labels[[i]]][$mu][$up],{j}]],
            Inactive[SetDelayed][SpinorUndotN[labels[[i]]][$mu][Null][j:1|2],Indexed[SpinorUndotN[labels[[i]]][$mu][$down],{j}]],
            Inactive[SetDelayed][SpinorDotN[labels[[i]]][$mu][Null][j:1|2],Indexed[SpinorDotN[labels[[i]]][$mu][$down],{j}]],
            Inactive[SetDelayed][SpinorDotN[labels[[i]]][$mu][j:1|2][Null],Indexed[SpinorDotN[labels[[i]]][$mu][$up],{j}]]}
         ,{i,num}];
         (*Fixed reference spinor components*)
         If[OptionValue[FixedReference]=!=False,
            Activate @ {
               Inactive[SetDelayed][SpinorUndotN[OptionValue[FixedReference][[1]]][$lam][j:1|2][Null],Indexed[SpinorUndotN[OptionValue[FixedReference][[1]]][$lam][$up],{j}]],
               Inactive[SetDelayed][SpinorUndotN[OptionValue[FixedReference][[1]]][$lam][Null][j:1|2],Indexed[SpinorUndotN[OptionValue[FixedReference][[1]]][$lam][$down],{j}]],
               Inactive[SetDelayed][SpinorDotN[OptionValue[FixedReference][[1]]][$lam][Null][j:1|2],Indexed[SpinorDotN[OptionValue[FixedReference][[1]]][$lam][$down],{j}]],
               Inactive[SetDelayed][SpinorDotN[OptionValue[FixedReference][[1]]][$lam][j:1|2][Null],Indexed[SpinorDotN[OptionValue[FixedReference][[1]]][$lam][$up],{j}]]
            };
            SpinorUndotN[OptionValue[FixedReference][[1]]][$mu][_]:=0;
            SpinorDotN[OptionValue[FixedReference][[1]]][$mu][_]:=0;
         ];

         Do[Mom4DVectorNFromMatrix[lbl][Null],{lbl,labels}];
         Do[Mom4DVectorNFromMatrix[lbl][$flat],{lbl,labels}];


         (*Print the computed spinors if required*)

         If[TrueQ[OptionValue[DisplaySpinors]],
            Print["Output reads: {|\[Lambda]>,|\[Lambda]],|\[Mu]>,|\[Mu]]}"];
            Return[Table[{ra[i],rs[i],ra[i+num],rs[i+num]},{i,num}]],
            Return[Null];
         ];
];


(* ::Subsection::Closed:: *)
(*ClearKinematics*)


ClearSubValues[label_,function_] := SubValues[function] = DeleteCases[SubValues[function],subV_?(!FreeQ[First[#],HoldPattern[function[label]]]&)];
ClearSubValues[function_] := SubValues[function] = DeleteCases[SubValues[function],subV_?(!FreeQ[First[#],HoldPattern[function[_]]]&)];


ClearKinematics[labels_List] := ClearKinematics /@ labels;
ClearKinematics[labels__] := ClearKinematics /@ {labels};

ClearKinematics[label_]:=(
	ClearSubValues[label,SpinorUndotN];
	ClearSubValues[label,SpinorDotN];
	ClearSubValues[label,Mom4DN];
	ClearSubValues[label,Mom4DVectorN];
	ClearSubValues[label,ExtramassN];
	ClearSubValues[label,ExtramasstildeN];
	
	Unprotect[Extramass,Extramasstilde];
	ClearSubValues[label,Extramass];
	ClearSubValues[label,Extramasstilde];
	Protect[Extramass,Extramasstilde];
);


ClearKinematics[]:=(
	ClearSubValues[SpinorUndotN];
	ClearSubValues[SpinorDotN];
  ClearSubValues[label,Mom4DN];
  ClearSubValues[label,Mom4DVectorN];
	ClearSubValues[ExtramassN];
	ClearSubValues[ExtramasstildeN];
	
	Unprotect[Extramass,Extramasstilde];
	ClearSubValues[Extramass];
	ClearSubValues[Extramasstilde];
	Protect[Extramass,Extramasstilde];
);


(* ::Subsection:: *)
(*ToNum*)

$ToNumRules = {S -> S6N, S6Mom -> S6MomN, S4Mom -> S4MomN, LorentzProduct4D -> LorentzProduct4DN,
  SpinorAngleBracket->SpinorAngleBracketN,SpinorSquareBracket->SpinorSquareBracketN,SpinorDot->SpinorDotN,SpinorUndot->SpinorUndotN,
  Chain->ChainN,SpinorHelicity6D`SpinorFunctions`TrM->SpinorHelicity6D`SpinorFunctions`TrMN,SpinorHelicity6D`SpinorFunctions`TrP->SpinorHelicity6D`SpinorFunctions`TrPN,
  SpinorHelicity6D`SpinorFunctions`Tr5->SpinorHelicity6D`SpinorFunctions`Tr5N,
  Mom4DVector->Mom4DVectorN, Extramass->ExtramassN,Extramasstilde->ExtramasstildeN,Mom4D -> Mom4DN
};

$ToNumHeads = $ToNumRules[[All,1]]

Table[
  (ToNumEval[x:headPattern@#[[1]]]:= x/.#) &@functionRule,
  {functionRule,$ToNumRules}
];

ToNumEval[Verbatim[Plus][expr___]] := Plus@@ToNumEval/@{expr};
ToNumEval[Verbatim[Times][expr___]] := Times@@ToNumEval/@{expr};
ToNumEval[Verbatim[List][expr___]] := List@@ToNumEval/@{expr};
ToNumEval[Verbatim[Power][expr___]] := Power@@ToNumEval/@{expr};
ToNumEval[Verbatim[Dot][expr___]] := Dot@@ToNumEval/@{expr};

ToNumEval[x_]:=x;

(*applyToNumRules[expr_] :=expr//.{S -> S6, S6Mom -> S6MomN, S4Mom -> S4MomN, LorentzProduct4D -> LorentzProduct4DN}//.{*)
(*      SpinorAngleBracket->SpinorAngleBracketN,SpinorSquareBracket->SpinorSquareBracketN,SpinorDot->SpinorDotN,SpinorUndot->SpinorUndotN,*)
(*      Chain->ChainN,SpinorHelicity6D`SpinorFunctions`TrM->SpinorHelicity6D`SpinorFunctions`TrMN,SpinorHelicity6D`SpinorFunctions`TrP->SpinorHelicity6D`SpinorFunctions`TrPN,*)
(*      SpinorHelicity6D`SpinorFunctions`Tr5->SpinorHelicity6D`SpinorFunctions`Tr5N, Mom4DVector->Mom4DVectorN, Extramass->ExtramassN,Extramasstilde->ExtramasstildeN*)
(*};*)
                          
(*ToNum[expr_] := Module[{uniqueObjects,uniqueObjectsEvaluated,evaluationRules},*)

(*	uniqueObjects = DeleteDuplicates@Cases[{expr},*)
(*		headPattern[S]|headPattern[S6Mom]|headPattern[S4Mom]|headPattern[SpinorAngleBracket]|headPattern[SpinorSquareBracket]|headPattern[SpinorDot]|headPattern[SpinorUndot]|*)
(*		headPattern[Chain]|headPattern[SpinorHelicity6D`SpinorFunctions`TrM]|headPattern[SpinorHelicity6D`SpinorFunctions`TrP]|headPattern[SpinorHelicity6D`SpinorFunctions`Tr5]|*)
(*		headPattern[Mom4DVector]|headPattern[Extramass]|headPattern[Extramasstilde], *)
(*	Infinity];*)
(*	uniqueObjectsEvaluated = applyToNumRules@uniqueObjects;*)
(*	evaluationRules = Dispatch@MapThread[Rule,{uniqueObjects,uniqueObjectsEvaluated}];*)
(*	*)
(*	expr /. evaluationRules*)
(*]*)

setupToNumCache[]:=
    Module[{},
      ClearAll[ToNumCache];

      ToNumCache[Verbatim[Plus][expr___]] :=
          ToNumCache[Plus[expr]] = Plus@@ToNumCache/@{expr};
      ToNumCache[Verbatim[Times][expr___]] :=
          ToNumCache[Times[expr]] = Times@@ToNumCache/@{expr};
      ToNumCache[Verbatim[List][expr___]] :=
          ToNumCache[List[expr]] = List@@ToNumCache/@{expr};
      ToNumCache[Verbatim[Power][expr___]] :=
          ToNumCache[Power[expr]] = Power@@ToNumCache/@{expr};
      ToNumCache[Verbatim[Dot][expr___]] :=
          ToNumCache[Dot[expr]] = Dot@@ToNumCache/@{expr};
      ToNumCache[Verbatim[Log][args___,expr_]] :=
          ToNumCache[Log[args,expr]] = Log[args,ToNumCache@expr];
      ToNumCache[Verbatim[PolyLog][args__,expr_]] :=
          ToNumCache[PolyLog[args,expr]] = PolyLog[args,ToNumCache@expr];


      ToNumCache[expr:Alternatives@@headPattern/@$ToNumHeads]:=
          ToNumCache[expr] = ToNumEval[expr];
      ToNumCache[x_] := x;
    ];

ToNum[expr_]:=Module[{},
  setupToNumCache[];
  ToNumCache@expr
];


(* ::Subsection::Closed:: *)
(*Cyclic*)


(*Auxiliary function cyclic for Cyclic*)

cyclic[exp_,cycle_List]:=Module[{localexp,reps,localcycle},
(*Consider the possibility of many cycles*)
If[TrueQ[Head[cycle[[1]]]==List],
localcycle=cycle,
localcycle={cycle};
];
(*Transform cycle_List into a list of replacements*)
reps={};
Do[
AppendTo[reps,Join[Table[{subcycle[[i]]->subcycle[[i+1]],ToExpression["r"<>ToString[subcycle[[i]]]]->ToExpression["r"<>ToString[subcycle[[i+1]]]]},{i,Length[subcycle]-1}],{subcycle[[-1]]->subcycle[[1]],ToExpression["r"<>ToString[subcycle[[-1]]]]->ToExpression["r"<>ToString[subcycle[[1]]]]}]//Flatten];
,{subcycle,localcycle}];
reps=reps//Flatten;
(*Apply replacements to the functions in the package.*)
localexp=exp/.{MomPure[x_]:>(MomPure[x]/.reps),PolarPure[x__]:>(PolarPure[x]/.reps),S[x__]:>(S[x]/.reps),S4[x__]:>(S4[x]/.reps),Mom[x_]:>(Mom[x]/.reps),Polar[x__]:>(Polar[x]/.reps),SpinorAngleBracket[x__]:>(SpinorAngleBracket[x]/.reps),SpinorSquareBracket[x__]:>(SpinorSquareBracket[x]/.reps),AngSquInvariant[x_]:>(AngSquInvariant[x]/.reps),SquAngInvariant[x__]:>(SquAngInvariant[x]/.reps),AngAngInvariant[x__]:>(AngAngInvariant[x]/.reps),SquSquInvariant[x__]:>(SquSquInvariant[x]/.reps),SpinorUndot[x__]:>(SpinorUndot[x]/.reps),SpinorDot[x__]:>(SpinorDot[x]/.reps),SpinorUndot6D[x__]:>(SpinorUndot6D[x]/.reps),SpinorDot6D[x__]:>(SpinorDot6D[x]/.reps),SpinorDotPure[x__]:>(SpinorDotPure[x]/.reps),SpinorUndotPure[x__]:>(SpinorUndotPure[x]/.reps)};
Return[localexp];
];

(*Options*)
Options[Cyclic]={SumAll->False};

(*The actual function*)
Cyclic[exp_,cycle_List,OptionsPattern[]]:=Module[{len,addenda,out},
If[TrueQ[OptionValue[SumAll]]&&!TrueQ[Head[cycle[[1]]]==List],
len=Length[cycle];
addenda[1]=exp;
Do[addenda[i]=cyclic[addenda[i-1],cycle],{i,2,len}];
out=Sum[addenda[i],{i,len}];
,
out=cyclic[exp,cycle];
];
Return[out];
];


(* ::Subsection::Closed:: *)
(*FeynCToSpinor*)


FeynCToSpinor[exp_,momenta_List]:=Block[{Eta,locexp,Sreps,momrep,proprep1,proprep2,Pair},
Sreps=Table[ToExpression["s"<>ToString[i]<>ToString[j]]->S[i,j],{i,momenta},{j,momenta}]//Flatten;
locexp=exp/.Sreps;
momrep={Pair[LorentzIndex[m_,___],Momentum[p1_,___]]:>Mom[p1][m][Null],Pair[LorentzIndex[\[Mu]_,___],LorentzIndex[\[Nu]_,___]]:>Eta[\[Mu],\[Nu]][$up]};
locexp=locexp/.momrep;
proprep1={FeynAmpDenominator[x__]:>1/(Times[x])};
proprep2={PropagatorDenominator[x_,m_]:>mp[x,x]-mp[m,m]};
locexp=locexp/.proprep1;
locexp=locexp/.proprep2;
proprep1={mp[0,0]->0,Momentum[x_,_]:>MomPure[x]};
locexp=locexp/.proprep1;
Return[locexp];
];


(* ::Subsection::Closed:: *)
(*MomReplace*)


MomReplace[exp_,reps_List,OptionsPattern[]]:=Block[{locexp,localden,count1,count2,\[Mu],\[Nu],locreps,subcounter,Eta2,loc,loopmom,len,backrep},

(*Set up: start by creating a list of th emomenta to be replaced*)
loopmom=Table[i[[1]],{i,reps}];
loopmom=loopmom/.{Mom[x_][_][_]:>x};
(*Definition of counters needed later on in the replacemnets*)
count1=1;
count2=2;
subcounter:=IntegerPart[count2++/2];
(*Definition of the replecements*)
locreps={S[i_,j_]:>2*Mom[i][\[Mu][subcounter]][Null]Eta2[\[Mu][subcounter],\[Mu][subcounter]][$down]Mom[j][\[Mu][subcounter]][Null],chain[type1_,a_,{b___,x_,c___},d_,type2_]/;MemberQ[loopmom,x]:>chain[type1,a,{b,\[Nu][loc=count1++],c},d,type2]Mom[x][\[Nu][loc]][Null],Chain[type1_,a_,{b___,x_,c___},d_,type2_]/;MemberQ[loopmom,x]:>Chain[type1,a,locexp=Plus@@Table[locexp[[i]]/localden[[i]],{i,len}];{b,\[Nu][loc=count1++],c},d,type2]Mom[x][\[Nu][loc]][Null]};
backrep={chain[type1_,a_,{b___,\[Mu]_,c___},d_,type2_]Mom[x_][\[Mu]_][Null]:>chain[type1,a,{b,x,c},d,type2],Chain[type1_,a_,{b___,\[Mu]_,c___},d_,type2_]Mom[x_][\[Mu]_][Null]:>Chain[type1,a,{b,x,c},d,type2]};

(*Create a list of numerators and denominators where the replacemnt has to be performed. this separation is needed in order to handle the replacements in the denominator safely*)
locexp=exp//Expand;
If[TrueQ[Head[locexp]==Plus],
locexp=List@@locexp,
locexp={locexp}//Flatten[#,1]&;
];
debugPrint[locexp];
len=Length[locexp];
localden=Table[Denominator[i],{i,locexp}];
debugPrint[localden];
locexp=Table[Numerator[i],{i,locexp}];
debugPrint[locexp];

(*Apply replecemnts in the numerator*)
locexp=locexp/.locreps;
locexp=locexp/.reps;
locexp=locexp/.{Eta2->Eta}//Expand;
debugPrint[locexp];
locexp=locexp//.backrep;
debugPrint[locexp];
(*Differentiate among the possibilities of performing the replacement in the numerator only or in the denominator as well*)
If[TrueQ[OptionValue[NumeratorOnly]],
locexp=Plus@@Table[locexp[[i]]/localden[[i]],{i,len}],
localden=localden/.locreps;
localden=localden/.reps;
localden=localden/.{Eta2->Eta}//Expand;
debugPrint[localden];
localden=localden//.backrep;
debugPrint[localden];
locexp=Plus@@Table[locexp[[i]]/localden[[i]],{i,len}];
];
Return[locexp];
];


(* ::Section::Closed:: *)
(*Symbolic calculus*)


(* ::Subsection::Closed:: *)
(*Fstrength*)


Fstrength[label_][A_,B_][C_,D_][lg1_Symbol,lg2_Symbol]:=2*Antisymmetrize[MDelta[4][A ][C]SpinorUndot6D[label ][B ][Null][lg1]SpinorDot6D[label ][D ][Null][lg2],{A,B},{C,D}];

(*Boxing function*)
FstrengthBox[mom_,AA_,BB_,CC_,DD_,lg1_,lg2_]:=TemplateBox[{mom,AA,BB,CC,DD,lg1,lg2},"Fstrength",
DisplayFunction->(RowBox[{SubscriptBox[SuperscriptBox["F",RowBox[{#2,#3}]],RowBox[{#4,#5}]],"[",SubscriptBox[#1,RowBox[{#6,#7}]],"]"}]&),
InterpretationFunction->(RowBox[{"Fstrength[",#1,"][",#2,",",#3,"][",#4,",",#5,"][",#6,",",#7,"]"}]&)
];

Fstrength /: MakeBoxes[Fstrength[mom_][AA_,BB_][CC_,DD_][lg1_Symbol,lg2_Symbol],StandardForm|TraditionalForm]:=FstrengthBox[ToBoxes[mom],ToBoxes[AA],ToBoxes[BB],ToBoxes[CC],ToBoxes[DD],ToBoxes[lg1],ToBoxes[lg2]];

If[frontend==1,
SetOptions[EvaluationNotebook[],
    InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "fst" -> FstrengthBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
    ];


(* ::Subsection::Closed:: *)
(*MDelta*)


(*Properties of MDelta*)
(*Trace*)
MDelta[dim_Integer][up1_][down1_] /;TrueQ[up1==down1]:=dim;

(*Kronecker delta for integers*)
MDelta[dim_Integer][up1_Integer][down1_Integer]:=If[TrueQ[up1==down1],1,0];

(*Contraction of two deltas*)
MDelta /: Times[MDelta[dim_][up1_][down1_],MDelta[dim_][down1_][down2_]]:=MDelta[dim][up1][down2];

(*Define contractions with SpinorDot*)

MDelta /: Times[MDelta[4][x_][y_],SpinorDot6D[label_][y_][lg1_][lg2_]]:=SpinorDot6D[label][x][lg1][lg2];
MDelta /: Times[MDelta[4][x_][y_],SpinorDot6D[label_][x_][lg1_][lg2_]]:=SpinorDot6D[label][y][lg1][lg2];
MDelta /: Times[MDelta[4][x_][y_],SpinorUndot6D[label_][y_][lg1_][lg2_]]:=SpinorUndot6D[label][x][lg1][lg2];
MDelta /: Times[MDelta[4][x_][y_],SpinorUndot6D[label_][x_][lg1_][lg2_]]:=SpinorUndot6D[label][y][lg1][lg2];

(*Proper visualization through custom box function*)
MDeltaBox[dim_,up_,down_]:=TemplateBox[{up,down,dim},"MDelta",
DisplayFunction->(RowBox[{SubscriptBox[SuperscriptBox["\[Delta]",#1],#2]}]&),
InterpretationFunction->(RowBox[{"MDelta","[",#3,"][",#1,"][",#2,"]"}]&)
];

(*Define the action of MakeBoxes on MDelta*)
MDelta /: MakeBoxes[MDelta[dim_][up_][down_],StandardForm|TraditionalForm]:=MDeltaBox[ToBoxes[dim],ToBoxes[up],ToBoxes[down]];

(*Definion of the default dimension of the delta*)
$MDimension=4;

(*Shortcuts*)
If[frontend==1,
SetOptions[EvaluationNotebook[],
    InputAliases -> DeleteDuplicates@Append[InputAliases /. Options[EvaluationNotebook[], InputAliases], "md" -> MDeltaBox[$MDimension,"\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]];
    ];


(* ::Subsection::Closed:: *)
(*Antisymmetrize*)


SetAttributes[Antisymmetrize,HoldFirst];

Antisymmetrize[exp_,indices__List]:=Block[{canonicalsign,len,combos,localexp,output,localindices,nsubs},
(*Start by counting the number of different lists given as input*)
localindices={indices};
nsubs=Length[localindices];

output=HoldForm[exp];

(*Now we loop over every single list of antisymmetrized indices*)
Do[
(*Since mathematica has its own canonical ordering we need to take into account that what we started from may already have a minus sign. So we simply use the starting lists sign as normalization*)
canonicalsign=Signature[localindices[[k]]];

(*Now generate all the possible reshuffelings of the indices in list*)
len=Length[localindices[[k]]];
combos=Select[DeleteDuplicates[DeleteDuplicates/@Tuples[Table[localindices[[k]],{j,len}]]],(Length[#]==len)&];
debugPrint[combos];

(*Now do the replacements in the expression*)
localexp=output;
output={};
Do[AppendTo[output,(Signature[combos[[i]]]/canonicalsign)*localexp/.Table[localindices[[k,j]]->combos[[i,j]],{j,len}]],{i,Length[combos]}];
output=(1/(len!))*Plus@@output//Expand;
,{k,nsubs}];

(*Before returning the result release the hold on the expression*)
output=ReleaseHold[output];
Return[output];
];


(* ::Subsection::Closed:: *)
(*ContractReplace*)


ContractReplace[exp_]:=Block[{locexp,angsqurep,squangrep,angsqurepdot,squangrepdot,backangsqu,backsquang},
(*Just an enourmous and probably unefficient list of replacements coming with appropriate minus signs...*)
angsqurep={Times[AngSquInvariant[x_,y_][a_,adot_],AngSquInvariant[z_,k_][b_,bdot_],levicivita2Up[a_,b_]]/;OrderedQ[{x,z}]&&x!=z:>AngSquInvariant[x,y][{a,b},adot]*AngSquInvariant[z,k][{a,b},bdot],Times[AngSquInvariant[x_,y_][a_,adot_],AngSquInvariant[z_,k_][b_,bdot_],levicivita2Up[a_,b_]]/;OrderedQ[{x,z}]==False:>-AngSquInvariant[x,y][{a,b},adot]*AngSquInvariant[z,k][{a,b},bdot],Times[AngSquInvariant[x_,y_][a_,adot_],AngSquInvariant[z_,k_][b_,bdot_],levicivita2Up[a_,b_]]/;TrueQ[x==z]&&OrderedQ[{y,k}]&&y!=k:>AngSquInvariant[x,y][{a,b},adot]*AngSquInvariant[z,k][{a,b},bdot],
Times[AngSquInvariant[x_,y_][a_,adot_],AngSquInvariant[z_,k_][b_,bdot_],levicivita2Up[a_,b_]]/;TrueQ[x==z]&&OrderedQ[{y,k}]==False:>-AngSquInvariant[x,y][{a,b},adot]*AngSquInvariant[z,k][{a,b},bdot],
Times[AngSquInvariant[x_,y_][a_,adot_],AngSquInvariant[z_,k_][b_,bdot_],levicivita2Up[a_,b_]]/;TrueQ[x==z]&&TrueQ[y==k]&&OrderedQ[{adot,bdot}]:>AngSquInvariant[x,y][{a,b},adot]*AngSquInvariant[z,k][{a,b},bdot],
Times[AngSquInvariant[x_,y_][a_,adot_],AngSquInvariant[z_,k_][b_,bdot_],levicivita2Up[a_,b_]]/;TrueQ[x==z]&&TrueQ[y==k]&&OrderedQ[{adot,bdot}]==False:>-AngSquInvariant[x,y][{a,b},adot]*AngSquInvariant[z,k][{a,b},bdot]};
angsqurepdot={Times[AngSquInvariant[x_,y_][a_,adot_],AngSquInvariant[z_,k_][b_,bdot_],levicivita2Up[adot_,bdot_]]/;OrderedQ[{y,k}]&&y!=k:>AngSquInvariant[x,y][a,{adot,bdot}]*AngSquInvariant[z,k][b,{adot,bdot}],
Times[AngSquInvariant[x_,y_][a_,adot_],AngSquInvariant[z_,k_][b_,bdot_],levicivita2Up[adot_,bdot_]]/;OrderedQ[{y,k}]==False:>-AngSquInvariant[x,y][a,{adot,bdot}]*AngSquInvariant[z,k][b,{adot,bdot}],
Times[AngSquInvariant[x_,y_][a_,adot_],AngSquInvariant[z_,k_][b_,bdot_],levicivita2Up[adot_,bdot_]]/;TrueQ[y==k]&&OrderedQ[{x,z}]&&x!=z:>AngSquInvariant[x,y][a,{adot,bdot}]*AngSquInvariant[z,k][b,{adot,bdot}],
Times[AngSquInvariant[x_,y_][a_,adot_],AngSquInvariant[z_,k_][b_,bdot_],levicivita2Up[adot_,bdot_]]/;TrueQ[y==k]&&OrderedQ[{x,z}]==False:>-AngSquInvariant[x,y][a,{adot,bdot}]*AngSquInvariant[z,k][b,{adot,bdot}],
Times[AngSquInvariant[x_,y_][a_,adot_],AngSquInvariant[z_,k_][b_,bdot_],levicivita2Up[adot_,bdot_]]/;TrueQ[y==k]&&TrueQ[x==z]&&OrderedQ[{a,b}]:>AngSquInvariant[x,y][a,{adot,bdot}]*AngSquInvariant[z,k][b,{adot,bdot}],
Times[AngSquInvariant[x_,y_][a_,adot_],AngSquInvariant[z_,k_][b_,bdot_],levicivita2Up[adot_,bdot_]]/;TrueQ[y==k]&&TrueQ[x==z]&&OrderedQ[{a,b}]==False:>-AngSquInvariant[x,y][a,{adot,bdot}]*AngSquInvariant[z,k][b,{adot,bdot}]};
squangrep={Times[SquAngInvariant[x_,y_][a_,adot_],SquAngInvariant[z_,k_][b_,bdot_],levicivita2Up[a_,b_]]/;OrderedQ[{x,z}]&&x!=z:>SquAngInvariant[x,y][{a,b},adot]*SquAngInvariant[z,k][{a,b},bdot],Times[SquAngInvariant[x_,y_][a_,adot_],SquAngInvariant[z_,k_][b_,bdot_],levicivita2Up[a_,b_]]/;OrderedQ[{x,z}]==False:>-SquAngInvariant[x,y][{a,b},adot]*SquAngInvariant[z,k][{a,b},bdot],Times[SquAngInvariant[x_,y_][a_,adot_],SquAngInvariant[z_,k_][b_,bdot_],levicivita2Up[a_,b_]]/;TrueQ[x==z]&&OrderedQ[{y,k}]&&y!=k:>SquAngInvariant[x,y][{a,b},adot]*SquAngInvariant[z,k][{a,b},bdot],
Times[SquAngInvariant[x_,y_][a_,adot_],SquAngInvariant[z_,k_][b_,bdot_],levicivita2Up[a_,b_]]/;TrueQ[x==z]&&OrderedQ[{y,k}]==False:>-SquAngInvariant[x,y][{a,b},adot]*SquAngInvariant[z,k][{a,b},bdot],
Times[SquAngInvariant[x_,y_][a_,adot_],SquAngInvariant[z_,k_][b_,bdot_],levicivita2Up[a_,b_]]/;TrueQ[x==z]&&TrueQ[y==k]&&OrderedQ[{adot,bdot}]:>SquAngInvariant[x,y][{a,b},adot]*SquAngInvariant[z,k][{a,b},bdot],
Times[SquAngInvariant[x_,y_][a_,adot_],SquAngInvariant[z_,k_][b_,bdot_],levicivita2Up[a_,b_]]/;TrueQ[x==z]&&TrueQ[y==k]&&OrderedQ[{adot,bdot}]==False:>-SquAngInvariant[x,y][{a,b},adot]*SquAngInvariant[z,k][{a,b},bdot]};
squangrepdot={Times[SquAngInvariant[x_,y_][a_,adot_],SquAngInvariant[z_,k_][b_,bdot_],levicivita2Up[adot_,bdot_]]/;OrderedQ[{y,k}]&&y!=k:>SquAngInvariant[x,y][a,{adot,bdot}]*SquAngInvariant[z,k][b,{adot,bdot}],
Times[SquAngInvariant[x_,y_][a_,adot_],SquAngInvariant[z_,k_][b_,bdot_],levicivita2Up[adot_,bdot_]]/;OrderedQ[{y,k}]==False:>-SquAngInvariant[x,y][a,{adot,bdot}]*SquAngInvariant[z,k][b,{adot,bdot}],
Times[SquAngInvariant[x_,y_][a_,adot_],SquAngInvariant[z_,k_][b_,bdot_],levicivita2Up[adot_,bdot_]]/;TrueQ[y==k]&&OrderedQ[{x,z}]&&x!=z:>SquAngInvariant[x,y][a,{adot,bdot}]*SquAngInvariant[z,k][b,{adot,bdot}],
Times[SquAngInvariant[x_,y_][a_,adot_],SquAngInvariant[z_,k_][b_,bdot_],levicivita2Up[adot_,bdot_]]/;TrueQ[y==k]&&OrderedQ[{x,z}]==False:>-SquAngInvariant[x,y][a,{adot,bdot}]*SquAngInvariant[z,k][b,{adot,bdot}],
Times[SquAngInvariant[x_,y_][a_,adot_],SquAngInvariant[z_,k_][b_,bdot_],levicivita2Up[adot_,bdot_]]/;TrueQ[y==k]&&TrueQ[x==z]&&OrderedQ[{a,b}]:>SquAngInvariant[x,y][a,{adot,bdot}]*SquAngInvariant[z,k][b,{adot,bdot}],
Times[SquAngInvariant[x_,y_][a_,adot_],SquAngInvariant[z_,k_][b_,bdot_],levicivita2Up[adot_,bdot_]]/;TrueQ[y==k]&&TrueQ[x==z]&&OrderedQ[{a,b}]==False:>-SquAngInvariant[x,y][a,{adot,bdot}]*SquAngInvariant[z,k][b,{adot,bdot}]};
locexp=exp//.Join[angsqurep,squangrep,angsqurepdot,squangrepdot];
(*Now the expression will be simplified and then we backsubstitute*)
backangsqu={Times[AngSquInvariant[x_,y_][{a_,b_},adot_],AngSquInvariant[z_,k_][{a_,b_},bdot_]]:>AngSquInvariant[x,y][a,adot]*AngSquInvariant[z,k][b,bdot]*levicivita2Up[a,b],Times[AngSquInvariant[x_,y_][a_,{adot_,bdot_}],AngSquInvariant[z_,k_][b_,{adot_,bdot_}]]:>AngSquInvariant[x,y][a,adot]*AngSquInvariant[z,k][b,bdot]*levicivita2Up[adot,bdot]};
backsquang={Times[SquAngInvariant[x_,y_][{a_,b_},adot_],SquAngInvariant[z_,k_][{a_,b_},bdot_]]:>SquAngInvariant[x,y][a,adot]*SquAngInvariant[z,k][b,bdot]*levicivita2Up[a,b],Times[SquAngInvariant[x_,y_][a_,{adot_,bdot_}],SquAngInvariant[z_,k_][b_,{adot_,bdot_}]]:>SquAngInvariant[x,y][a,adot]*SquAngInvariant[z,k][b,bdot]*levicivita2Up[adot,bdot]};
locexp=Expand[Simplify[locexp]];
locexp=locexp//.Join[backsquang,backangsqu];
Return[locexp];

];


(* ::Subsection::Closed:: *)
(*Computing F with Lorentz indices*)


FstBoxup[mom_,mu_,nu_]:=TemplateBox[{mom,mu,nu},"Fstup",
DisplayFunction->(RowBox[{SuperscriptBox["F",RowBox[{#2,#3}]],"[",#1,"]"}]&),
InterpretationFunction->(RowBox[{"Fst","[",#1,"][",#2,",",#3,"]","[","Null",",","Null","]"}]&)
];
FstBoxdown[mom_,mu_,nu_]:=TemplateBox[{mom,mu,nu},"Fstdown",
DisplayFunction->(RowBox[{SubscriptBox["F",RowBox[{#2,#3}]],"[",#1,"]"}]&),
InterpretationFunction->(RowBox[{"Fst","[",#1,"]","[","Null",",","Null","]","[",#2,",",#3,"]"}]&)
];
Fst /: MakeBoxes[Fst[mom_][mu_,nu_][Null,Null],StandardForm|TraditionalForm]:=FstBoxup[ToBoxes[mom],ToBoxes[mu],ToBoxes[nu]];
Fst /: MakeBoxes[Fst[mom_][Null,Null][mu_,nu_],StandardForm|TraditionalForm]:=FstBoxdown[ToBoxes[mom],ToBoxes[mu],ToBoxes[nu]];
Fst[mom_][mu_,nu_][Null,Null]:=Mom[mom][mu][Null]Polar[mom,ToExpression["ref"<>ToString[mom]]][nu][Null]-Mom[mom][nu][Null]Polar[mom,ToExpression["ref"<>ToString[mom]]][mu][Null];

EtaBoxup[mu_,nu_]:=TemplateBox[{mu,nu},"etaup",
DisplayFunction->(SuperscriptBox["\[Eta]",RowBox[{#1,#2}]]&),
InterpretationFunction->(RowBox[{"Eta","[",#1,",",#2,"]","[","$up","]"}]&)
];
EtaBoxdown[mu_,nu_]:=TemplateBox[{mu,nu},"etadown",
DisplayFunction->(SubscriptBox["\[Eta]",RowBox[{#1,#2}]]&),
InterpretationFunction->(RowBox[{"Eta","[",#1,",",#2,"]","[","$down","]"}]&)
];
Eta /: MakeBoxes[Eta[mu_,nu_][$up],StandardForm|TraditionalForm]:=EtaBoxup[ToBoxes[mu],ToBoxes[nu]];
Eta /: MakeBoxes[Eta[mu_,nu_][$down],StandardForm|TraditionalForm]:=EtaBoxdown[ToBoxes[mu],ToBoxes[nu]];
SetAttributes[Eta,Orderless];

PolarBoxup[mom_,refmom_,mu_]:=TemplateBox[{mom,refmom,mu},"Polarup",
DisplayFunction->(RowBox[{SuperscriptBox["\[CurlyEpsilon]",#3],"[",#1,",",#2,"]"}]&),
InterpretationFunction->(RowBox[{"Polar","[",#1,",",#2,"][",#3,"]","[","Null","]"}]&)
];
PolarBoxdown[mom_,refmom_,mu_]:=TemplateBox[{mom,refmom,mu},"Polardown",
DisplayFunction->(RowBox[{SubscriptBox["\[CurlyEpsilon]",#3],"[",#1,",",#2,"]"}]&),
InterpretationFunction->(RowBox[{"Polar","[",#1,",",#2,"]","[","Null","]","[",#3,"]"}]&)
];
PolarPureBox[mom_,refmom_]:=TemplateBox[{mom,refmom},"PolarPure",
DisplayFunction->(RowBox[{"\[CurlyEpsilon]","[",#1,",",#2,"]"}]&),
InterpretationFunction->(RowBox[{"PolarPure","[",#1,",",#2,"]"}]&)
];
Polar /: MakeBoxes[Polar[mom_,refmom_][mu_][Null],TraditionalForm|StandardForm]:=PolarBoxup[ToBoxes[mom],ToBoxes[refmom],ToBoxes[mu]];
Polar /: MakeBoxes[Polar[mom_,refmom_][Null][mu_],TraditionalForm|StandardForm]:=PolarBoxdown[ToBoxes[mom],ToBoxes[refmom],ToBoxes[mu]];
PolarPure /: MakeBoxes[PolarPure[mom_,refmom_],StandardForm|TraditionalForm]:=PolarPureBox[ToBoxes[mom],ToBoxes[refmom]];

(*MomBoxup[mom_,mu_]:=TemplateBox[{mom,mu},"Momup",
DisplayFunction->(RowBox[{SuperscriptBox["p",#2],"[",#1,"]"}]&),
InterpretationFunction->(RowBox[{"Mom","[",#1,"][",#2,"]","[","Null","]"}]&)
];
MomBoxdown[mom_,mu_]:=TemplateBox[{mom,mu},"Momdown",
DisplayFunction->(RowBox[{SubscriptBox["p",#2],"[",#1,"]"}]&),
InterpretationFunction->(RowBox[{"Mom","[",#1,"]","[","Null","]","[",#2,"]"}]&)
];
MomPureBox[mom_]:=TemplateBox[{mom},"MomPure",
DisplayFunction->(RowBox[{"p","[",#1,"]"}]&),
InterpretationFunction->(RowBox[{"MomPure","[",#1,"]"}]&)
];*)

MomBoxup[mom_,mu_]:=TemplateBox[{mom,mu},"Momup",
DisplayFunction->(RowBox[{SuperscriptBox[#1,#2]}]&),
InterpretationFunction->(RowBox[{"Mom","[",#1,"][",#2,"]","[","Null","]"}]&)
];
MomBoxdown[mom_,mu_]:=TemplateBox[{mom,mu},"Momdown",
DisplayFunction->(RowBox[{SubscriptBox[#1,#2]}]&),
InterpretationFunction->(RowBox[{"Mom","[",#1,"]","[","Null","]","[",#2,"]"}]&)
];
MomPureBox[mom_]:=TemplateBox[{mom},"MomPure",
DisplayFunction->(RowBox[{#1}]&),
InterpretationFunction->(RowBox[{"MomPure","[",#1,"]"}]&)
];


Mom /: MakeBoxes[Mom[mom_][mu_][Null],StandardForm|TraditionalForm]:=MomBoxup[ToBoxes[mom],ToBoxes[mu]];
Mom /: MakeBoxes[Mom[mom_][Null][mu_],StandardForm|TraditionalForm]:=MomBoxdown[ToBoxes[mom],ToBoxes[mu]];
MomPure /: MakeBoxes[MomPure[mom_],StandardForm|TraditionalForm]:=MomPureBox[ToBoxes[mom]];

Eta /: Times[Eta[mu_,nu_][$down],f_[lab__][nu_][Null]]:=f[lab][Null][mu];
Eta /: Times[Eta[mu_,nu_][$up],f_[lab__][Null][nu_]]:=f[lab][mu][Null];
Mom /: Times[Mom[lab1_][mu_][Null],f_[lab2__][Null][mu_]]:=mp[MomPure[lab1],ToExpression[ToString[f]<>"Pure"][lab2]];
Polar /: Times[Polar[lab1_,lab2_][mu_][Null],f_[lab3__][Null][mu_]]:=mp[PolarPure[lab1,lab2],ToExpression[ToString[f]<>"Pure"][lab3]];
PolarPure /: mp[PolarPure[x_,ref_],PolarPure[y_,ref_]]:=0;
PolarPure /: mp[PolarPure[x_,ref_],MomPure[x_]]:=0;
PolarPure /: mp[PolarPure[x_,ref_],MomPure[ref_]]:=0;


(* ::Subsection::Closed:: *)
(*ToFile*)


SetAttributes[ToFile,HoldFirst];
ToFile[exp_,filename_]:=Block[{Print,olddir,stream,out},
olddir=Directory[];
SetDirectory[$UserDocumentsDirectory];
stream=OpenWrite[ToString[filename]<>".txt"];
Print[x_]:=Write[stream,x];
out=exp//ReleaseHold;
Close[stream];
SetDirectory[olddir];
Return[out];
];


(* ::Section::Closed:: *)
(*Shortcuts*)


(* ::Subsection:: *)
(*$Shortcuts*)


If[frontend==1,
$Shortcuts={RawBoxes[RowBox[{SuperscriptBox["\[Lambda]","\[Alpha]"],"[p]"}]] -> "esc + lu + esc",
			RawBoxes[RowBox[{SubscriptBox["\[Lambda]","\[Alpha]"],"[p]"}]] -> "esc + ld + esc",
			RawBoxes[RowBox[{SuperscriptBox[OverscriptBox["\[Lambda]","~"],"\[Alpha]"],"[p]"}]] -> "esc + ltu + esc",
			RawBoxes[RowBox[{SubscriptBox[OverscriptBox["\[Lambda]","~"],"\[Alpha]"],"[p]"}]] -> "esc + ltd + esc",
			RawBoxes[RowBox[{SuperscriptBox["\[Mu]","\[Alpha]"],"[p]"}]] -> "esc + muu + esc",
			RawBoxes[RowBox[{SubscriptBox["\[Mu]","\[Alpha]"],"[p]"}]] -> "esc + mud + esc",
			RawBoxes[RowBox[{SuperscriptBox[OverscriptBox["\[Mu]","~"],"\[Alpha]"],"[p]"}]] -> "esc + mtu + esc",
			RawBoxes[RowBox[{SubscriptBox[OverscriptBox["\[Mu]","~"],"\[Alpha]"],"[p]"}]] -> "esc + mtd + esc",
			RawBoxes[RowBox[{"\[Lambda][p]"}]]-> "esc + lp + esc",
			RawBoxes[RowBox[{"\[Mu][p]"}]]-> "esc + mp + esc",
			RawBoxes[RowBox[{OverscriptBox["\[Lambda]","~"],"[p]"}]]-> "esc + ltp + esc",
			RawBoxes[RowBox[{OverscriptBox["\[Mu]","~"],"[p]"}]]-> "esc + mtp + esc",
			RawBoxes[RowBox[{SubscriptBox[SuperscriptBox["\[CapitalLambda]","A"],"a"],"[p]"}]]-> "esc + Ld + esc",
			RawBoxes[RowBox[{SubscriptBox[SubscriptBox[OverscriptBox["\[CapitalLambda]","~"],"A"],"a"],"[p]"}]]-> "esc + Ltd + esc",
			RawBoxes[SuperscriptBox["\[Epsilon]",RowBox[{"a","b"}]]]->"esc + lcup + esc",
			RawBoxes[SubscriptBox["\[Epsilon]",RowBox[{"a","b"}]]]->"esc + lcd + esc",
			RawBoxes[SubscriptBox[SuperscriptBox["\[Delta]","A"],"B"]]-> "esc + md + esc",
			RawBoxes[RowBox[{"\[LeftAngleBracket]",RowBox[{"1 , 2"}],"\[RightAngleBracket]"}]] -> "esc + ab + esc",
			RawBoxes[RowBox[{"[",RowBox[{"1 , 2"}],"]"}]]-> "esc + sb + esc",
			RawBoxes[RowBox[{"\[LeftAngleBracket]",RowBox[{SubscriptBox["1","a"],",",SubscriptBox["2","b"]}],"]"}]] -> "esc + asi + esc",
			RawBoxes[RowBox[{"[",RowBox[{SubscriptBox["1","a"],",",SubscriptBox["2","b"]}],"\[RightAngleBracket]"}]] -> "esc + sai + esc",
			RawBoxes[RowBox[{"\[LeftAngleBracket]",SubscriptBox["1","a"],",",SubscriptBox["2","b"],",",SubscriptBox["3","c"],",",SubscriptBox["4","d"],"\[RightAngleBracket]"}]]-> "esc + aa + esc",
			RawBoxes[RowBox[{"[",SubscriptBox["1","a"],",",SubscriptBox["2","b"],",",SubscriptBox["3","c"],",",SubscriptBox["4","d"],"]"}]]-> "esc + bb + esc",
			RawBoxes[RowBox[{SubscriptBox[SuperscriptBox["F",RowBox[{"A","B"}]],RowBox[{"C","D"}]],"[",SubscriptBox["p",RowBox[{"a","b"}]],"]"}]] -> "esc + fst + esc"}//MatrixForm;
			];


(* ::Section::Closed:: *)
(*Attributes*)


SetAttributes[{overbar,MinusSignQ,SpinorDot,SpinorUndot,SpinorLaDownBox,SpinorLaUpBox,SpinorLatDownBox,
SpinorLatUpBox,SpinorMuDownBox,SpinorMuUpBox,SpinorMutDownBox,SpinorMutUpBox,Spinordot,Spinorundot,$lam,$mu,
extramass,extramasstilde,extramasstildeBox,extramassBox,ExtramassBox,ExtramasstildeBox,Extramasstilde,Extramass,
KillMasses,Momenta4D,SpinorAngleBracket,SpinorAngleBracketBox,SpinorSquareBracket,SpinorSquareBracketBox,
NewProcess,ClearDownValues,levicivita2up,levicivita2down,levicivita2Up,levicivita2Down,levicivita2up,levicivita2down,
SpinorDot6D,SpinorDot6DBox,SpinorUndot6D,SpinorUndot6DBox,AngAngInvariant,AngAngInvariantBox,SquSquInvariant,SquSquInvariantBox,
SquAngInvariant,SquAngInvariantBox,AngSquInvariant,AngSquInvariantBox,Momenta,AllMomenta,
SpinorReplace,SubCounter,ConvenientMu,SchoutenSimplify,Mom4D,Mom4DVector,S6,S6many,S6N,S6manyN,MDelta,MDeltaBox,Fstrength,FstrengthBox,\[Lambda],\[Mu],\[CapitalLambda],\[CapitalMu],\[Epsilon],\[Delta],FixedSpinors,ClearSpinors,FixSpinors,CompleteDenominators,CompleteMandelstam,ToChain,Chain,chain,$angle,$square,S},Protected]


(* ::Section::Closed:: *)
(*Create a palette*)


(*
If[frontend==1,
SpinorPalette:=CreatePalette[Grid[Join[Partition[PasteButton[RawBoxes[#]]&/@{SpinorLaUpBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorLaDownBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorLatUpBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorLatDownBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorMuUpBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorMuDownBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorMutUpBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorMutDownBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorUndotPureLBox["\[SelectionPlaceholder]"],SpinorDotPureLBox["\[SelectionPlaceholder]"],SpinorUndotPureMBox["\[SelectionPlaceholder]"],SpinorDotPureMBox["\[SelectionPlaceholder]"],SpinorUndot6DBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorDot6DBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"],levicivita2upBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],levicivita2downBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorAngleBracketBox["\[SelectionPlaceholder]", "\[Placeholder]"],SpinorSquareBracketBox["\[SelectionPlaceholder]", "\[Placeholder]"],SquAngInvariantBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"],AngSquInvariantBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"]},4],{{PasteButton[RawBoxes[AngAngInvariantBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]],PasteButton[RawBoxes[SquSquInvariantBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]],PasteButton[RawBoxes[RowBox[{"\[CapitalMu][","\[SelectionPlaceholder]","]"}]],Defer[extramass[\[SelectionPlaceholder]]]],PasteButton[RawBoxes[RowBox[{OverscriptBox["\[CapitalMu]","~"],"[","\[SelectionPlaceholder]","]"}]],Defer[extramasstilde[\[SelectionPlaceholder]]]]}}],Spacings->Automatic],WindowTitle->"SpinorHelicity6D"];
];


If[frontend==1,
CreatePalette[Grid[Join[Partition[PasteButton[RawBoxes[#]]&/@{SpinorLaUpBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorLaDownBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorLatUpBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorLatDownBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorMuUpBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorMuDownBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorMutUpBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorMutDownBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorUndotPureLBox["\[SelectionPlaceholder]"],SpinorDotPureLBox["\[SelectionPlaceholder]"],SpinorUndotPureMBox["\[SelectionPlaceholder]"],SpinorDotPureMBox["\[SelectionPlaceholder]"],SpinorUndot6DBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorDot6DBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"],levicivita2upBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],levicivita2downBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]"],SpinorAngleBracketBox["\[SelectionPlaceholder]", "\[Placeholder]"],SpinorSquareBracketBox["\[SelectionPlaceholder]", "\[Placeholder]"],SquAngInvariantBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"],AngSquInvariantBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"]},4],{{PasteButton[RawBoxes[AngAngInvariantBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]],PasteButton[RawBoxes[SquSquInvariantBox["\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]","\[SelectionPlaceholder]"]]],PasteButton[RawBoxes[RowBox[{"\[CapitalMu][","\[SelectionPlaceholder]","]"}]],Defer[extramass[\[SelectionPlaceholder]]]],PasteButton[RawBoxes[RowBox[{OverscriptBox["\[CapitalMu]","~"],"[","\[SelectionPlaceholder]","]"}]],Defer[extramasstilde[\[SelectionPlaceholder]]]]}}],Spacings->Automatic],WindowTitle->"SpinorHelicity6D"];
];
 *)

Print["===============SpinorHelicity6D================"];
Print["Authors: Manuel Accettulli Huber (QMUL)"];
Print["         Stefano De Angelis (QMUL)"];
Print["Please report any bug to:"];
Print["m.accettullihuber@qmul.ac.uk"];
Print["Version 1.1 , last update 06/09/2019"];
Print["==============================================="];


If[TrueQ[$MachineID=="6239-87290-05914"],Speak["Ubi maior minor cessat"]];
(*If[TrueQ[$MachineID=="5113-13572-95048"],Speak["Tricche tracche bombe a mano"]];*)


End[]

EndPackage[]


==> auxiliary_files/mathematica_code/SpinorHelicity6D/TeX/TeX.m <==
(* Mathematica Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: TeX *)
(* :Context: SpinorHelicity6D`TeX` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-05-18 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2021 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

BeginPackage["SpinorHelicity6D`TeX`",
  {"SpinorHelicity6D`","SpinorHelicity6D`SpinorFunctions`","TeXUtilities`"}];
(* Exported symbols added here with SymbolName::usage *)

Begin["`Private`"];

removeUnderBar[x___]:={x}/.UnderBar->Identity//Apply[Sequence];

Unprotect[{SpinorAngleBracket,SpinorSquareBracket,S,Chain,Extramass,
  Extramasstilde,Tr5,TrM,TrP}];

Format[HoldPattern[SpinorAngleBracket[x__]],TeXForm] :=
    TeXDelimited["\\spaa{",x,"}",
      "DelimSeparator"->"","BodySeparator"->" "];
Format[HoldPattern[SpinorSquareBracket[x__]],TeXForm] :=
    TeXDelimited["\\spbb{",x,"}",
      "DelimSeparator"->"","BodySeparator"->" "];
Format[HoldPattern[S[x__]],TeXForm] :=
    TeXDelimited["s_{",x,"}",
      "DelimSeparator"->"","BodySeparator"->" "];
Format[HoldPattern[S6Mom[x__]],TeXForm] :=
    TeXDelimited["s_{",x,"}",
      "DelimSeparator"->"","BodySeparator"->" "];

Format[HoldPattern[Chain[$angle,a_,{b___},c_,$angle]],TeXForm] :=
    TeXDelimited["\\spaa{",a,"|",removeUnderBar@b,"|",c,"}",
      "DelimSeparator"->"", "BodySeparator"->" "];

Format[HoldPattern[Chain[$angle,a_,{b___},c_,$square]],TeXForm] :=
    TeXDelimited["\\spab{",a,"|",removeUnderBar@b,"|",c,"}",
      "DelimSeparator"->"", "BodySeparator"->" "];

Format[HoldPattern[Chain[$square,a_,{b___},c_,$angle]],TeXForm] :=
    TeXDelimited["\\spba{",a,"|",removeUnderBar@b,"|",c,"}",
      "DelimSeparator"->"", "BodySeparator"->" "];

Format[HoldPattern[Chain[$square,a_,{b___},c_,$square]],TeXForm] :=
    TeXDelimited["\\spbb{",a,"|",removeUnderBar@b,"|",c,"}",
      "DelimSeparator"->"", "BodySeparator"->" "];

Format[HoldPattern[Extramass[x___]],TeXForm] :=
    TeXDelimited["\\mu_{",x,"}",
      "DelimSeparator"->"", "BodySeparator"->" "];
Format[HoldPattern[Extramasstilde[x___]],TeXForm] :=
    TeXDelimited["\\tilde{\\mu}_{",x,"}",
        "DelimSeparator"->"", "BodySeparator"->" "];

Format[HoldPattern[TrM[x___]],TeXForm] :=
    TeXDelimited["\\trM (",x,")",
        "DelimSeparator"->"", "BodySeparator"->" "];
Format[HoldPattern[TrP[x___]],TeXForm] :=
    TeXDelimited["\\trP (",x,")",
        "DelimSeparator"->"", "BodySeparator"->" "];
Format[HoldPattern[Tr5[x___]],TeXForm] :=
    TeXDelimited["\\trF (",x,")",
        "DelimSeparator"->"", "BodySeparator"->" "];

(* Setting formatting precedence as described in *)
(* https://mathematica.stackexchange.com/a/153908/73380 *)
(FormatValues@# = Join[Lookup[#,False,{}], Lookup[#,True,{}]]&@
    GroupBy[FormatValues@#, FreeQ@TeXForm]) & /@
        {SpinorAngleBracket,SpinorSquareBracket,S,Chain,Extramass,
          Extramasstilde,Tr5,TrM,TrP};

Protect[{SpinorAngleBracket,SpinorSquareBracket,S,Chain,Extramass,
  Extramasstilde,Tr5,TrM,TrP}];

End[]; (* `Private` *)

EndPackage[]

==> auxiliary_files/mathematica_code/SpinorHelicity6D/TwoLoopAllPlusRationals/Analytics.m <==
(* Mathematica Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: Analytics *)
(* :Context: Analytics` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2022-03-02 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2022 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)


BeginPackage["SpinorHelicity6D`TwoLoopAllPlusRationals`Analytics`",
	     {
		     "SpinorHelicity6D`",
		     "SpinorHelicity6D`TwoLoopAllPlusRationals`",
		     "RationalSeries`",
		     "Utils`",
		     "NumSymb`",
		     "MomentumTwistorDefinitions`"
	     }
];

GenerateCutEvaluationFunction::usage = "GenerateCutEvaluationFunction[expr,parameters] returns a function that efficiently evaluates the expression on a kinematic point.";

Begin["`Private`"];

GenerateCutEvaluationFunction[expr_,parameters_List]:=
	Module[
		{numSymbs,numSymbsEval,pars,evalFunction,numSymbsEvalFunction,dummy},
		numSymbs = Join[{dummy},{expr//NumSymb`GetAllNumSymbs//Flatten//Reverse//DeleteDuplicates}]//Flatten;

		numSymbsEval = numSymbs /. NumSymb`NumSymb->NumSymb`NumSymbN /. MapThread[Rule,{parameters,Table[Indexed[pars,i],{i, Length@parameters}]}];
			
		numSymbsEvalFunction = GenerateOptimizedEvaluationFunction[numSymbsEval,parameters];
		evalFunction = GenerateOptimizedEvaluationFunction[expr,parameters];

		Function@@Hold[{pars},Block[{NumSymb},#1=RootReduce@#2[pars]; RootReduce@#3[pars]]]&[numSymbs,numSymbsEvalFunction,evalFunction]
	];

GenerateCutEvaluationFunction[expr_,n_Integer] := GenerateCutEvaluationFunction[expr, MomentumTwistorParameters[n]];

End[]; (* `Private` *)

EndPackage[]


==> auxiliary_files/mathematica_code/SpinorHelicity6D/TwoLoopAllPlusRationals/Configurations.m <==
(* Mathematica Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: ConfigurationGeneration *)
(* :Context: ConfigurationGeneration` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2022-05-16 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2022 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

BeginPackage["SpinorHelicity6D`TwoLoopAllPlusRationals`Configurations`",
  {
    "Utils`",
    "SpinorHelicity6D`TwoLoopAllPlusRationals`Helpers`"
  }
];
(* Exported symbols added here with SymbolName::usage *)

GeneratingCuts::usage = "GeneratingCuts[Tr1, Tr2, Tr3]: Generates the set AllLabels^{Tr1,Tr2,Tr3} for Tr1, Tr2, Tr3 being distinct.";

CutLabelToTex::usage = "CutLabelToTex[label]: Returns TeX form of a cut label.";

CutLabelToConfig::usage = "CutLabelToConfig[label]: Returns configuration in the old format that is associated to label.";

ConfigToCutLabel::usage = "ConfigToCutLabel[config]: Returns cut label associated to configuration config in the old format.";

Config1BTo1BCutLabel::usage = "Config1BTo1BCutLabel[config]: Returns 1B cut label of 1B config.";

CutLabel1BToConfig1B::usage = "CutLabel1BToConfig1B[label]: Returns 1B config of 1B cut label.";

Generate1BLabels::usage = "Generate1BLabels[n]: Generates the 1B generating set for momenta 1,...,n.";

Begin["`Private`"];

(*Creating labels for different cut classes*)
GeneratingCuts[tO_List,tL_List,tR_List]:=
    Join@@Table[GeneratingCutsClass[class,tO,tL,tR],{class,Tuples[Range@3,{2}]}];

GeneratingCutsClass[class_List,tO_List,tL_List,tR_List]:=
    Select[
      BuildCutLabel@@@Tuples[{
        DistributeList[tO,class[[1]]+class[[2]]+2],
        DistributeList[Reverse@tL,class[[1]]+1],
        DistributeList[Reverse@tR,class[[2]]+1]
      }],
      !EmptyAmplitudeLabelQ[#] && !MasslessBubbleLabelQ[#] &
    ];
BuildCutLabel[outerDist_List,leftDist_List,rightDist_List]:=Module[
  {class={Length@leftDist,Length@rightDist}-1},
  <|
    "Outer"->SplitAt[outerDist,{class[[1]],class[[1]]+1,class[[1]]+class[[2]]+1}],
    "Left"->SplitAt[RotateRight[leftDist],1],
    "Right"->SplitAt[RotateRight[rightDist],1]
  |>
];

(*Functions to remove massless bubbles*)
LeftBubbleLabelQ[label_Association]:=Length[label["Outer"][[1]]]===1;
RightBubbleLabelQ[label_Association]:=Length[label["Outer"][[3]]]===1;
LeftMasslessBubbleLabelQ[label_Association]:=
    LeftBubbleLabelQ[label] && Length@Flatten[{label["Outer"][[1]],label["Left"][[2]]}] < 2;
RightMasslessBubbleLabelQ[label_Association]:=
    RightBubbleLabelQ[label] && Length@Flatten[{label["Outer"][[3]],label["Right"][[2]]}] < 2;
MasslessBubbleLabelQ[label_Association]:=
    LeftMasslessBubbleLabelQ[label] || RightMasslessBubbleLabelQ[label];

(*Functions to remove labels with empty amplitudes*)
LeftEmptyAmplitudeLabelQ[label_Association]:=
    Or @@ (Length@Flatten[#] < 1&/@
        Transpose[{label["Outer"][[1]],label["Left"][[2]]}]);

RightEmptyAmplitudeLabelQ[label_Association]:=
    Or @@ (Length@Flatten[#] < 1&/@
        Transpose[{label["Outer"][[3]],label["Right"][[2]]}]);
EmptyAmplitudeLabelQ[label_Association]:=
    LeftEmptyAmplitudeLabelQ[label] || RightEmptyAmplitudeLabelQ[label];


(*Function for turning Association into Latex form*)
CutLabelToTex[label_Association]:=
    "(" <>
        CutLabelOuterTeX[label["Outer"]] <>
        CutLabelInnerTeX[label["Left"],"Left"] <>
        CutLabelInnerTeX[label["Right"],"Right"] <>
    ")";


CutLabelOuterTeX[label_]:=
    StringRiffle[
      StringTake[StringReplace[#,{"{"->"(","}"->")"}],{2,-2}]&/@ToString/@label,
      ";"
    ];

CutLabelInnerTeX[label_,side:"Left"|"Right"]:=
    StringRiffle[
      StringTake[StringReplace[#,{"{"->"(","}"->")"}],{2,-2}]&/@ToString/@label,
      {"|_"<>StringTake[side,1],";",""}
    ];

(*Function to turn (subleading triple trace cut labels) into the old cut format*)
CutLabelToConfig[label_Association]:=<|
  "FirstLoop"->LRLoopConfig[label["Outer"][[1]],label["Left"][[2]]],
  "SecondLoop"->LRLoopConfig[label["Outer"][[3]],label["Right"][[2]]],
  "Center"->CenterConfig[label["Left"][[1]],label["Outer"][[2]],label["Right"][[1]],label["Outer"][[4]]]
|>;

CutLabel1BToConfig1B[label_List]:=<|
  "FirstLoop"->LRLoopConfig[label[[1,"Loop"]],label[[3,"Loop"]]],
  "SecondLoop"->LRLoopConfig[label[[4,"Loop"]],label[[2,"Loop"]]],
  "Center"->CenterConfig[{label[[3,"Central"]]},{label[[2,"Central"]]},{label[[1,"Central"]]},{label[[4,"Central"]]},"Twisted"->"Top"]
|>;


LRLoopConfig[outer_List,inner_List]:=
    <|
      "Outer"->#[[1]],
      "Inner"->Reverse@#[[2]],
      "Properties"->{}
    |>&/@Transpose@{outer,inner};

Options[CenterConfig]={"Twisted"->Null};
CenterConfig[left_List,top_List,right_List,bottom_List,opts:OptionsPattern[]]:=<|
  "Top"->First@top,
  "Bottom"->First@bottom,
  "FirstInner"->First@left,
  "SecondInner"->First@right,
  "Twisted"->OptionValue["Twisted"],"Properties"->{}
|>;

ConfigToCutLabel[config_Association]:=<|
  "Outer"->{config[["FirstLoop",All,"Outer"]],{config[["Center","Top"]]},config[["SecondLoop",All,"Outer"]],{config[["Center","Bottom"]]}},
  "Left"->{{config[["Center","FirstInner"]]},Reverse/@config[["FirstLoop",All,"Inner"]]},
  "Right"->{{config[["Center","SecondInner"]]},Reverse/@config[["SecondLoop",All,"Inner"]]}
|>

(* ::Section::Closed:: *)
(*1B Configs to 1B Cut-Labels*)

Config1BTo1BCutLabel[config_Association] /; config["Center","Twisted"] === "Top":=Module[
  {
    E1,E2,E3,E4,C1,C2,C3,C4
  },
  E1=config[["FirstLoop",All,"Outer"]];
  E2=Reverse@config[["SecondLoop",All,"Inner"]];
  E3=Reverse@config[["FirstLoop",All,"Inner"]];
  E4=config[["SecondLoop",All,"Outer"]];

  C1=config[["Center","SecondInner"]];
  C2=config[["Center","Top"]];
  C3=config[["Center","FirstInner"]];
  C4=config[["Center","Bottom"]];

  {
    <|
      "Loop"->E1,
      "Central"->C1
    |>,
    <|
      "Loop"->E2,
      "Central"->C2
    |>,
    <|
      "Loop"->E3,
      "Central"->C3
    |>,
    <|
      "Loop"->E4,
      "Central"->C4
    |>
  }
];


Config1BTo1BCutLabel[config_Association] /; config["Center","Twisted"] === "Bottom":=Module[
  {
    E1,E2,E3,E4,C1,C2,C3,C4
  },
  E1=config[["FirstLoop",All,"Outer"]];
  E2=config[["SecondLoop",All,"Outer"]];
  E3=Reverse@config[["FirstLoop",All,"Inner"]];
  E4=Reverse@config[["SecondLoop",All,"Inner"]];

  C1=config[["Center","Top"]];
  C2=config[["Center","FirstInner"]];
  C3=config[["Center","Bottom"]];
  C4=config[["Center","SecondInner"]];

  {
    <|
      "Loop"->E1,
      "Central"->C1
    |>,
    <|
      "Loop"->E2,
      "Central"->C2
    |>,
    <|
      "Loop"->E3,
      "Central"->C3
    |>,
    <|
      "Loop"->E4,
      "Central"->C4
    |>
  }
]

(* ::Section::Closed:: *)
(* 1B Cut Label Generation *)

Options[Generate1BLabels] = {TrianglesOnly -> False};

Generate1BLabels[n_Integer,opts:OptionsPattern[]]:=
    Delete1BDuplicateReps[{},
      Config1BTo1BCutLabel/@Flatten[
        DistributeSubleadingSingleTrace[#,Range@n] & /@
            DistributeTemplateFreeToFreeInnerFreeOuter /@
                CreateTwistedCentralVertex /@
                    FilterDoubleTriangleTemplates[OptionValue[TrianglesOnly]] @
                        CreateTotalConfigTemplates[n]
      ]
    ];

Generate1BRepresentations[label1B_List]:=
    Table[
      RotateLeft[label1B,rot]/.MapThread[
        Rule,
        {
          Momenta1BLabel[label1B],
          RotateRight[Momenta1BLabel[label1B],Length@Momenta1BLabel[label1B[[;;rot]]]]
        }
      ],
      {rot,0,3}
    ];

Momenta1BLabel[label_List]:=Flatten[Values/@label];

Delete1BDuplicateReps[passed_,{}]:=Rotate1BToCanonical/@passed;
Delete1BDuplicateReps[passed_List,rest_List]:=
    Delete1BDuplicateReps[
      Append[passed,First@rest],
      DeleteCases[Rest@rest,Alternatives@@Generate1BRepresentations[First@rest]]
    ];

Rotate1BToCanonical[label_]:=RotateLeft[label,-1+First@First@Position[Values/@label,1]];

End[]; (* `Private` *)

EndPackage[]

==> auxiliary_files/mathematica_code/SpinorHelicity6D/TwoLoopAllPlusRationals/DrawConfigs.m <==
(* Mathematica Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: DrawConfigs *)
(* :Context: DrawConfigs` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-11-09 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2021 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

BeginPackage["SpinorHelicity6D`TwoLoopAllPlusRationals`DrawConfigs`",
  {
    "SpinorHelicity6D`TwoLoopAllPlusRationals`",
    "SpinorHelicity6D`Unitarity`",
    "Utils`"
  }
];
(* Exported symbols added here with SymbolName::usage *)

(* ::Subsection::Closed:: *)
(*Drawing Total Configurations*)


DrawTotalConfig::usage = "";
DrawTotalConfigData::usage = "";

Begin["`Private`"];


(* ::Section::Closed:: *)
(*Drawing Non-Planar Total Configurations*)


Options[DrawTotalConfig]={InternalLengthBox->0.5,InternalLengthTriangle->0.7,InternalLengthBubble->0.7,
  ExternalLength->0.2,VertexSize->10,BubbleLooseness->0.6,ExternalSpreadAngle->Pi/10,PlotRange->{{-1.4,1.4},{-1,1}}};

DrawTotalConfig[totalConfig_Association,opts:OptionsPattern[]]:=
    Module[{centVertexLabel, verts,vertCoords,edges,vertLabels,edgeStyles,vertexsizes},

      vertexsizes={Rule[centVertexLabel,1]};


      {verts,vertCoords,edges,vertLabels,vertexsizes,edgeStyles} =
          DrawTotalConfigData[totalConfig, PassRules[DrawTotalConfig,DrawTotalConfigData,opts]];

      GraphPlot[
        Graph[verts,edges,VertexCoordinates->vertCoords,VertexLabels->vertLabels,EdgeStyle->edgeStyles,VertexSize->vertexsizes],
        VertexShapeFunction ->  Function[{pt, v, size}, Disk[pt, If[size === {0.,0.}, Offset[0],Offset[OptionValue[VertexSize]]]]],
        MultiedgeStyle->OptionValue[BubbleLooseness],PlotRange->OptionValue[PlotRange]
      ]
    ];


Options[DrawTotalConfigData]=Options[DrawTotalConfig];

DrawTotalConfigData[totalConfig_Association,opts:OptionsPattern[]]:=
    Module[{centVertexLabel=Unique["vert"], verts,vertCoords={{0,0}},edges={},vertLabels={},
      edgeStyles={},
      vertexsizes},
      verts={centVertexLabel};
      vertexsizes={Rule[centVertexLabel,1]};

      Which[
        TopTwistedConfigQ[totalConfig],
        vertLabels={centVertexLabel->Placed["T",Center]},
        BottomTwistedConfigQ[totalConfig],
        vertLabels={centVertexLabel->Placed["B",Center]},
        _,
        Null
      ];

      {verts,vertCoords,edges,vertLabels,vertexsizes,edgeStyles} =
          Join[
            GenerateLoopSubGraph[
              totalConfig["FirstLoop"],
              Lookup[totalConfig["Center"],{"Top","FirstInner"}],
              centVertexLabel,
              PassRules[DrawTotalConfig,GenerateLoopSubGraph,opts]
            ],
            {verts,vertCoords,edges,vertLabels,vertexsizes,edgeStyles},
            2];
      {verts,vertCoords,edges,vertLabels,vertexsizes,edgeStyles} =
          Join[
            GenerateLoopSubGraphFlipped[
              totalConfig["SecondLoop"],
              Lookup[totalConfig["Center"],{"Bottom","SecondInner"}],
              centVertexLabel,
              PassRules[DrawTotalConfig,GenerateLoopSubGraph,opts]
            ],
            {verts,vertCoords,edges,vertLabels,vertexsizes,edgeStyles},
            2];
      {verts,vertCoords,edges,vertLabels,vertexsizes,edgeStyles}
    ];

Options[GenerateLoopSubGraph]=Options[DrawTotalConfig];
GenerateLoopSubGraph[loop_List,{centerTop_,centerFirstInner_},centVertexLabel_,opts:OptionsPattern[]]:=Join[
  AttachExt[centerTop,centVertexLabel,{0,0},{0,OptionValue[ExternalLength]},PassRules[GenerateLoopSubGraph,AttachExt,opts]],
  AttachExt[centerFirstInner,centVertexLabel,{0,0},{-OptionValue[ExternalLength],0},PassRules[GenerateLoopSubGraph,AttachExt,opts]],
  Switch[Length@loop,
    3,GenBoxSubGraph[loop,centVertexLabel,{0,0},PassRules[GenerateLoopSubGraph,GenBoxSubGraph,opts]],
    2,GenTriangleSubGraph[loop,centVertexLabel,{0,0},PassRules[GenerateLoopSubGraph,GenTriangleSubGraph,opts]],
    1,GenBubbleSubGraph[loop,centVertexLabel,{0,0},PassRules[GenerateLoopSubGraph,GenBubbleSubGraph,opts]],
    _,Print["Error: Unsupported number of corners in loop."]; {{},{},{},{},{}}
  ],
  2];

Options[GenerateLoopSubGraphFlipped]=Options[DrawTotalConfig];
GenerateLoopSubGraphFlipped[loop_List,{centerBottom_,centerSecondInner_},centVertexLabel_,opts:OptionsPattern[]] :=
    MapAt[
      -1*#&,
      GenerateLoopSubGraph[loop,
        {centerBottom,centerSecondInner},
        centVertexLabel,
        PassRules[GenerateLoopSubGraphFlipped,GenerateLoopSubGraph,opts]
      ],
    {2}
    ]/.{Before->After,After->Before,Above->Below,Below->Above};


Options[GenBoxSubGraph]=Options[DrawTotalConfig];
GenBoxSubGraph[corners_,centVertexLabel_,centCoord_,opts:OptionsPattern[]] /; Length@corners == 3 :=
    Module[{cornersGraph,cornerVerts = Table[Unique["vert"],{i,3}],cornerCoords,cornerEdges,
      cutBubbleEdgeStyles = {},vertexsizes},

      cornerCoords = {centCoord+{-OptionValue[InternalLengthBox],-OptionValue[InternalLengthBox]},
        centCoord+{-2*OptionValue[InternalLengthBox],0},
        centCoord+{-OptionValue[InternalLengthBox],+OptionValue[InternalLengthBox]}};

      cornerEdges = UndirectedEdge@@@Partition[Append[cornerVerts,centVertexLabel],{2},1,1];

      cutBubbleEdgeStyles = CreateCutBubbleEdgeStyle[corners,cornerEdges];

      vertexsizes = Rule[#,1]&/@cornerVerts;

      cornersGraph = {
        cornerVerts,
        cornerCoords,
        cornerEdges,
        {},
        vertexsizes,
        cutBubbleEdgeStyles
      };

      Join[
        cornersGraph,
        AttachExt[corners[[1]]["Outer"],cornerVerts[[1]],cornerCoords[[1]],{0,-OptionValue[ExternalLength]},PassRules[GenBoxSubGraph,AttachExt,opts]],
        AttachExt[corners[[1]]["Inner"],cornerVerts[[1]],cornerCoords[[1]],{0,+OptionValue[ExternalLength]},PassRules[GenBoxSubGraph,AttachExt,opts]],
        AttachExt[corners[[2]]["Outer"],cornerVerts[[2]],cornerCoords[[2]],{-OptionValue[ExternalLength],0},PassRules[GenBoxSubGraph,AttachExt,opts]],
        AttachExt[corners[[2]]["Inner"],cornerVerts[[2]],cornerCoords[[2]],{+OptionValue[ExternalLength],0},PassRules[GenBoxSubGraph,AttachExt,opts]],
        AttachExt[corners[[3]]["Outer"],cornerVerts[[3]],cornerCoords[[3]],{0,+OptionValue[ExternalLength]},PassRules[GenBoxSubGraph,AttachExt,opts]],
        AttachExt[corners[[3]]["Inner"],cornerVerts[[3]],cornerCoords[[3]],{0,-OptionValue[ExternalLength]},PassRules[GenBoxSubGraph,AttachExt,opts]],
        2]
    ];


Options[GenTriangleSubGraph]=Options[DrawTotalConfig];
GenTriangleSubGraph[corners_,centVertexLabel_,centCoord_,opts:OptionsPattern[]] /; Length@corners == 2 :=
    Module[{cornersGraph,cornerVerts = Table[Unique["vert"],{i,2}],cornerCoords,cornerEdges,cutBubbleEdgeStyles={},vertexsizes},
      cornerCoords = {centCoord+{-OptionValue[InternalLengthTriangle],-OptionValue[InternalLengthTriangle]/Sqrt[3]},
        centCoord+{-OptionValue[InternalLengthTriangle],+OptionValue[InternalLengthTriangle]/Sqrt[3]}};

      cornerEdges = UndirectedEdge@@@Partition[Append[cornerVerts,centVertexLabel],{2},1,1];

      cutBubbleEdgeStyles = CreateCutBubbleEdgeStyle[corners,cornerEdges];

      vertexsizes = Rule[#,1]&/@cornerVerts;

      cornersGraph = {
        cornerVerts,
        cornerCoords,
        cornerEdges,
        {},
        vertexsizes,
        cutBubbleEdgeStyles
      };
      Join[
        cornersGraph,
        AttachExt[corners[[1]]["Outer"],cornerVerts[[1]],cornerCoords[[1]],OptionValue[ExternalLength]*Normalize[{-Tan[Pi/6],-1}],PassRules[GenTriangleSubGraph,AttachExt,opts]],
        AttachExt[corners[[1]]["Inner"],cornerVerts[[1]],cornerCoords[[1]],OptionValue[ExternalLength]*Normalize[{Tan[Pi/6],1}],PassRules[GenTriangleSubGraph,AttachExt,opts]],
        AttachExt[corners[[2]]["Outer"],cornerVerts[[2]],cornerCoords[[2]],OptionValue[ExternalLength]*Normalize[{-Tan[Pi/6],+1}],PassRules[GenTriangleSubGraph,AttachExt,opts]],
        AttachExt[corners[[2]]["Inner"],cornerVerts[[2]],cornerCoords[[2]],OptionValue[ExternalLength]*Normalize[{Tan[Pi/6],-1}],PassRules[GenTriangleSubGraph,AttachExt,opts]],
        2]
    ];


Options[GenBubbleSubGraph]=Options[DrawTotalConfig];
GenBubbleSubGraph[corners_,centVertexLabel_,centCoord_,opts:OptionsPattern[]] /; Length@corners == 1 :=
    Module[{cornersGraph,cornerVerts = Table[Unique["vert"],{i,1}],cornerCoords,cornerEdges,
      cutBubbleEdgeStyles={},vertexsizes},
      cornerCoords = {centCoord+{-OptionValue[InternalLengthBubble],0}};

      cornerEdges = UndirectedEdge@@@Partition[Append[cornerVerts,centVertexLabel],{2},1,1];

      cutBubbleEdgeStyles = CreateCutBubbleEdgeStyle[corners,cornerEdges];

      vertexsizes = Rule[#,1]&/@cornerVerts;

      cornersGraph = {
        cornerVerts,
        cornerCoords,
        cornerEdges,
        {},
        vertexsizes,
        cutBubbleEdgeStyles
      };

      Join[
        cornersGraph,
        AttachExt[corners[[1]]["Outer"],cornerVerts[[1]],cornerCoords[[1]],{-OptionValue[ExternalLength],0},PassRules[GenBubbleSubGraph,AttachExt,opts]],
        AttachExt[corners[[1]]["Inner"],cornerVerts[[1]],cornerCoords[[1]],{+OptionValue[ExternalLength],0},PassRules[GenBubbleSubGraph,AttachExt,opts]],
        2]
    ];





CreateCutBubbleEdgeStyle[corners_,cornerEdges_] := Switch[Count[corners,$cutBubble,Infinity],
  0, {},
  1, Switch[Position[corners,$cutBubble][[1,1]],
    1,{Last@cornerEdges -> Dashed},
    Length@corners,{cornerEdges[[-2]] -> Dashed},
    _, {}
  ],
  2, {First@Take[cornerEdges,{Position[corners,$cutBubble][[1,1]]}] -> Dashed}
];


Options[AttachExt]=Options[DrawTotalConfig];
AttachExt[{},___] := {{},{},{},{},{}};

(*AttachExt[extMomenta_,corner_,cornerCoord_,offset_,opts:OptionsPattern[]] /; Length@extMomenta >1 :=
Module[{maxAng = OptionValue[ExternalSpreadAngle],uniqueMomenta = Unique[Symbol["p"<>ToString[#]]]&/@extMomenta},
	{
		uniqueMomenta,
		Table[cornerCoord+offset.RotationMatrix[ang],{ang,-maxAng,maxAng,2*maxAng/(-1+Length@extMomenta)}],
		Map[UndirectedEdge[corner,#]&,uniqueMomenta],
		MapThread[Rule,{uniqueMomenta,Placed[ToString[#],LabelPlacement[offset]]&/@extMomenta}],
		Rule[#,0]&/@uniqueMomenta,
		{}
	}
];
*)

AttachExt[extMomenta_,corner_,cornerCoord_,offset_,opts:OptionsPattern[]] /; Length@extMomenta >1 :=
    Module[{angle = OptionValue[ExternalSpreadAngle],uniqueMomenta = Unique[Symbol["p"<>ToString[#]]]&/@extMomenta,n=Length@extMomenta},
      {
        uniqueMomenta,
        Table[cornerCoord+offset . RotationMatrix[ang],{ang,-(n-1)*angle/2,(n-1)*angle/2,angle}],
        Map[UndirectedEdge[corner,#]&,uniqueMomenta],
        MapThread[Rule,{uniqueMomenta,Placed[ToString[#],LabelPlacement[offset]]&/@extMomenta}],
        Rule[#,0]&/@uniqueMomenta,
        {}
      }
    ];

AttachExt[extMomenta_,corner_,cornerCoord_,offset_,opts:OptionsPattern[]] /; Length@extMomenta == 1 :=
    Module[{uniqueMomenta = Unique[Symbol["p"<>ToString[#]]]&/@extMomenta},
      {
        uniqueMomenta,
        {cornerCoord+offset},
        Map[UndirectedEdge[corner,#]&,uniqueMomenta],
        MapThread[Rule,{uniqueMomenta,Placed[ToString[#],LabelPlacement[offset]]&/@extMomenta}],
        Rule[#,0]&/@uniqueMomenta,
        {}
      }
    ];


LabelPlacement[offset_]:=
    Switch[Sign[offset/.(Rule[#,1]&/@Variables[offset])//N],
      {-1,-1},Below,
      {-1,0},Before,
      {-1,1},Above,
      {1,1},Above,
      {0,1},Above,
      {0,-1},Below,
      {1,1},Above,
      {1,0},After,
      {1,-1},Below,
      _,Center
    ];



End[]; (* `Private` *)

EndPackage[]

==> auxiliary_files/mathematica_code/SpinorHelicity6D/TwoLoopAllPlusRationals/Helpers.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Helpers*)


(* :Title: Helpers.m -- all helper functions used in both the full permutation and config-by-config implementations *)

(* :Context: SpinorHelicity6D` *)

(* :Summary:

 *)

(* :Copyright: \[Copyright] 2020 by Sebastian Poegel *)

(* :Package Version: 0.1 *)

(* :Mathematica Version: 12.0 *)

(* :History:
   0.1 Copying functions from notebook
*)

(* :Keywords: *)

(* :Sources:
*)

(* :Warnings:

*)

(* :Limitations:

*)

(* :Discussion:

*)

(* :Requirements:
	SpinorHelicity6D.wl handling 6D Spinors, written by M. Huber and S. de Angelis
	SpinorFunctions.wl for definition of trace objects
	TwoLoopAllPlusRationals.wl base
*)

(* :Todo:
*)


(* ::Chapter:: *)
(*Preamble*)


(* set up the package context, including public imports *)

BeginPackage["SpinorHelicity6D`TwoLoopAllPlusRationals`Helpers`",{
	"SpinorHelicity6D`Unitarity`",
	"SpinorHelicity6D`SpinorFunctions`",
	"SpinorHelicity6D`Amplitudes`",
	"SpinorHelicity6D`TwoLoopAllPlusRationals`",
	"SpinorHelicity6D`",
	"RationalSeries`",
	"Utils`",
	"NumSymb`",
	"SpinorHelicity6D`Unitarity`LoopMomentum`",
	"SpinorHelicity6D`Unitarity`OneLoopIntegrals`",
	"SpinorHelicity6D`Unitarity`ConfigurationTools`",
	"SpinorHelicity6D`Unitarity`RationalTerms`"}];

Unprotect["SpinorHelicity6D`TwoLoopAllPlusRationals`Helpers`*"];
ClearAll["SpinorHelicity6D`TwoLoopAllPlusRationals`Helpers`*"];
ClearAll["SpinorHelicity6D`TwoLoopAllPlusRationals`Helpers`Private`*"];



(* ::Section::Closed:: *)
(*Debug*)


PrintDebug::usage = "";


DebugExprOut::usage = "";


createMemoryWatchdog::usage = "";


createRationalSeriesWatchdog::usage = "";


$LogFileTemplate = "";


$debugMode::usage = "";
$debugMode = False;


(* ::Section:: *)
(*Configurations*)


(* ::Subsection::Closed:: *)
(*Translate From Old to New TotalConfig Notation*)


TranslateOldTotalConfig::usage = "";


(* ::Subsection::Closed:: *)
(*Loop Patterns & TwistedQ*)


firstLoopBoxPattern::usage = "";
secondLoopBoxPattern::usage = "";


firstLoopTrianglePattern::usage = "";
secondLoopTrianglePattern::usage = "";


firstLoopBubblePattern::usage = "";
secondLoopBubblePattern::usage = "";


firstLoopBubbleTrianglePattern::usage = "";
secondLoopBubbleTrianglePattern::usage = "";


TwistedConfigQ::usage = "";


TopTwistedConfigQ::usage = "";
BottomTwistedConfigQ::usage = "";


(* ::Subsection::Closed:: *)
(*Marking Corners*)


GetFirstLoopMomenta::usage = "";


MarkBubbleCutCorner::usage = "";


MarkSecondLoopBubbleCut::usage = "";


MarkSecondLoopBubbleCut::usage = "";


UnmarkConfig::usage = "";


(* ::Subsection::Closed:: *)
(*Generating Configurations*)


GenConfigBare::usage = "";
GenConfigsBare::usage = "";
GenConfigPartitions::usage = "";
GenSubConfigs::usage = "";
GetSplittingMomenta::usage = "";


GenFirstLoopConfigs::usage = "";
GenSecondLoopConfigs::usage = "";
CompleteSecondLoopConfig::usage = "";
CutInLastCornerQ::usage = "";
CutInFirstCornerQ::usage = "";
CutCorners::usage = "";
GenTotalConfig::usage = "";

CreateTotalConfigTemplates::usage = "";
CreateTwistedCentralVertex::usage = "";
DistributeTemplateFreeToFreeInnerFreeOuter::usage = "";
DistributeSubleadingSingleTrace::usage = "";
FilterDoubleTriangleTemplates::usage = "";

(* ::Subsubsection::Closed:: *)
(*GenTotalConfig*)


GenAllTotalConfigs::usage = "";


CutSecondLoop::usage = "";


CutFirstLoop::usage = "";


genConfigRestore$cutBubbleLabels::usage = "";


CutBubbles::usage="";
CutBubble::usage="";


(* ::Subsection::Closed:: *)
(*Constructing Single Loop Configs for Loop Momenta*)


GetAllMomenta::usage = "";
GetFirstLoopMomenta::usage = "";
GetSecondLoopMomenta::usage = "";
GetCenterMomenta::usage = "";


(* ::Subsubsection::Closed:: *)
(*Second Loop*)


ConstructSecondLoopConfig::usage = "";


ConstructSecondLoopBaseConfig::usage = "";


(* ::Subsubsection:: *)
(*First Loop*)


ConstructFirstLoopConfig::usage = "";


ConstructFirstLoopBaseConfig::usage = "";





(* ::Section:: *)
(*Automatic Config Generation*)


GenerateTotalConfigs::usage = "";
GenerateComputationTotalConfigs::usage = "";

GenerateTotalConfigs::duplc = "Labels `1` contain duplicates.";
GenerateComputationTotalConfigs::duplc = "Labels `1` contain duplicates.";


(* ::Subsection:: *)
(*CutBubble Helpers*)


CutOuterVertex::usage = "";


CutTopFirstLoopQ::usage = "";
CutBottomFirstLoopQ::usage = "";


CutTopSecondLoopQ::usage = "";
CutBottomSecondLoopQ::usage = "";


fuseRestore$cutBubbleLabels::usage = "";


FuseSecondLoopCutBubble::usage = "";


FuseFirstLoopCutBubble::usage = "";


FuseCutBubbles::usage = "";


(* ::Subsection:: *)
(*Subleading Single Trace*)


GenerateSubLeadingSingleTraceConfigurations::usage = "";
GenerateComputeSubLeadingSingleTraceConfigurations::usage = "";


(* ::Section::Closed:: *)
(*PostProcessing*)


NestedReplaceNumSymbs::usage = "";



(* ::Section::Closed:: *)
(*Symmetry Factors*)


ComputeSymmetryFactor::usage = "";

$FullConfigPattern::usage = "Pattern to single out configurations to compute. Default: HoldPattern[_]";
$FullConfigPattern = HoldPattern[_];


(* ::Section::Closed:: *)
(*Integrals*)


ConfigIntegral::usage = "";
ApplyMuIntegrals::usage = "";

(* ::Chapter:: *)
(*Main*)


Begin["`Private`"];    (* begin the private context (implementation part) *)


(* ::Section::Closed:: *)
(*Debug*)


SetAttributes[PrintDebug,HoldFirst];
Options[PrintDebug] = {DebugLevel -> 0, Indent -> 0};


(* The Indent conditional is for backwards compatibility for StringRepeat *)
PrintDebug[args___,opts:OptionsPattern[]] /; $debugMode || OptionValue[PrintDebug,opts,DebugLevel] > 0 := Print[
	If[OptionValue[Indent] === 0, "", StringRepeat["\t",OptionValue[Indent]]],
	Sequence@@ReleaseHold/@{args}
];

PrintDebug[___,opts:OptionsPattern[]] := Null;


SetAttributes[DebugExprOut,HoldFirst];


DebugExprOut[expr_,fileName_String] /; $debugExpressionMode && $LogFileTemplate =!= "" := 
	Put[Evaluate[ToNum@expr],TemplateApply[$LogFileTemplate,<|"type"->fileName,"ending"->"ms"|>]];


createMemoryWatchdog[] :=
SessionSubmit@ScheduledTask[
	Module[{file=TemplateApply[$LogFileTemplate,<|"type"->"memory","ending"->"log"|>]},
		WriteString[file,
			"Kernel " <> ToString[$KernelID] <> " on " <> ToString[$MachineName] <> ":\n" <> 
			"\tMathematica Use: " <> ToString[MemoryInUse[]] <> "\n" <>
			"\tAvailable: " <> ToString[MemoryAvailable[]]<>
			"\n"];
		Close[file];
	];
,5];


createRationalSeriesWatchdog[] :=
SessionSubmit@ScheduledTask[
	Module[{file=TemplateApply[$LogFileTemplate,<|"type"->"rationalSeries","ending"->"log"|>]},
		WriteString[file,
			"Kernel " <> ToString[$KernelID] <> " on " <> ToString[$MachineName] <> ":\n" <> 
			"\tTimings Use: " <> ToString[$TotalTimingsRationalSeries] <> "\n" <>
			"\tCalls: " <> ToString[$TotalCallsRationalSeries] <>
			"\n"];
		Close[file];
	];
,5];


(* ::Section::Closed:: *)
(*Configurations*)


(* ::Subsection::Closed:: *)
(*Translate From Old to New TotalConfig Notation*)


translateCorner[corner_]:=<|"Outer"->corner/.{$cutBubble->Nothing},"Inner"->{},"Properties"->Cases[corner,$cutBubble]|>;


TranslateOldTotalConfig[totalConfigOld_]:=<|
	"FirstLoop"->translateCorner/@totalConfigOld[[1,1]],
	"SecondLoop"->translateCorner/@totalConfigOld[[2,1]],
	"Center"-><|"Top"->totalConfigOld[[1,2]]/.{$cutBubble->Nothing},"Bottom"->totalConfigOld[[2,2]]/.{$cutBubble->Nothing},"FirstInner"->{},"SecondInner"->{},
		"Properties"->DeleteDuplicates@Cases[Flatten[Join[totalConfigOld[[1,2]],totalConfigOld[[2,2]]]],$cutBubble]|>
|>;


(* ::Subsection::Closed:: *)
(*Loop Patterns & TwistedQ*)


firstLoopBoxPattern = <|___,"FirstLoop"->{_,_,_},___|> | {{{_,_,_},{___}},{{__},{___}}};
secondLoopBoxPattern = <|___,"SecondLoop"->{_,_,_},___|> | {{{__},{___}},{{_,_,_},{___}}};


firstLoopTrianglePattern = HoldPattern[<|___,"FirstLoop"->{a_,b_},___|> /; FreeQ[{a,b},$cutBubble]] | HoldPattern[{{{a_,b_},{___}},{{__},{___}}} /; FreeQ[{a,b},$cutBubble]];;
secondLoopTrianglePattern = HoldPattern[<|___,"SecondLoop"->{a_,b_},___|> /; FreeQ[{a,b},$cutBubble]] | HoldPattern[{{{__},{___}},{{a_,b_},{___}}} /; FreeQ[{a,b},$cutBubble]];


firstLoopBubblePattern = <|___,"FirstLoop"->{_},___|> | {{{_},{___}},{{__},{___}}};
secondLoopBubblePattern = <|___,"SecondLoop"->{_},___|> | {{{__},{___}},{{_},{___}}};


firstLoopBubbleTrianglePattern = HoldPattern[<|___,"FirstLoop"->{a_,b_},___|> /; !FreeQ[{a,b},$cutBubble]] | HoldPattern[{{{a_,b_},{___}},{{__},{___}}} /; !FreeQ[{a,b},$cutBubble]];
secondLoopBubbleTrianglePattern = HoldPattern[<|___,"SecondLoop"->{a_,b_},___|> /; !FreeQ[{a,b},$cutBubble]] | HoldPattern[{{{__},{___}},{{a_,b_},{___}}} /; !FreeQ[{a,b},$cutBubble]];


TwistedConfigQ[totalConfig_]:=TopTwistedConfigQ[totalConfig]||BottomTwistedConfigQ[totalConfig];


TopTwistedConfigQ[totalConfig_]:=totalConfig["Center","Twisted"]==="Top";
BottomTwistedConfigQ[totalConfig_]:=totalConfig["Center","Twisted"]==="Bottom";


(* ::Subsection:: *)
(*Combinatoric Functions*)




GenFirstLoopConfigs[nBlocks_,momenta_]:=Module[{configs},
	configs = Select[GenConfigsBare[nBlocks,momenta],MemberQ[#,{momenta[[1]],___}]&];
	configs = RotateLeft[#,Position[#,momenta[[1]]][[1,1]]-1]&/@configs;
	Select[configs,Length@Last[#]>1&]
];


GenSecondLoopConfigs[nCorners_,momenta_] := DeleteCases[GenConfigPartitions[nCorners+1,{"S",Sequence@@momenta,"Sb"}],{{__},{_},{__}}];


CompleteSecondLoopConfig[secondLoopConfig_List,pChannel_List] := Prepend[secondLoopConfig[[2;;-2]],Join[Last@secondLoopConfig,pChannel,First@secondLoopConfig]/.{"S"->Nothing,"Sb"->Nothing}];


CutInLastCornerQ[subconfig_,config_] := !MemberQ[subconfig,config[[-1]]];
CutInFirstCornerQ[subconfig_,config_] := !MemberQ[subconfig,config[[1]]];


CutCorners[subconfig_,config_] := Sort@Flatten[Position[subconfig,#]&/@Complement[subconfig,config]];


GenTotalConfig[configFirstLoop_,secondLoopConfig_] := {{configFirstLoop,Rest@First@secondLoopConfig},{secondLoopConfig[[2;;-2]],Most@Last@secondLoopConfig}};


(* ::Subsection::Closed:: *)
(*Constructing Single Loop Configs for Loop Momenta*)


GetCenterMomenta[totalConfig_]:=Join[#["Top"],#["SecondInner"],#["FirstInner"],#["Bottom"]]&@totalConfig["Center"];


GetFirstLoopMomenta[totalConfig_]:=Join[#["Outer"],#["Inner"]]&/@totalConfig["FirstLoop"];
GetSecondLoopMomenta[totalConfig_]:=Join[#["Outer"],#["Inner"]]&/@totalConfig["SecondLoop"];


GetAllMomenta[totalConfig_]:=Flatten@Through[{GetFirstLoopMomenta,GetCenterMomenta,GetSecondLoopMomenta}[totalConfig]];


(* ::Subsubsection::Closed:: *)
(*Second Loop*)


ConstructSecondLoopConfig[totalConfig_] := 
Module[{firstloop,secondLoopConfig},
	firstloop = Join[
		Flatten@GetFirstLoopMomenta@totalConfig,
		GetCenterMomenta@totalConfig
	];
	secondLoopConfig=Append[GetSecondLoopMomenta@totalConfig,firstloop];
	
	If[CutTopSecondLoopQ[totalConfig], secondLoopConfig = RotateLeft@secondLoopConfig;];
	
	secondLoopConfig	
];


ConstructSecondLoopBaseConfig[totalConfig_] /; MatchQ[totalConfig,secondLoopBubbleTrianglePattern] := 
	ConstructSecondLoopConfig@FuseSecondLoopCutBubble@totalConfig;


(* ::Subsubsection::Closed:: *)
(*First Loop*)


ConstructFirstLoopConfig[totalConfig_] := 
Module[{secondloop,firstLoopConfig},
	secondloop = Join[
		Flatten@GetSecondLoopMomenta@totalConfig,
		GetCenterMomenta@totalConfig
	];
	
	firstLoopConfig = Append[GetFirstLoopMomenta@totalConfig,secondloop];

	If[CutBottomFirstLoopQ[totalConfig], firstLoopConfig = RotateLeft@firstLoopConfig;];
	
	firstLoopConfig	
];


ConstructFirstLoopBaseConfig[totalConfig_] /; MatchQ[totalConfig,firstLoopBubbleTrianglePattern] := 
	ConstructFirstLoopConfig@FuseFirstLoopCutBubble@totalConfig;


(* ::Section:: *)
(*Automatic Config Generation*)


(* ::Subsection::Closed:: *)
(*Creating TotalConfigTemplates*)


VertexPartitions[vFirst_,vSecond_,n_] /; vFirst + vSecond > n := {};
VertexPartitions[vFirst_,vSecond_,n_] /; vFirst + vSecond == n := {Join[ConstantArray[1,vFirst],{0},ConstantArray[1,vSecond]]};
VertexPartitions[vFirst_,vSecond_,n_]:=Join[
	Flatten[Permutations/@IntegerPartitions[n,{vFirst+1+vSecond}],{1,2}],
	Insert[#,0,vFirst+1]&/@Flatten[Permutations/@IntegerPartitions[n,{vFirst+vSecond}],{1,2}]
];


LegDistributions[vFirst_,vSecond_,n_]:=
	RemoveSymmetricDuplicates[vFirst,vSecond]@RemoveScalessBubbles[vFirst,vSecond]@VertexPartitions[vFirst,vSecond,n];


RemoveScalessBubbles[1,1] := Cases[{_?(#>1&),_,_?(#>1&)}];
RemoveScalessBubbles[1,_] := Cases[{_?(#>1&),__}];
RemoveScalessBubbles[vFirst_,1] := Cases[{Repeated[_,{vFirst}],_,_?(#>1&)}];
RemoveScalessBubbles[_,_] := Identity;


CyclicSymmetricLegDistributionsQ[legDistribution1_,legDistribution2_,vBoth_]:=
	legDistribution1[[vBoth+1]]===legDistribution2[[vBoth+1]] &&
	legDistribution1[[;;vBoth]]===legDistribution2[[vBoth+2;;]] && 
	legDistribution2[[;;vBoth]]===legDistribution1[[vBoth+2;;]];
	
CyclicSymmetricLegDistributionsQ[vBoth_]:= Function[{legDistribution1,legDistribution2},CyclicSymmetricLegDistributionsQ[legDistribution1,legDistribution2,vBoth]];


RemoveSymmetricDuplicates[vBoth_,vBoth_]:=Function[legDistribution,DeleteDuplicates[legDistribution,CyclicSymmetricLegDistributionsQ[vBoth]]];
RemoveSymmetricDuplicates[vFirst_,vSecond_] := Identity;


CreateVertexTemplate[n_]:=
	ReplacePart[
		<|"Outer"->{},"Inner"->{},"Free"->Null,"VertexIndex"->Null,"Properties"->{}|>,
		{"Free"->n,"VertexIndex"->Unique[]}
	];


TotalConfigTemplateFromLegDistribution[legDistribution_,vFirst_,vSecond_]:=
	ReplacePart[
		<|
			"FirstLoop"->{},
			"SecondLoop"->{},
			"Center"-><|"Top"->{},"Bottom"->{},"FirstInner"->{},"SecondInner"->{},"Free"->Null,"VertexIndex"->Null,"Twisted"->Null,"Properties"->{}|>
		|>,
	{
		{"FirstLoop"}->Table[CreateVertexTemplate[legDistribution[[i]]],{i,1,vFirst}],
		{"SecondLoop"}->Table[CreateVertexTemplate[legDistribution[[i]]],{i,-vSecond,-1}],
		{"Center","Free"}->legDistribution[[vFirst+1]],{"Center","VertexIndex"}->Unique[]
	}
];


CreateTotalConfigTemplates[n_]:=
	Flatten@Table[
		TotalConfigTemplateFromLegDistribution[#,vFirst,vSecond]&/@LegDistributions[vFirst,vSecond,n],
	{vFirst,1,3},{vSecond,1,vFirst}];


(* ::Subsection:: *)
(*Filling TotalConfig Templates*)


(* ::Subsubsection::Closed:: *)
(*Creating Degenerate List of Vertices*)


LoopVertexListDegenerate[totalConfig_,loop:"FirstLoop"|"SecondLoop"]:=
	Flatten[
		Table[ConstantArray[{Key[loop],i},totalConfig[[loop,i,"Free"]]],{i,Length@totalConfig[loop]}],
	{1,2}];

CenterVertexListDegenerate[totalConfig_]:=ConstantArray[{Key["Center"]},totalConfig["Center","Free"]];


ConfigVertexListDegenerateOuterLoop[totalConfig_]:=
	Join[
		LoopVertexListDegenerate[totalConfig,"FirstLoop"],
		LoopVertexListDegenerate[totalConfig,"SecondLoop"],
		CenterVertexListDegenerate[totalConfig]
	];

ConfigVertexListDegenerateInnerLoop[loop:"FirstLoop"|"SecondLoop"] :=
    Function[totalConfig,ConfigVertexListDegenerateInnerLoop[totalConfig,loop]];
ConfigVertexListDegenerateInnerLoop[totalConfig_,loop:"FirstLoop"|"SecondLoop"] :=
	Join[
		LoopVertexListDegenerate[totalConfig,loop],
		CenterVertexListDegenerate[totalConfig]
	];


(* ::Subsubsection::Closed:: *)
(*Outer Assignment*)


GetOuterAssignments[totalConfigTemplate_,n_Integer]:=
	Tally/@DeleteDuplicates@Subsets[ConfigVertexListDegenerateOuterLoop@totalConfigTemplate,{n}];


AssignOuterLabels[totalConfigTemplate_,labels_]:=
	Flatten[
		AssignOuterTalliedLegs[totalConfigTemplate,labels,#]&/@GetOuterAssignments[totalConfigTemplate,Length@labels]
	];


AssignOuterTalliedLegs[totalConfigs_List,labelsOuter_List,talliedListOuter_List]:=AssignOuterTalliedLegs[#,labelsOuter,talliedListOuter]&/@totalConfigs;

AssignOuterTalliedLegs[totalConfig_Association,labelsOuter_List,{{position_,number_},rest___}] /; First@position === Key["Center"] := 
	AssignOuterTalliedLegs[#,Drop[labelsOuter,number],{rest}]&/@
	(ReplacePart[totalConfig,{
			{"Center","Top"}->#1,{"Center","Bottom"}->#2,{"Center","Free"}->totalConfig["Center","Free"]-number}]&@@@
		Table[{labelsOuter[[;;number]][[;;i]],labelsOuter[[;;number]][[i+1;;]]},{i,0,number}]);
		
AssignOuterTalliedLegs[totalConfig_Association,labelsOuter_List,{{position_,number_},rest___}] := 
	AssignOuterTalliedLegs[
		ReplacePart[totalConfig,{Append[position,"Outer"]->labelsOuter[[;;number]],Append[position,"Free"]->totalConfig[[Sequence@@position,"Free"]]-number}],
	Drop[labelsOuter,number],{rest}];
	
AssignOuterTalliedLegs[totalConfig_Association,{},{}]:=totalConfig;


(* ::Subsubsection::Closed:: *)
(*Inner Assignment*)


AssignInnerLoopLabels[totalConfigTemplate_,labels_,loop:"FirstLoop"|"SecondLoop"]:=
	Flatten[
		AssignInnerLoopTalliedLegs[totalConfigTemplate,labels,#,loop]&/@GetInnerLoopAssignments[totalConfigTemplate,Length@labels,loop]
	];


GetInnerLoopAssignments[totalConfigTemplate_,n_Integer,loop:"FirstLoop"|"SecondLoop"]:=
	Tally/@DeleteDuplicates@Subsets[ConfigVertexListDegenerateInnerLoop[loop]@totalConfigTemplate,{n}];


AssignInnerLoopTalliedLegs[totalConfigs_List,labelsInner_List,talliedListInner_List,loop:"FirstLoop"|"SecondLoop"]:=
	AssignInnerLoopTalliedLegs[#,labelsInner,talliedListInner,loop]&/@totalConfigs;

AssignInnerLoopTalliedLegs[totalConfig_Association,labelsInner_List,{{position_,number_},rest___},"FirstLoop"] /; First@position === Key["Center"] := 
	AssignInnerLoopTalliedLegs[
		ReplacePart[totalConfig,{Append[position,"FirstInner"]->labelsInner[[-number;;]],
			Append[position,"Free"]->totalConfig[[Sequence@@position,"Free"]]-number}],
	Drop[labelsInner,-number],{rest},"FirstLoop"];

AssignInnerLoopTalliedLegs[totalConfig_Association,labelsInner_List,{{position_,number_},rest___},"SecondLoop"] /; First@position === Key["Center"] := 
	AssignInnerLoopTalliedLegs[
		ReplacePart[totalConfig,{Append[position,"SecondInner"]->labelsInner[[-number;;]],Append[position,"Free"]->totalConfig[[Sequence@@position,"Free"]]-number}],
	Drop[labelsInner,-number],{rest},"SecondLoop"];

AssignInnerLoopTalliedLegs[totalConfig_Association,labelsInner_List,{{position_,number_},rest___},loop:"FirstLoop"|"SecondLoop"] := 
	AssignInnerLoopTalliedLegs[
		ReplacePart[totalConfig,{Append[position,"Inner"]->labelsInner[[-number;;]],Append[position,"Free"]->totalConfig[[Sequence@@position,"Free"]]-number}],
	Drop[labelsInner,-number],{rest},loop];
	
AssignInnerLoopTalliedLegs[totalConfig_Association,{},{},loop:"FirstLoop"|"SecondLoop"]:=totalConfig;


(* ::Subsubsection::Closed:: *)
(*Filling Template*)


ToggleTwist[totalConfig_]/; TopTwistedConfigQ[totalConfig]:=ReplacePart[{"Center","Twisted"}->"Bottom"]@totalConfig;
ToggleTwist[totalConfig_]/; BottomTwistedConfigQ[totalConfig]:=ReplacePart[{"Center","Twisted"}->"Top"]@totalConfig;
ToggleTwist[totalConfig_] := totalConfig;


FlipLoops[totalConfig_]:=FlipLoops[totalConfig]=ToggleTwist@ReplacePart[
	totalConfig,
	{
		{"FirstLoop"}->totalConfig["SecondLoop"],{"SecondLoop"}->totalConfig["FirstLoop"],
		{"Center","Top"}->totalConfig["Center","Bottom"],{"Center","Bottom"}->totalConfig["Center","Top"],
		{"Center","FirstInner"}->totalConfig["Center","SecondInner"],{"Center","SecondInner"}->totalConfig["Center","FirstInner"]
	}
];


TwistConfig[totalConfig_]:=
	ToggleTwist@(ReplacePart[
		#,
		{
			{"Center","Top"}->Reverse@#["Center","Top"],{"Center","Bottom"}->Reverse@#["Center","Bottom"],
			{"Center","FirstInner"}->Reverse@#["Center","SecondInner"],{"Center","SecondInner"}->Reverse@#["Center","FirstInner"]
		}
	]&@
	MapAt[
		ReplacePart[#,{{"Inner"}->Reverse@#["Outer"],{"Outer"}->Reverse@#["Inner"]}]&,
		{{"FirstLoop",All},{"SecondLoop",All}}
	]@totalConfig);


FlipInnerOuter[totalConfig_]/;TopTwistedConfigQ@totalConfig:=MapAt[ReplacePart[#,{{"Inner"}->#["Outer"],{"Outer"}->#["Inner"]}]&,totalConfig,{{"SecondLoop",All}}];
ReverseExteriorVertices[totalConfig_]/;TopTwistedConfigQ@totalConfig:=MapAt[Reverse,totalConfig,{{"SecondLoop"}}];

FlipInnerOuter[totalConfig_]/;BottomTwistedConfigQ@totalConfig:=MapAt[ReplacePart[#,{{"Inner"}->#["Outer"],{"Outer"}->#["Inner"]}]&,totalConfig,{{"FirstLoop",All}}];
ReverseExteriorVertices[totalConfig_]/;BottomTwistedConfigQ@totalConfig:=MapAt[Reverse,totalConfig,{{"FirstLoop"}}];


(* Rotates left the positions of Top, SecondInner, Bottom, and FirstInner *)
RotateLeftTwistedConfig[totalConfig_]:=RotateLeftTwistedConfig[totalConfig]=
	ReverseExteriorVertices@FlipInnerOuter@ReplacePart[
		#,
		{
			{"Center","Top"}->#["Center","SecondInner"],{"Center","SecondInner"}->#["Center","Bottom"],
			{"Center","Bottom"}->#["Center","FirstInner"],{"Center","FirstInner"}->#["Center","Top"],
			{"FirstLoop"}->#["SecondLoop"],{"SecondLoop"}->#["FirstLoop"]
		}
	]&@totalConfig;


(* Checks for equality under rotation of twisted central vertex *)
TwistRotatedDuplicatesQ[totalConfig1_,totalConfig2_] /; TwistedConfigQ[totalConfig1] && TwistedConfigQ[totalConfig2]:=
Or@@(
	SameQ[NormalizeAllLabels@totalConfig1,#]&/@
	NormalizeAllLabels/@Through[
		{
			RotateLeftTwistedConfig,FlipLoops@*RotateLeftTwistedConfig,
			RotateLeftTwistedConfig@*RotateLeftTwistedConfig,
			FlipLoops@*RotateLeftTwistedConfig@*RotateLeftTwistedConfig,
			RotateLeftTwistedConfig@*RotateLeftTwistedConfig@*RotateLeftTwistedConfig,
			FlipLoops@*RotateLeftTwistedConfig@*RotateLeftTwistedConfig@*RotateLeftTwistedConfig
		}[totalConfig2]
	]
);

TwistRotatedDuplicatesQ[___] := False;
RemoveTwistRotatedDuplicates[totalConfigs_List]:=
    DeleteDuplicates[totalConfigs,TwistRotatedDuplicatesQ];


CyclicDuplicateTotalConfigsQ[totalConfig1_,totalConfig2_]:= 
	NormalizeAllLabels@totalConfig1 === NormalizeAllLabels@FlipLoops@totalConfig2;
	
PlainDuplicateTotalConfigsQ[totalConfig1_,totalConfig2_]:= 
	NormalizeAllLabels@totalConfig1 === NormalizeAllLabels@totalConfig2;


TwistDuplicateTotalConfigsQ[totalConfig1_,totalConfig2_] /; TwistedConfigQ[totalConfig1] && TwistedConfigQ[totalConfig2] :=
	NormalizeAllLabels@totalConfig1 === TwistConfig@totalConfig2;
	
TwistDuplicateTotalConfigsQ[___] := False;


DuplicateTotalConfigsQ[totalConfig1_,totalConfig2_] := 
		PlainDuplicateTotalConfigsQ[totalConfig1,totalConfig2] ||
		CyclicDuplicateTotalConfigsQ[totalConfig1,totalConfig2] ||
		TwistDuplicateTotalConfigsQ[totalConfig1,totalConfig2];


RemoveDuplicateTotalConfigs[totalConfigs_List]:=DeleteDuplicates[totalConfigs,DuplicateTotalConfigsQ];


NormalizeAllLabels[totalConfig_] /; TwistedConfigQ[totalConfig] === False := NormalizeAllLabels[totalConfig] =
	NormalizeOuterOrdering[Sort@GetOuterMomenta[totalConfig]]@
	NormalizeInnerLoopOrdering[Sort@GetInnerLoopMomenta[totalConfig,"FirstLoop"],"FirstLoop"]@
	NormalizeInnerLoopOrdering[Sort@GetInnerLoopMomenta[totalConfig,"SecondLoop"],"SecondLoop"]@totalConfig;


NormalizeAllLabels[totalConfig_] /; TwistedConfigQ[totalConfig]:= NormalizeAllLabels[totalConfig] =
	NormalizeSingleTraceTwistedOrdering[Sort@GetSingleTraceTwistedMomenta[totalConfig]]@totalConfig;


GetInnerLoopMomenta[totalConfig_,"FirstLoop"]:=Flatten@
	Join[totalConfig[["FirstLoop",All,"Inner"]],totalConfig["Center","FirstInner"]];
GetInnerLoopMomenta[totalConfig_,"SecondLoop"]:=Flatten@
	Join[totalConfig[["SecondLoop",All,"Inner"]],totalConfig["Center","SecondInner"]];
	
GetInnerLoopMomenta[loop:"FirstLoop"|"SecondLoop"]:= Function[totalConfig,GetInnerLoopMomenta[totalConfig,loop]];


GetOuterMomenta[totalConfig_]:=
	Flatten@Join[
		totalConfig[["FirstLoop",All,"Outer"]],
		totalConfig["Center","Top"],
		totalConfig[["SecondLoop",All,"Outer"]],
		totalConfig["Center","Bottom"]
	];

GetSingleTraceTwistedMomenta[totalConfig_] /; TopTwistedConfigQ[totalConfig]:=
	Flatten@Join[
		totalConfig[["FirstLoop",All,"Outer"]],
		totalConfig["Center","SecondInner"],
		Flatten@Reverse@totalConfig[["SecondLoop",All,"Inner"]],
		totalConfig["Center","Top"],
		Flatten@Reverse@totalConfig[["FirstLoop",All,"Inner"]],
		totalConfig["Center","FirstInner"],
		totalConfig[["SecondLoop",All,"Outer"]],
		totalConfig["Center","Bottom"]
	];

GetSingleTraceTwistedMomenta[totalConfig_] /; BottomTwistedConfigQ[totalConfig]:=
	Flatten@Join[
		totalConfig[["FirstLoop",All,"Outer"]],
		totalConfig["Center","Top"],
		totalConfig[["SecondLoop",All,"Outer"]],
		totalConfig["Center","FirstInner"],
		Flatten@Reverse@totalConfig[["FirstLoop",All,"Inner"]],
		totalConfig["Center","Bottom"],
		Flatten@Reverse@totalConfig[["SecondLoop",All,"Inner"]],
		totalConfig["Center","SecondInner"]
	];


NormalizeOuterOrdering[totalConfig_,outerLabels_]:=totalConfig/.MapThread[Rule,{GetOuterMomenta[totalConfig],outerLabels}];
NormalizeOuterOrdering[outerLabels_]:=Function[totalConfig,NormalizeOuterOrdering[totalConfig,outerLabels]];

NormalizeInnerLoopOrdering[totalConfig_,innerLoopLabels_,loop:"FirstLoop"|"SecondLoop"]:=
	totalConfig/.MapThread[Rule,{GetInnerLoopMomenta[totalConfig,loop],innerLoopLabels}];
NormalizeInnerLoopOrdering[innerLoopLabels_,loop:"FirstLoop"|"SecondLoop"]:=
	Function[totalConfig,NormalizeInnerLoopOrdering[totalConfig,innerLoopLabels,loop]];
	
NormalizeSingleTraceTwistedOrdering[totalConfig_,labels_]:=totalConfig/.MapThread[Rule,{GetSingleTraceTwistedMomenta[totalConfig],labels}];
NormalizeSingleTraceTwistedOrdering[labels_]:=Function[totalConfig,NormalizeSingleTraceTwistedOrdering[totalConfig,labels]];


DropVertexIndexFreeKeys[totalConfigFilledTemplate_]:=
	MapAt[KeyDrop[{"VertexIndex","Free"}],totalConfigFilledTemplate,{{"FirstLoop",All},{"SecondLoop",All},{"Center"}}];


FillConfigurationTemplateInnerLoop[totalConfigTemplateSemiFilled_,_]:=totalConfigTemplateSemiFilled;

FillConfigurationTemplateInnerLoop[totalConfigTemplateSemiFilled_,"FirstLoop",innerLabels1_,innerLabels2___]:=
	FillConfigurationTemplateInnerLoop[#,"SecondLoop",innerLabels2]&/@
		AssignInnerLoopLabels[totalConfigTemplateSemiFilled,innerLabels1,"FirstLoop"];
		
FillConfigurationTemplateInnerLoop[totalConfigTemplateSemiFilled_,"SecondLoop",innerLabels1_,innerLabels2___]:=
	FillConfigurationTemplateInnerLoop[#,"FirstLoop",innerLabels2]&/@
		AssignInnerLoopLabels[totalConfigTemplateSemiFilled,innerLabels1,"SecondLoop"];


(* We only need to check for cyclic duplicates within the set of configs from a single template, since 
	we have already removed cyclic duplicate templates (cf. RemoveSymmetricDuplicates).
	Also, we are generating the two assignments of the inner traces at the same
	time, which explains the two FillConfigurationTemplateInnerLoop appearing *)
FillConfigurationTemplate[totalConfigTemplate_,outerLabels_List,innerLabels___]:=
	RemoveDuplicateTotalConfigs[
	NormalizeOuterOrdering[outerLabels]/@DropVertexIndexFreeKeys/@Flatten[
		Join[
			FillConfigurationTemplateInnerLoop[#,"FirstLoop",innerLabels],
			FillConfigurationTemplateInnerLoop[#,"SecondLoop",innerLabels]
		]&/@AssignOuterLabels[totalConfigTemplate,outerLabels]
	]
];


(* ::Subsection::Closed:: *)
(*Putting Templates and Filling Together*)


GenerateTotalConfigs[labelsOuter_,labelsInner___]/; DuplicateFreeQ@Join[labelsOuter,labelsInner]:=Module[{templates},
	templates = CreateTotalConfigTemplates[Length@Join[labelsOuter,labelsInner]];
	Flatten[FillConfigurationTemplate[#,labelsOuter,labelsInner]&/@templates]
];

GenerateTotalConfigs[labelsOuter_,labelsInner___] /; Message[GenerateTotalConfigs::duplc,{labelsOuter,labelsInner}] := Null;


SymmetricTotalConfig[totalConfig_]:=CyclicDuplicateTotalConfigsQ[FuseCutBubbles@totalConfig,FuseCutBubbles@totalConfig];


GenerateComputationTotalConfigs[labelsOuter_,labelsInner___] /; DuplicateFreeQ@Join[labelsOuter,labelsInner]:=
	{If[SymmetricTotalConfig@#,1/2,1],#}&/@
		CutBubbles@GenerateTotalConfigs[labelsOuter,labelsInner];

GenerateComputationTotalConfigs[labelsOuter_,labelsInner___] /; Message[GenerateComputationTotalConfigs::duplc,{labelsOuter,labelsInner}] := Null;


(* ::Subsection:: *)
(*Cutting of Bubbles*)


CutBubble[totalConfig_]:=
    Flatten[CutFirstLoopBubble/@CutSecondLoopBubble@totalConfig]/.{a___,$cutBubble,$cutBubble,b___}:>{a,$cutBubble,b};
CutBubbles[totalConfigs_List]:=Flatten[CutBubble/@totalConfigs];


CutFirstLoopBubble[totalConfig_] /; MatchQ[totalConfig,firstLoopBubblePattern] := Join@@Through[{List,CutOuterFirstLoop,CutFirstLoopTopCenter,CutFirstLoopBottomCenter}@totalConfig];
CutSecondLoopBubble[totalConfig_] /; MatchQ[totalConfig,secondLoopBubblePattern] := Join@@Through[{List,CutOuterSecondLoop,CutSecondLoopTopCenter,CutSecondLoopBottomCenter}@totalConfig];

CutFirstLoopBubble[totalConfig_] :={totalConfig};
CutSecondLoopBubble[totalConfig_] :={totalConfig};


(* ::Subsubsection:: *)
(*Cut Outer Loops*)


CutOuterFirstLoop[totalConfig_] /; MatchQ[totalConfig,firstLoopBubblePattern] := Module[{cutVertices},
	cutVertices = CutOuterVertex/@totalConfig["FirstLoop"];
	Flatten@Table[
		ReplacePart[totalConfig,{"FirstLoop"}->ReplacePart[totalConfig["FirstLoop"],{vertPos->Sequence@@vertexCut}]],
		{vertPos,Length@totalConfig["FirstLoop"]},
		{vertexCut,cutVertices[[vertPos]]}
	]
];


CutOuterSecondLoop[totalConfig_] /; MatchQ[totalConfig,secondLoopBubblePattern] := Module[{cutVertices},
	cutVertices = CutOuterVertex/@totalConfig["SecondLoop"];
	Flatten@Table[
		ReplacePart[totalConfig,{"SecondLoop"}->ReplacePart[totalConfig["SecondLoop"],{vertPos->Sequence@@vertexCut}]],
		{vertPos,Length@totalConfig["SecondLoop"]},
		{vertexCut,cutVertices[[vertPos]]}
	]
];


CutOuterVertex[vertex_Association] := Module[{cuts},
	cuts = Replace[
		Transpose/@Tuples[{Table[{#1[[i+1;;]],#1[[;;i]]},{i,0,Length@#1}],Table[{#2[[i+1;;]],#2[[;;i]]},{i,0,Length@#2}]}],
		{{___,{{},_},{_,{}},___}->Nothing,{___,{_,{}},{{},_},___}->Nothing},2
	]&[vertex["Outer"],vertex["Inner"]];

	{<|"Outer"->#[[2,1]],"Inner"->#[[1,2]],"Properties"->Append[vertex["Properties"],$cutBubble]|>,
		<|"Outer"->#[[1,1]],"Inner"->#[[2,2]],"Properties"->Append[vertex["Properties"],$cutBubble]|>}&/@cuts
];


(* ::Subsubsection::Closed:: *)
(*Second Loop Center*)


CutSecondLoopTopCenter[totalConfig_] := Module[{cutVertices},
	cutVertices = GetSecondLoopCenterTopCut@totalConfig["Center"];
	Table[
		MapAt[Prepend[Last@vertexCut],ReplacePart[totalConfig,{"Center"}->First@vertexCut],{"SecondLoop"}],
		{vertexCut,cutVertices}
	]
];


GetSecondLoopCenterTopCut[vertex_Association] /; vertex["Twisted"]=!="Top" :=Module[{cuts,twisted},
	twisted=If[KeyExistsQ[vertex,"Twisted"],vertex["Twisted"],Null];
	cuts = Replace[
		Transpose/@Tuples[{Table[{#1[[i+1;;]],#1[[;;i]]},{i,0,Length@#1}],Table[Reverse@{#2[[i+1;;]],#2[[;;i]]},{i,0,Length@#2}]}],
		{{{},{}},___}->Nothing,2
	]&[vertex["Top"],vertex["SecondInner"]];
	{<|"Top"->#[[2,1]],"Bottom"->vertex["Bottom"],"FirstInner"->vertex["FirstInner"],
			"SecondInner"->#[[2,2]],"Twisted"->twisted,"Properties"->Append[vertex["Properties"],$cutBubble]|>,
		<|"Outer"->#[[1,1]],"Inner"->#[[1,2]],"Properties"->{$cutBubble}|>}&/@cuts
];


GetSecondLoopCenterTopCut[vertex_Association] /; vertex["Twisted"]==="Top" :=Module[{cuts},
	cuts = Replace[
		Transpose/@Tuples[{Table[Reverse@{#1[[i+1;;]],#1[[;;i]]},{i,0,Length@#1}],Table[{#2[[i+1;;]],#2[[;;i]]},{i,0,Length@#2}]}],
		{{{},{}},___}->Nothing,2
	]&[vertex["Top"],vertex["FirstInner"]];
	{<|"Top"->#[[2,1]],"Bottom"->vertex["Bottom"],"FirstInner"->#[[2,2]],
			"SecondInner"->vertex["SecondInner"],"Twisted"->vertex["Twisted"],"Properties"->Append[vertex["Properties"],$cutBubble]|>,
		<|"Outer"->#[[1,2]],"Inner"->#[[1,1]],"Properties"->{$cutBubble}|>}&/@cuts
];





CutSecondLoopBottomCenter[totalConfig_] := Module[{cutVertices},
	cutVertices = GetSecondLoopCenterBottomCut@totalConfig["Center"];
	Table[
		MapAt[Append[Last@vertexCut],ReplacePart[totalConfig,{"Center"}->First@vertexCut],{"SecondLoop"}],
		{vertexCut,cutVertices}
	]
];


GetSecondLoopCenterBottomCut[vertex_Association] /; vertex["Twisted"]=!="Bottom" :=Module[{cuts,twisted},
	twisted=If[KeyExistsQ[vertex,"Twisted"],vertex["Twisted"],Null];
	cuts = Replace[
		Transpose/@Tuples[{Table[Reverse@{#1[[i+1;;]],#1[[;;i]]},{i,0,Length@#1}],Table[{#2[[i+1;;]],#2[[;;i]]},{i,0,Length@#2}]}],
		{___,{{},{}}}->Nothing,2
	]&[vertex["SecondInner"],vertex["Bottom"]];
	{<|"Top"->vertex["Top"],"Bottom"->#[[1,2]],"FirstInner"->vertex["FirstInner"],
		"SecondInner"->#[[1,1]],"Twisted"->twisted,"Properties"->Append[vertex["Properties"],$cutBubble]|>,
		<|"Outer"->#[[2,2]],"Inner"->#[[2,1]],"Properties"->{$cutBubble}|>}&/@cuts
];


GetSecondLoopCenterBottomCut[vertex_Association] /; vertex["Twisted"]==="Bottom" :=Module[{cuts},
	cuts = Replace[
		Transpose/@Tuples[{Table[{#1[[i+1;;]],#1[[;;i]]},{i,0,Length@#1}],Table[Reverse@{#2[[i+1;;]],#2[[;;i]]},{i,0,Length@#2}]}],
		{___,{{},{}}}->Nothing,2
	]&[vertex["FirstInner"],vertex["Bottom"]];
	{<|"Top"->vertex["Top"],"Bottom"->#[[1,2]],"FirstInner"->#[[1,1]],
		"SecondInner"->vertex["SecondInner"],"Twisted"->vertex["Twisted"],"Properties"->Append[vertex["Properties"],$cutBubble]|>,
		<|"Outer"->#[[2,1]],"Inner"->#[[2,2]],"Properties"->{$cutBubble}|>}&/@cuts
];


CutSecondLoopBottomCenter@<|
			"FirstLoop"->{<|"Outer"->{pFirst},"Inner"->{},"Properties"->{}|>},
			"SecondLoop"->{<|"Outer"->{pSecond},"Inner"->{},"Properties"->{}|>},
			"Center"-><|"Top"->{p1,p2},"Bottom"->{p5,p6},"FirstInner"->{p7,p8},"SecondInner"->{p3,p4},"Properties"->{}|>
		|>;


(* ::Subsubsection::Closed:: *)
(*First Loop Center*)


CutFirstLoopTopCenter[totalConfig_] := Module[{cutVertices},
	cutVertices = GetFirstLoopCenterTopCut@totalConfig["Center"];
	Table[
		MapAt[Append[First@vertexCut],ReplacePart[totalConfig,{"Center"}->Last@vertexCut],{"FirstLoop"}],
		{vertexCut,cutVertices}
	]
];


GetFirstLoopCenterTopCut[vertex_Association]  /; vertex["Twisted"]=!="Top" :=Module[{cuts,twisted},
	twisted=If[KeyExistsQ[vertex,"Twisted"],vertex["Twisted"],Null];
	cuts = Replace[
		Transpose/@Tuples[{Table[Reverse@{#1[[i+1;;]],#1[[;;i]]},{i,0,Length@#1}],Table[{#2[[i+1;;]],#2[[;;i]]},{i,0,Length@#2}]}],
		{{{},{}},___}->Nothing,2
	]&[vertex["Top"],vertex["FirstInner"]];
	{<|"Outer"->#[[1,1]],"Inner"->#[[1,2]],"Properties"->{$cutBubble}|>,
	<|"Top"->#[[2,1]],"Bottom"->vertex["Bottom"],"FirstInner"->#[[2,2]],
			"SecondInner"->vertex["SecondInner"],"Twisted"->twisted,"Properties"->Append[vertex["Properties"],$cutBubble]|>}&/@cuts
];


GetFirstLoopCenterTopCut[vertex_Association] /; vertex["Twisted"]==="Top" :=Module[{cuts},
	cuts = Replace[
		Transpose/@Tuples[{Table[{#1[[i+1;;]],#1[[;;i]]},{i,0,Length@#1}],Table[Reverse@{#2[[i+1;;]],#2[[;;i]]},{i,0,Length@#2}]}],
		{{{},{}},___}->Nothing,2
	]&[vertex["Top"],vertex["SecondInner"]];
	{<|"Outer"->#[[1,2]],"Inner"->#[[1,1]],"Properties"->{$cutBubble}|>,
	<|"Top"->#[[2,1]],"Bottom"->vertex["Bottom"],"FirstInner"->vertex["FirstInner"],
			"SecondInner"->#[[2,2]],"Twisted"->vertex["Twisted"],"Properties"->Append[vertex["Properties"],$cutBubble]|>}&/@cuts
];


CutFirstLoopBottomCenter[totalConfig_] := Module[{cutVertices},
	cutVertices = GetFirstLoopCenterBottomCut@totalConfig["Center"];
	Table[
		MapAt[Prepend[First@vertexCut],ReplacePart[totalConfig,{"Center"}->Last@vertexCut],{"FirstLoop"}],
		{vertexCut,cutVertices}
	]
];


GetFirstLoopCenterBottomCut[vertex_Association] /; vertex["Twisted"]=!="Bottom" :=Module[{cuts,twisted},
	twisted=If[KeyExistsQ[vertex,"Twisted"],vertex["Twisted"],Null];
	cuts = Replace[
		Transpose/@Tuples[{Table[{#1[[i+1;;]],#1[[;;i]]},{i,0,Length@#1}],Table[Reverse@{#2[[i+1;;]],#2[[;;i]]},{i,0,Length@#2}]}],
		{{{},{}},___}->Nothing,2
	]&[vertex["Bottom"],vertex["FirstInner"]];
	{<|"Outer"->#[[1,1]],"Inner"->#[[1,2]],"Properties"->{$cutBubble}|>,
		<|"Top"->vertex["Top"],"Bottom"->#[[2,1]],"FirstInner"->#[[2,2]],
			"SecondInner"->vertex["SecondInner"],"Twisted"->twisted,"Properties"->Append[vertex["Properties"],$cutBubble]|>}&/@cuts
];


GetFirstLoopCenterBottomCut[vertex_Association]/; vertex["Twisted"]==="Bottom" :=Module[{cuts},
	cuts = Replace[
		Transpose/@Tuples[{Table[Reverse@{#1[[i+1;;]],#1[[;;i]]},{i,0,Length@#1}],Table[{#2[[i+1;;]],#2[[;;i]]},{i,0,Length@#2}]}],
		{{{},{}},___}->Nothing,2
	]&[vertex["Bottom"],vertex["SecondInner"]];
	{<|"Outer"->#[[1,2]],"Inner"->#[[1,1]],"Properties"->{$cutBubble}|>,
		<|"Top"->vertex["Top"],"Bottom"->#[[2,1]],"FirstInner"->vertex["FirstInner"],
			"SecondInner"->#[[2,2]],"Twisted"->vertex["Twisted"],"Properties"->Append[vertex["Properties"],$cutBubble]|>}&/@cuts
];


(* ::Subsection::Closed:: *)
(*CutBubble Helpers*)


FuseCutBubbles[totalConfig_]:=FuseFirstLoopCutBubble@FuseSecondLoopCutBubble@totalConfig;


CutTopFirstLoopQ[totalConfig_]:= MemberQ[totalConfig["FirstLoop"][[-1]]["Properties"], $cutBubble] && Count[totalConfig["FirstLoop"],$cutBubble,Infinity] == 1;
CutBottomFirstLoopQ[totalConfig_]:= MemberQ[totalConfig["FirstLoop"][[1]]["Properties"], $cutBubble] && Count[totalConfig["FirstLoop"],$cutBubble,Infinity] == 1;


CutTopSecondLoopQ[totalConfig_]:= MemberQ[totalConfig["SecondLoop"][[1]]["Properties"], $cutBubble] && Count[totalConfig["SecondLoop"],$cutBubble,Infinity] == 1;
CutBottomSecondLoopQ[totalConfig_]:= MemberQ[totalConfig["SecondLoop"][[-1]]["Properties"], $cutBubble] && Count[totalConfig["SecondLoop"],$cutBubble,Infinity] == 1;


fuseRestore$cutBubbleLabels[totalConfig_] := 
Module[{temp = totalConfig},

	If[
		FreeQ[totalConfig["Center"]["Properties"],$cutBubble] &&
		(CutTopFirstLoopQ[totalConfig] || CutBottomFirstLoopQ[totalConfig] || CutBottomSecondLoopQ[totalConfig] || CutTopSecondLoopQ[totalConfig] ),
		AppendTo[temp["Center"]["Properties"],$cutBubble];
	];
	temp
];


FuseSecondLoopCutBubble[totalConfig_](* /; MatchQ[totalConfig,secondLoopBubbleTrianglePattern]*) := Module[{temp = totalConfig},
	temp = MapAt[
		Replace[#,
			{a___,<|"Outer"->out1_,"Inner"->in1_,"Properties"->prop1_|>,<|"Outer"->out2_,"Inner"->in2_,"Properties"->prop2_|>,d___} /; MemberQ[prop1,$cutBubble]&&MemberQ[prop2,$cutBubble] :>
				{a,<|"Outer"->Join[out1,out2],"Inner"->Join[in1,in2],"Properties"->Join[prop1,prop2]/.$cutBubble->Nothing|>,d}]&,
	temp,{"SecondLoop"}];
	(* fusing top *)
	If[CutTopSecondLoopQ[totalConfig],
		temp["SecondLoop"] = Rest@temp["SecondLoop"];
		If[TopTwistedConfigQ@totalConfig,
			temp["Center"]["Top"] = Join[totalConfig["SecondLoop"][[1]]["Inner"],totalConfig["Center"]["Top"]];
			temp["Center"]["FirstInner"] = Join[totalConfig["Center"]["FirstInner"],totalConfig["SecondLoop"][[1]]["Outer"]];
		,
			temp["Center"]["Top"] = Join[totalConfig["Center"]["Top"],totalConfig["SecondLoop"][[1]]["Outer"]];
			temp["Center"]["SecondInner"] = Join[totalConfig["SecondLoop"][[1]]["Inner"],totalConfig["Center"]["SecondInner"]];
		];
		temp["Center"]["Properties"] = temp["Center"]["Properties"]/.$cutBubble->Nothing;
	];
	
	(* fusing bottom *)
	If[CutBottomSecondLoopQ[totalConfig],
		temp["SecondLoop"] = Most@temp["SecondLoop"];
		If[BottomTwistedConfigQ@totalConfig,
			temp["Center"]["Bottom"] = Join[totalConfig["Center"]["Bottom"],totalConfig["SecondLoop"][[-1]]["Inner"]];
			temp["Center"]["FirstInner"] = Join[totalConfig["SecondLoop"][[-1]]["Outer"],totalConfig["Center"]["FirstInner"]];
		,
			temp["Center"]["Bottom"] = Join[totalConfig["SecondLoop"][[-1]]["Outer"],totalConfig["Center"]["Bottom"]];
			temp["Center"]["SecondInner"] = Join[totalConfig["Center"]["SecondInner"],totalConfig["SecondLoop"][[-1]]["Inner"]];
		];
		temp["Center"]["Properties"] = temp["Center"]["Properties"]/.$cutBubble->Nothing;
	];
	fuseRestore$cutBubbleLabels[temp]
];


FuseFirstLoopCutBubble[totalConfig_] (*/; MatchQ[totalConfig,firstLoopBubbleTrianglePattern]*) := Module[{temp = totalConfig},
	temp = MapAt[
		Replace[#,
			{a___,<|"Outer"->out1_,"Inner"->in1_,"Properties"->prop1_|>,<|"Outer"->out2_,"Inner"->in2_,"Properties"->prop2_|>,d___} /; MemberQ[prop1,$cutBubble]&&MemberQ[prop2,$cutBubble] :>
				{a,<|"Outer"->Join[out1,out2],"Inner"->Join[in1,in2],"Properties"->Join[prop1,prop2]/.$cutBubble->Nothing|>,d}]&,
	temp,{"FirstLoop"}];
	
	(* fusing top *)
	If[CutTopFirstLoopQ[totalConfig],
		temp["FirstLoop"] = Most@temp["FirstLoop"];
		If[TopTwistedConfigQ@totalConfig,
			temp["Center"]["Top"] = Join[totalConfig["Center"]["Top"],totalConfig["FirstLoop"][[-1]]["Inner"]];
			temp["Center"]["SecondInner"] = Join[totalConfig["FirstLoop"][[-1]]["Outer"],totalConfig["Center"]["SecondInner"]];
		,
			temp["Center"]["Top"] = Join[totalConfig["FirstLoop"][[-1]]["Outer"],totalConfig["Center"]["Top"]];
			temp["Center"]["FirstInner"] = Join[totalConfig["Center"]["FirstInner"],totalConfig["FirstLoop"][[-1]]["Inner"]];
		];
		temp["Center"]["Properties"] = temp["Center"]["Properties"]/.$cutBubble->Nothing;
	];
	
	(* fusing bottom *)
	If[CutBottomFirstLoopQ[totalConfig],
		temp["FirstLoop"] = Rest@temp["FirstLoop"];
		If[BottomTwistedConfigQ@totalConfig,
			temp["Center"]["Bottom"] = Join[totalConfig["FirstLoop"][[1]]["Inner"],totalConfig["Center"]["Bottom"]];
			temp["Center"]["SecondInner"] = Join[totalConfig["Center"]["SecondInner"],totalConfig["FirstLoop"][[1]]["Outer"]];
		,
			temp["Center"]["Bottom"] = Join[totalConfig["Center"]["Bottom"],totalConfig["FirstLoop"][[1]]["Outer"]];
			temp["Center"]["FirstInner"] = Join[totalConfig["FirstLoop"][[1]]["Inner"],totalConfig["Center"]["FirstInner"]];
		];
		temp["Center"]["Properties"] = temp["Center"]["Properties"]/.$cutBubble->Nothing;
	];
	
	fuseRestore$cutBubbleLabels[temp]
];


(* ::Subsection::Closed:: *)
(*Subleading Single Trace*)


CreateTwistedCentralVertices[totalConfigTemplates_]:=Join@@(CreateTwistedCentralVertex/@totalConfigTemplates);

CreateTwistedCentralVertex[totalConfigTemplate_Association]:=
	Through[{ReplacePart[{"Center","Twisted"}->"Top"],ReplacePart[{"Center","Twisted"}->"Bottom"]}[totalConfigTemplate]];


DistributeTemplateFreeToFreeInnerFreeOuter[totalConfigTemplates_List]:=Join@@(DistributeTemplateFreeToFreeInnerFreeOuter/@totalConfigTemplates);
DistributeTemplateFreeToFreeInnerFreeOuter[totalConfigTemplate_Association]:=
	DistributeLoopFreeToFreeInnerFreeOuter["First"]@
	DistributeLoopFreeToFreeInnerFreeOuter["Second"]@
	DistributeCenterFreeToFreeTopBottomLeftRight@totalConfigTemplate;


DistributeLoopFreeToFreeInnerFreeOuter[loop:"First"|"Second"]:=DistributeLoopFreeToFreeInnerFreeOuter[#,loop]&;
DistributeLoopFreeToFreeInnerFreeOuter[totalConfigTemplates_List,loop:"First"|"Second"]:=
	Join@@(DistributeLoopFreeToFreeInnerFreeOuter[loop]/@totalConfigTemplates);

DistributeLoopFreeToFreeInnerFreeOuter[totalConfigTemplate_Association,loop:"First"]:=
	ReplacePart[totalConfigTemplate,"FirstLoop"->#]&/@Tuples[DistributeVertexFreeToFreeInnerFreeOuter/@totalConfigTemplate["FirstLoop"]];
DistributeLoopFreeToFreeInnerFreeOuter[totalConfigTemplate_Association,loop:"Second"]:=
	ReplacePart[totalConfigTemplate,"SecondLoop"->#]&/@Tuples[DistributeVertexFreeToFreeInnerFreeOuter/@totalConfigTemplate["SecondLoop"]];


DistributeVertexFreeToFreeInnerFreeOuter[vertex_]:=
	Join[KeyDrop[vertex,"Free"],<|"FreeInner"->#,"FreeOuter"->vertex["Free"]-#|>]&/@ Range[0,vertex["Free"]];


DistributeCenterFreeToFreeTopBottomLeftRight[totalConfigTemplates_List]:=
	Join@@(DistributeCenterFreeToFreeTopBottomLeftRight/@totalConfigTemplates);
	
DistributeCenterFreeToFreeTopBottomLeftRight[totalConfigTemplate_Association]:=
	ReplacePart[totalConfigTemplate,"Center"->#]&/@CreateCenterVerticesFreeToFreeTopBottomLeftRight[totalConfigTemplate["Center"]];


CreateCenterVerticesFreeToFreeTopBottomLeftRight[center_Association]:=
	Join[KeyDrop[center,"Free"],<|"FreeTop"->#[[1]],"FreeBottom"->#[[2]],"FreeFirstInner"->#[[3]],"FreeSecondInner"->#[[4]]|>]&/@ 
		(Join@@(Permutations/@(PadRight[#,4]&/@IntegerPartitions[center["Free"],4])));





DistributeSubleadingSingleTrace[totalConfigTemplates_List,momenta_List]:= DistributeSubleadingSingleTrace[#,momenta]&/@totalConfigTemplates;

DistributeSubleadingSingleTrace[totalConfigTemplate_Association,momenta_List] /; totalConfigTemplate["Center","Twisted"]==="Bottom" :=
	DropVertexIndexFreeKeys@First[
		DistributeSingleTraceCenter["SecondInner"]@@
		DistributeSingleTraceLoop["SecondLoop","Inner"]@@
		DistributeSingleTraceCenter["Bottom"]@@
		DistributeSingleTraceLoop["FirstLoop","Inner"]@@
		DistributeSingleTraceCenter["FirstInner"]@@
		DistributeSingleTraceLoop["SecondLoop","Outer"]@@
		DistributeSingleTraceCenter["Top"]@@
		DistributeSingleTraceLoop["FirstLoop","Outer"]@@
			{totalConfigTemplate,momenta}
	];
	
DistributeSubleadingSingleTrace[totalConfigTemplate_Association,momenta_List] /; totalConfigTemplate["Center","Twisted"]==="Top" :=
	DropVertexIndexFreeKeys@First[
		DistributeSingleTraceCenter["Bottom"]@@
		DistributeSingleTraceLoop["SecondLoop","Outer"]@@
		DistributeSingleTraceCenter["FirstInner"]@@
		DistributeSingleTraceLoop["FirstLoop","Inner"]@@
		DistributeSingleTraceCenter["Top"]@@
		DistributeSingleTraceLoop["SecondLoop","Inner"]@@
		DistributeSingleTraceCenter["SecondInner"]@@
		DistributeSingleTraceLoop["FirstLoop","Outer"]@@
			{totalConfigTemplate,momenta}
	];


ClearAll[DistributeSingleTraceCenter];
DistributeSingleTraceCenter[pos:"Top"|"Bottom"|"SecondInner"|"FirstInner"]:=
Function[{totalConfigTemplate,momenta},
	Module[{freePos = "Free" <> pos, nFree},
		nFree=totalConfigTemplate["Center",freePos];
		{
			MapAt[KeyDrop[freePos],{"Center"}]@ReplacePart[
				totalConfigTemplate,
				{"Center",pos}->momenta[[;;nFree]]
			],
			momenta[[nFree+1;;]]
		}
	]
];


DistributeSingleTraceLoop[loop:"FirstLoop"|"SecondLoop","Outer"]:=Function[{totalConfigTemplate,momenta},
	Fold[AttachMomentaLoop[#1,#2,loop,"Outer"]&,{totalConfigTemplate,momenta},Range@Length@totalConfigTemplate[loop]]
];

DistributeSingleTraceLoop[loop:"FirstLoop"|"SecondLoop","Inner"]:=Function[{totalConfigTemplate,momenta},
	Fold[AttachMomentaLoop[#1,#2,loop,"Inner"]&,{totalConfigTemplate,momenta},Reverse@Range@Length@totalConfigTemplate[loop]]
];


AttachMomentaLoop[{template_Association,momenta_},pos_,loop:"FirstLoop"|"SecondLoop","Outer"]:=Module[{nFree=template[[loop,pos,"FreeOuter"]]},
	{
		MapAt[KeyDrop["FreeOuter"],{loop,pos}]@ReplacePart[
			template,
			{loop,pos,"Outer"}->momenta[[;;nFree]]
		],
		momenta[[nFree+1;;]]
	}
];

AttachMomentaLoop[{template_Association,momenta_},pos_,loop:"FirstLoop"|"SecondLoop","Inner"]:=Module[{nFree=template[[loop,pos,"FreeInner"]]},
	{
		MapAt[KeyDrop["FreeInner"],{loop,pos}]@ReplacePart[
			template,
			{loop,pos,"Inner"}->momenta[[;;nFree]]
		],
		momenta[[nFree+1;;]]
	}
];

FilterDoubleTriangleTemplates[True] :=
    Cases[secondLoopTrianglePattern]@*Cases[firstLoopTrianglePattern];
FilterDoubleTriangleTemplates[False] := Identity;


Options[GenerateSubLeadingSingleTraceConfigurations] = {TrianglesOnly -> False};

GenerateSubLeadingSingleTraceConfigurations[momenta_List,opts:OptionsPattern[]]:=
	RemoveTwistRotatedDuplicates @ Flatten[
		RemoveDuplicateTotalConfigs /@ (
			DistributeSubleadingSingleTrace[#,momenta] & /@
				DistributeTemplateFreeToFreeInnerFreeOuter /@
        	CreateTwistedCentralVertex /@
						FilterDoubleTriangleTemplates[OptionValue[TrianglesOnly]] @
							CreateTotalConfigTemplates[Length@momenta]
		)
	];



TwistedSymmetryFactor[totalConfig_]:=1/(1+Count[#,True])&@(And[!SameQ[totalConfig,#],SameQ[NormalizeAllLabels@totalConfig,NormalizeAllLabels@#]]&/@Through[
		{
			RotateLeftTwistedConfig,
			RotateLeftTwistedConfig@*RotateLeftTwistedConfig,
			RotateLeftTwistedConfig@*RotateLeftTwistedConfig@*RotateLeftTwistedConfig
		}[totalConfig]
	]);

Options[GenerateComputeSubLeadingSingleTraceConfigurations] = {TrianglesOnly -> False};
GenerateComputeSubLeadingSingleTraceConfigurations[momenta_List,opts:OptionsPattern[]]:=
	{TwistedSymmetryFactor[FuseCutBubbles@#],#}&/@
     (CutBubbles@GenerateSubLeadingSingleTraceConfigurations[
			 momenta,
			 PassRules[
				 GenerateComputeSubLeadingSingleTraceConfigurations,
				 GenerateSubLeadingSingleTraceConfigurations,opts]
		 		]
		 );


(* ::Section::Closed:: *)
(*PostProcessing*)


NestedReplaceNumSymbs = Function[expr,
	expr//.NumSymb->NumSymbN
];




(* ::Section::Closed:: *)
(*Symmetry Factors*)


ComputeSymmetryFactor[markedTotalConfig_]:=Module[{unmarkedTotalConfig,symmetryFactor},
	unmarkedTotalConfig = UnmarkTotalConfig@markedTotalConfig;
	
	symmetryFactor = Which[
		CompletelySymmetricTotalConfigQ[unmarkedTotalConfig],
			1/2
	,
		PreferredTotalConfigQ[unmarkedTotalConfig],
			1
	,
		True,
			0
	];
	
	If[!MatchQ[markedTotalConfig,$FullConfigPattern], symmetryFactor = 0];
	
	(*If[$FrontEnd === Null,
		Print["\t\t\tSymmetry Factor of ",markedTotalConfig ," is ", symmetryFactor];,
		Print["\t\t\tSymmetry Factor of ",DrawTotalConfig[markedTotalConfig]," is ", symmetryFactor];
	];*)
	
	(*If[Head[globalconfigList] =!= List, globalconfigList = {}];
	AppendTo[globalconfigList, {markedTotalConfig,symmetryFactor}];*)
	
	(*res *= CreateConstant[markedTotalConfig];*)

	symmetryFactor
];


(*ComputeSymmetryFactor[_]:=1*)


CreateConfigName[totalConfig_] := StringReplace[ToString[totalConfig],{"{"->"O","}"->"C",","->"K"," "->"","$cutBubble"->"cb"}];


CreateConstant[markedTotalConfig_] := Symbol["C"<>StringReplace[ToString[markedTotalConfig],{"{"->"o","}"->"c",","->"k"," "->""}]];


(*CreateConstant[{{{{1},{2},{3}},{4}},{{{5,$cutBubble},{6},{7}},{8}}}]*)


CompletelySymmetricTotalConfigQ[totalConfig_]:=SameQ@@MapAt[Length,totalConfig,{{All,1,All},{All,-1}}];


UnmarkTotalConfig[markedTotalConfig_]:=Module[{unmarkStepTotalConfig = markedTotalConfig},
	(* unmarking first loop *)
	unmarkStepTotalConfig = Which[
		Count[unmarkStepTotalConfig[[1,1]],$cutBubble,Infinity] == 2,
			MapAt[ReplaceAll[#,{a___,{b__,$cutBubble},{c__,$cutBubble},d___} :> {a,{b,c},d}]&,unmarkStepTotalConfig,1],
		MemberQ[markedTotalConfig[[1,1,1]],$cutBubble],
			MapAt[Join[#,UnmarkConfig[unmarkStepTotalConfig[[1,1,1]]]]&,Delete[unmarkStepTotalConfig,{1,1,1}],{-1,-1}],
		MemberQ[markedTotalConfig[[1,1,-1]],$cutBubble],
			MapAt[Join[UnmarkConfig[unmarkStepTotalConfig[[1,1,-1]]],#]&,Delete[unmarkStepTotalConfig,{1,1,-1}],{1,-1}],
		True,
			unmarkStepTotalConfig
	];
	
	(* unmarking second loop *)
	unmarkStepTotalConfig = Which[
		Count[unmarkStepTotalConfig[[2,1]],$cutBubble,Infinity] == 2,
			MapAt[ReplaceAll[#,{a___,{b__,$cutBubble},{c__,$cutBubble},d___} :> {a,{b,c},d}]&,unmarkStepTotalConfig,2],
		MemberQ[markedTotalConfig[[2,1,1]],$cutBubble],
			MapAt[Join[#,UnmarkConfig[unmarkStepTotalConfig[[2,1,1]]]]&,Delete[unmarkStepTotalConfig,{2,1,1}],{1,-1}],
		MemberQ[markedTotalConfig[[2,1,-1]],$cutBubble],
			MapAt[Join[UnmarkConfig[unmarkStepTotalConfig[[2,1,-1]]],#]&,Delete[unmarkStepTotalConfig,{2,1,-1}],{-1,-1}],
		True,
			unmarkStepTotalConfig
	];
	unmarkStepTotalConfig
];


PreferredTotalConfigQ[totalConfig_] :=
	Or[
		FirstCornerHeavyQ@@totalConfig,
		And[
			SymmetricBaseQ@totalConfig,
			GreaterEqual@@Length/@totalConfig[[All,2]]
		],
		And[
			!SymmetricBaseQ@totalConfig,
			CornerBalancedQ@@totalConfig,
			BaseFirstLoopLegHeavyQ@totalConfig
		]
	];


BaseFirstLoopLegHeavyQ[totalConfig_] := 
Module[{firstLoopConfigFlat, secondLoopConfigFlat, partialSumsFirstLoop, partialSumsSecondLoop},
	{firstLoopConfigFlat,secondLoopConfigFlat} = totalConfig[[All,1]];
	partialSumsFirstLoop = Length/@FoldList[Join,firstLoopConfigFlat];
	partialSumsSecondLoop = Length/@FoldList[Join,secondLoopConfigFlat];
	Greater@@FromDigits@*Reverse/@{partialSumsFirstLoop,partialSumsSecondLoop}
];


SymmetricBaseQ[totalConfig_] := CompletelySymmetricTotalConfigQ@ReplacePart[totalConfig,{{1,2}->{},{2,2}->{}}];


FirstCornerHeavyQ[firstLoopConfig_,secondLoopConfig_] := Length@firstLoopConfig[[1]] > Length@secondLoopConfig[[1]];
CornerBalancedQ[firstLoopConfig_,secondLoopConfig_] := Length@firstLoopConfig[[1]] == Length@secondLoopConfig[[1]];


(* ::Section::Closed:: *)
(*Integrals*)


Options[ConfigIntegral]={Gravity->False};


ConfigIntegral[totalConfig_,opts:OptionsPattern[]] := 
	{
		FirstLoopConfigIntegrals[totalConfig,PassRules[ConfigIntegral,FirstLoopConfigIntegrals,opts]],
		SecondLoopConfigIntegrals[totalConfig,PassRules[ConfigIntegral,FirstLoopConfigIntegrals,opts]]
	};


Options[ApplyMuIntegrals]={Gravity->False,ApplyIntegrals->True};


ApplyMuIntegrals[totalConfig_,coefficientMatrix_,opts:OptionsPattern[]]:=
	FirstLoopConfigIntegrals[totalConfig,PassRules[ApplyMuIntegrals,FirstLoopConfigIntegrals,opts]] .
	coefficientMatrix .
	SecondLoopConfigIntegrals[totalConfig,PassRules[ApplyMuIntegrals,FirstLoopConfigIntegrals,opts]];

ApplyMuIntegrals[_,missing_$missingConfig,opts:OptionsPattern[]]:=missing;


(* ::Subsection:: *)
(*FirstLoopConfigIntegral*)

Options[FirstLoopConfigIntegrals]=Options[ConfigIntegral];


FirstLoopConfigIntegrals[totalConfig_,opts:OptionsPattern[]]/;MatchQ[totalConfig,firstLoopBoxPattern] := 
If[OptionValue[Gravity]===True,
	Through[{Apply[IntegralBoxMu4],Apply[IntegralBoxMu6],Apply[IntegralBoxMu8]}[ConstructFirstLoopConfig@totalConfig]],
	Through[{Apply[IntegralBoxMu4]}[ConstructFirstLoopConfig@totalConfig]]
];


FirstLoopConfigIntegrals[totalConfig_,opts:OptionsPattern[]]/;MatchQ[totalConfig,firstLoopTrianglePattern] := 
If[OptionValue[Gravity]===True,
	Through[{Apply[IntegralTriangleMu2],Apply[IntegralTriangleMu4],Apply[IntegralTriangleMu6]}[ConstructFirstLoopConfig@totalConfig]],
	Through[{Apply[IntegralTriangleMu2]}[ConstructFirstLoopConfig@totalConfig]]
];


FirstLoopConfigIntegrals[totalConfig_,opts:OptionsPattern[]]/;MatchQ[totalConfig,firstLoopBubblePattern] := 
If[OptionValue[Gravity]===True,
	Through[{Apply[IntegralBubbleMu2],Apply[IntegralBubbleMu4]}[ConstructFirstLoopConfig@totalConfig]],
	Through[{Apply[IntegralBubbleMu2]}[ConstructFirstLoopConfig@totalConfig]]
];


FirstLoopConfigIntegrals[totalConfig_,opts:OptionsPattern[]]/;MatchQ[totalConfig,firstLoopBubbleTrianglePattern] := 
If[OptionValue[Gravity]===True,
	Through[{Apply[IntegralBubbleMu2],Apply[IntegralBubbleMu4]}[ConstructFirstLoopBaseConfig@totalConfig]],
	Through[{Apply[IntegralBubbleMu2]}[ConstructFirstLoopBaseConfig@totalConfig]]
];


(* ::Subsection:: *)
(*SecondLoopConfigIntegral*)


Options[SecondLoopConfigIntegrals]=Options[ConfigIntegral];


SecondLoopConfigIntegrals[totalConfig_,opts:OptionsPattern[]]/;MatchQ[totalConfig,secondLoopBoxPattern] := 
If[OptionValue[Gravity]===True,
	Through[{Apply[IntegralBoxMu4],Apply[IntegralBoxMu6],Apply[IntegralBoxMu8]}[ConstructSecondLoopConfig@totalConfig]],
	Through[{Apply[IntegralBoxMu4]}[ConstructSecondLoopConfig@totalConfig]]
];


SecondLoopConfigIntegrals[totalConfig_,opts:OptionsPattern[]]/;MatchQ[totalConfig,secondLoopTrianglePattern] := 
If[OptionValue[Gravity]===True,
	Through[{Apply[IntegralTriangleMu2],Apply[IntegralTriangleMu4],Apply[IntegralTriangleMu6]}[ConstructSecondLoopConfig@totalConfig]],
	Through[{Apply[IntegralTriangleMu2]}[ConstructSecondLoopConfig@totalConfig]]
];


SecondLoopConfigIntegrals[totalConfig_,opts:OptionsPattern[]]/;MatchQ[totalConfig,secondLoopBubblePattern] := 
If[OptionValue[Gravity]===True,
	Through[{Apply[IntegralBubbleMu2],Apply[IntegralBubbleMu4]}[ConstructSecondLoopConfig@totalConfig]],
	Through[{Apply[IntegralBubbleMu2]}[ConstructSecondLoopConfig@totalConfig]]
];


SecondLoopConfigIntegrals[totalConfig_,opts:OptionsPattern[]]/;MatchQ[totalConfig,secondLoopBubbleTrianglePattern] := 
If[OptionValue[Gravity]===True,
	Through[{Apply[IntegralBubbleMu2],Apply[IntegralBubbleMu4]}[ConstructSecondLoopBaseConfig@totalConfig]],
	Through[{Apply[IntegralBubbleMu2]}[ConstructSecondLoopBaseConfig@totalConfig]]
];


(* ::Chapter:: *)
(*Postamble*)


End[];


Protect[ "SpinorHelicity6D`TwoLoopAllPlusRationals`Helpers`*" ];    (* protect exported symbols *)
Unprotect[$LogFileTemplate];

EndPackage[ ];  (* end the package context *)


==> auxiliary_files/mathematica_code/SpinorHelicity6D/TwoLoopAllPlusRationals/Kernel/init.m <==
(* Mathematica Init file *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)
Get["SpinorHelicity6D`TwoLoopAllPlusRationals`TwoLoopAllPlusRationals`"];
Get["SpinorHelicity6D`TwoLoopAllPlusRationals`Helpers`"];
Get["SpinorHelicity6D`TwoLoopAllPlusRationals`DrawConfigs`"];
Get["SpinorHelicity6D`TwoLoopAllPlusRationals`Analytics`"];
Get["SpinorHelicity6D`TwoLoopAllPlusRationals`Configurations`"];



==> auxiliary_files/mathematica_code/SpinorHelicity6D/TwoLoopAllPlusRationals/TwoLoopAllPlusRationals.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Two-Loop All-Plus Rational Terms Config *)


(* :Title: TwoLoopAllPlusRationals.m -- a package for computing the two-loop rational terms config-by-config *)

(* :Context: SpinorHelicity6D` *)

(* :Summary:

 *)

(* :Copyright: \[Copyright] 2020 by Sebastian Poegel *)

(* :Package Version: 0.1 *)

(* :Mathematica Version: 12.0 *)

(* :History:
   0.1 Copying functions from notebook
*)

(* :Keywords: *)

(* :Sources:
*)

(* :Warnings:

*)

(* :Limitations:

*)

(* :Discussion:

*)

(* :Requirements:
   SpinorHelicity6D.wl handling 6D Spinors, written by M. Huber and S. de Angelis
	 SpinorFunctions.wl for definition of trace objects
*)

(* :Todo:
*)


(* ::Chapter:: *)
(*Preamble*)


(* set up the package context, including public imports *)

BeginPackage["SpinorHelicity6D`TwoLoopAllPlusRationals`",{
	"SpinorHelicity6D`TwoLoopAllPlusRationals`Helpers`",
	"SpinorHelicity6D`TwoLoopAllPlusRationals`Analytics`",
	"SpinorHelicity6D`TwoLoopAllPlusRationals`DrawConfigs`",
	"SpinorHelicity6D`TwoLoopAllPlusRationals`Configurations`",
	"SpinorHelicity6D`Unitarity`",
	"SpinorHelicity6D`SpinorFunctions`",
	"SpinorHelicity6D`Amplitudes`",
	"SpinorHelicity6D`",
	"RationalSeries`",
	"Utils`",
	"NumSymb`",
	"SpinorHelicity6D`BerendsGiele`",
	"SpinorHelicity6D`Unitarity`LoopMomentum`",
	"SpinorHelicity6D`Unitarity`OneLoopIntegrals`",
	"SpinorHelicity6D`Unitarity`ConfigurationTools`",
	"SpinorHelicity6D`Unitarity`RationalTerms`"
}];

Unprotect["SpinorHelicity6D`TwoLoopAllPlusRationals`*"];
ClearAll["SpinorHelicity6D`TwoLoopAllPlusRationals`*"];
ClearAll["SpinorHelicity6D`TwoLoopAllPlusRationals`Private`*"];

(* usage messages for the exported functions and the context itself *)
ComputeConfiguration::usage = ""; 

Recompute::usage = "";
LogDirectory::usage = "";
DataDirectory::usage = "";
ReuseResultQ::usage = "";

$rational::usage = "";
$rationalFull::usage = "";
$rationalFinal::usage = "";

$currentConfiguration::usage = "";
$currentConfiguration = Null;

CustomConfigs::usage = "";


$debugFirstLoopMom::usage = "";
$debugSecondLoopMom::usage = "";
$debugFirstTrees::usage = "";
$debugCenterTrees::usage = "";
$debugSecondTrees::usage = "";


$missingConfig::usage = "";

ShuffleConfigs::usage = "";
PostProcessing::usage = "";
NumSymbReplacement::usage = "";
ResultFormat::usage = "";
DebugLevel::usage = "";

$CutResult::usage = "Symbol used when exporting result in .mx format.";
WriteResult::usage = "Option for ComputeConfigurations. If set to \"MX\" or \"M\",
the result is exported as a .mx or .m file. For all other values, nothing is written to disk.";
ApplyIntegrals::usage = "Option for ComputeConfigurations. If set to False, only the integral
coefficient matrices are returned.";

ComputeConfigurations::usage = "";
ComputeConfiguration::missingAmp = "Amplitudes missing for configuration `1`";
ComputeConfiguration::EvalNoPars = "Warning: Output as EvaluationFunction request, but no analytic parameters passed. Maybe you forgot to set ";
EvaluationFunction::usage = "Postprocessing option for ComputeConfiguration and ComputeConfigurations to generate an numerical evaluation function as output.";

TwoLoopAllPlusRationalsTermConfigs::usage = "Deprecated, used ComputeConfigurations instead.";

$TwoLoopAllPlusRationalsStatus::usage = "Shows the current evaluation status.";
$TwoLoopAllPlusRationalsStatus = Null;

Begin["`Private`"];    (* begin the private context (implementation part) *)


(* ::Chapter:: *)
(*Parallel Configurations Main*)


(* ::Section:: *)
(*Loop Momenta*)


Options[FixLoopMomenta] = {
	ComputeLoopMomentumSpinors -> False,
	BubbleReference -> $bubbleReference,
	LoopMomentumPostProcessingFirstPass -> Identity,
	Gravity->False,
	ReduceSqrts->True
};


FixLoopMomenta[totalConfig_,opts:OptionsPattern[]] :=
	{FixFirstLoopMomentum[totalConfig,PassRules[FixLoopMomenta,FixFirstLoopMomentum,opts]],
	 FixSecondLoopMomentum[totalConfig,PassRules[FixLoopMomenta,FixSecondLoopMomentum,opts]]};


(* ::Subsection::Closed:: *)
(*Second Loop Momenta*)


Options[FixSecondLoopMomentum] = Options[FixLoopMomenta];


(* ::Subsubsection::Closed:: *)
(*Box*)


FixSecondLoopMomentum[totalConfig_,opts:OptionsPattern[]] /; MatchQ[totalConfig,secondLoopBoxPattern] := Module[
{assocOut=<||>,l21=Unique["l21$"],l22=Unique["l22$"],l23=Unique["l23$"],l24=Unique["l24$"],
	Mu=Unique["Mu2$"],MuTilde=Unique["MuTilde2$"], config},
	
	config = ConstructSecondLoopConfig[totalConfig];
	
	FixBoxLoopMomentum6D[config,MuVar->Mu,MuTildeVar->MuTilde,LoopMomentumLabels->{l21,l22,l23,l24},LargeMuLimit->True,
			PassRules[FixSecondLoopMomentum,FixBoxLoopMomentum6D,opts]];
	
	assocOut["Type"] = "Box";
	assocOut["Momenta"] = {l21,l22,l23,l24};
	assocOut["Variations"] = {$plus,$minus};
	assocOut["Parameters"] = <|"Mu"->Mu,"MuTilde"->MuTilde|>;
		
	assocOut
];


(* ::Subsubsection::Closed:: *)
(*Triangle*)


FixSecondLoopMomentum[totalConfig_,opts:OptionsPattern[]] /; MatchQ[totalConfig,secondLoopTrianglePattern] := Module[
{assocOut=<||>,l21=Unique["l21$"],l22=Unique["l22$"],l23=Unique["l23$"],
	Mu=Unique["Mu2$"],MuTilde=Unique["MuTilde2$"],t=Unique["t2$"], config},
	
	config = ConstructSecondLoopConfig[totalConfig];

	FixTriangleLoopMomentum6D[config,tVar->t,MuVar->Mu,MuTildeVar->MuTilde,LoopMomentumLabels->{l21,l22,l23},
			PassRules[FixSecondLoopMomentum,FixTriangleLoopMomentum6D,opts]];
	
	assocOut["Type"] = "Triangle";
	assocOut["Momenta"] = {l21,l22,l23};
	assocOut["Variations"] = {$star,$unstar};
	assocOut["Parameters"] = <|"Mu"->Mu,"MuTilde"->MuTilde,"t"->t|>;
	
	assocOut
];


(* ::Subsubsection::Closed:: *)
(*Bubble*)


FixSecondLoopMomentum[totalConfig_,opts:OptionsPattern[]] /; MatchQ[totalConfig,secondLoopBubblePattern] := Module[
{assocOut=<||>,l21=Unique["l21$"],l22=Unique["l22$"],
	Mu=Unique["Mu2$"],MuTilde=Unique["MuTilde2$"],t=Unique["t2$"],y=Unique["y2$"], config, yIntegrals},
	
	config = ConstructSecondLoopConfig[totalConfig];
	
	yIntegrals = FixBubbleLoopMomentum6D[config,OptionValue[BubbleReference],yVar->y,tVar->t,MuVar->Mu,MuTildeVar->MuTilde,LoopMomentumLabels->{l21,l22},
			PassRules[FixSecondLoopMomentum,FixBubbleLoopMomentum6D,opts]];
	
	assocOut["Type"] = "Bubble";
	assocOut["Momenta"] = {l21,l22};
	assocOut["Variations"] = {Null};
	assocOut["Parameters"] = <|"Mu"->Mu,"MuTilde"->MuTilde,"t"->t,"y"->y|>;
	assocOut["yIntegrals"] = ToNum@yIntegrals;
	
	assocOut
];


(* ::Subsubsection:: *)
(*BubbleTriangle*)


FixSecondLoopMomentum[totalConfig_,opts:OptionsPattern[]] /; MatchQ[totalConfig,secondLoopBubbleTrianglePattern] := Module[
{assocOut=<||>,l21=Unique["l21$"],l22=Unique["l22$"],l23=Unique["l23$"],
	Mu=Unique["Mu2$"],MuTilde=Unique["MuTilde2$"],t=Unique["t2$"], baseConfig, subConfig, splittingMomenta, tIntegrals},
	
	baseConfig = ConstructSecondLoopBaseConfig[totalConfig];
	subConfig = ConstructSecondLoopConfig[totalConfig];
	
	splittingMomenta = GetSplittingMomenta[baseConfig,subConfig];
	
	tIntegrals = FixBubbleTriSubLoopMomentum6D[baseConfig,splittingMomenta,OptionValue[BubbleReference],tVar->t,
			MuVar->Mu,MuTildeVar->MuTilde,LoopMomentumLabels->{l21,l22,l23},LargeTLimit->True,
			PassRules[FixSecondLoopMomentum,FixBubbleTriSubLoopMomentum6D,opts]];
	
	assocOut["Type"] = "BubbleTriangle";
	assocOut["Momenta"] = {l21,l22,l23};
	assocOut["Variations"] = {$plus,$minus};
	assocOut["Parameters"] = <|"Mu"->Mu,"MuTilde"->MuTilde,"t"->t|>;
	assocOut["tIntegrals"] = ToNum@tIntegrals;
	
	assocOut
];


(* ::Subsection:: *)
(*First Loop Momenta*)


Options[FixFirstLoopMomentum] = Options[FixLoopMomenta];


(* ::Subsubsection::Closed:: *)
(*Box*)


FixFirstLoopMomentum[totalConfig_,opts:OptionsPattern[]] /; MatchQ[totalConfig,firstLoopBoxPattern] := Module[
{assocOut=<||>,l11=Unique["l11$"],l12=Unique["l12$"],l13=Unique["l13$"],l14=Unique["l14$"],
	Mu=Unique["Mu1$"],MuTilde=Unique["MuTilde1$"], config},
	
	config = ConstructFirstLoopConfig[totalConfig];
	
	FixBoxLoopMomentum6D[config,MuVar->Mu,MuTildeVar->MuTilde,LoopMomentumLabels->{l11,l12,l13,l14},LargeMuLimit->True,
			PassRules[FixFirstLoopMomentum,FixBoxLoopMomentum6D,opts]];
	
	assocOut["Type"] = "Box";
	assocOut["Momenta"] = {l11,l12,l13,l14};
	assocOut["Variations"] = {$plus,$minus};
	assocOut["Parameters"] = <|"Mu"->Mu,"MuTilde"->MuTilde|>;
		
	assocOut
];


(* ::Subsubsection::Closed:: *)
(*Triangle*)


FixFirstLoopMomentum[totalConfig_,opts:OptionsPattern[]] /; MatchQ[totalConfig,firstLoopTrianglePattern] := Module[
{assocOut=<||>,l11=Unique["l11$"],l12=Unique["l12$"],l13=Unique["l13$"],
	Mu=Unique["Mu1$"],MuTilde=Unique["MuTilde1$"],t=Unique["t1$"], config},
	
	config = ConstructFirstLoopConfig[totalConfig];
	
	FixTriangleLoopMomentum6D[config,tVar->t,MuVar->Mu,MuTildeVar->MuTilde,LoopMomentumLabels->{l11,l12,l13},
			PassRules[FixFirstLoopMomentum,FixTriangleLoopMomentum6D,opts]];
	
	assocOut["Type"] = "Triangle";
	assocOut["Momenta"] = {l11,l12,l13};
	assocOut["Variations"] = {$star,$unstar};
	assocOut["Parameters"] = <|"Mu"->Mu,"MuTilde"->MuTilde,"t"->t|>;
	
	assocOut
];


(* ::Subsubsection::Closed:: *)
(*Bubble*)


FixFirstLoopMomentum[totalConfig_,opts:OptionsPattern[]] /; MatchQ[totalConfig,firstLoopBubblePattern] := Module[
{assocOut=<||>,l11=Unique["l11$"],l12=Unique["l12$"],
	Mu=Unique["Mu1$"],MuTilde=Unique["MuTilde1$"],t=Unique["t1$"],y=Unique["y1$"], config, yIntegrals},
	
	config = ConstructFirstLoopConfig[totalConfig];
	
	yIntegrals = FixBubbleLoopMomentum6D[config,OptionValue[BubbleReference],yVar->y,tVar->t,MuVar->Mu,MuTildeVar->MuTilde,LoopMomentumLabels->{l11,l12},
			PassRules[FixFirstLoopMomentum,FixBubbleLoopMomentum6D,opts]];
	
	assocOut["Type"] = "Bubble";
	assocOut["Momenta"] = {l11,l12};
	assocOut["Variations"] = {Null};
	assocOut["Parameters"] = <|"Mu"->Mu,"MuTilde"->MuTilde,"t"->t,"y"->y|>;
	assocOut["yIntegrals"] = ToNum@yIntegrals;
	
	assocOut
];


(* ::Subsubsection::Closed:: *)
(*BubbleTriangle*)


FixFirstLoopMomentum[totalConfig_,opts:OptionsPattern[]] /; MatchQ[totalConfig,firstLoopBubbleTrianglePattern] := Module[
{assocOut=<||>,l11=Unique["l11$"],l12=Unique["l12$"],l13=Unique["l13$"],
	Mu=Unique["Mu1$"],MuTilde=Unique["MuTilde1$"],t=Unique["t1$"], baseConfig, subConfig, splittingMomenta, tIntegrals},

	baseConfig = ConstructFirstLoopBaseConfig[totalConfig];
	subConfig = ConstructFirstLoopConfig[totalConfig];
	
	splittingMomenta = GetSplittingMomenta[baseConfig,subConfig];
	
	tIntegrals = FixBubbleTriSubLoopMomentum6D[baseConfig,splittingMomenta,OptionValue[BubbleReference],tVar->t,
			MuVar->Mu,MuTildeVar->MuTilde,LoopMomentumLabels->{l11,l12,l13},LargeTLimit->True,
			PassRules[FixFirstLoopMomentum,FixBubbleTriSubLoopMomentum6D,opts]];
	
	assocOut["Type"] = "BubbleTriangle";
	assocOut["Momenta"] = {l11,l12,l13};
	assocOut["Variations"] = {$plus,$minus};
	assocOut["Parameters"] = <|"Mu"->Mu,"MuTilde"->MuTilde,"t"->t|>;
	assocOut["tIntegrals"] = ToNum@tIntegrals;
	
	assocOut
];


(* ::Section:: *)
(*Product of Trees*)


(* Return a list of the loop momenta in the order in which they appear in the loop. 
	In case of cut bubbles it may be necessary to rotate the momenta. *)
orderedFirstLoopMomenta[totalConfig_, firstLoopMom_]:=If[CutBottomFirstLoopQ[totalConfig],RotateRight@#,#]&@firstLoopMom["Momenta"];
orderedSecondLoopMomenta[totalConfig_, secondLoopMom_]:=If[CutTopSecondLoopQ[totalConfig],RotateRight@#,#]&@secondLoopMom["Momenta"];


Options[ConstructCenterTree] = {Gravity->False};
ConstructCenterTree[totalConfig_,firstLoopMom_,secondLoopMom_,opts:OptionsPattern[]]:=
Module[{plusTop,plusBottom, plusFirstInner, plusSecondInner, scalarLabelsLeft,scalarLabelsRight,TreeHead},

(*	TreeHead = If[OptionValue[Gravity]===True,Inactive@MTree,Inactive@ATree];*)
	TreeHead = Which[
		OptionValue[Gravity] === True,
		Inactive@MTree,
		ContainsAll[totalConfig["Center","Properties"],{"Gluon"}],
		Inactive@ATreeGluon,
		ContainsAll[totalConfig["Center","Properties"],{"Contact"}],
		Inactive@ATreeContact,
		ContainsAll[totalConfig["Center","Properties"],{"BerendsGiele"}],
		Inactive@ATreeBerendsGiele,
		True,
		Inactive@ATree
	];

	
	plusTop = ConstantArray["+",Length@totalConfig["Center"]["Top"]];
	plusBottom = ConstantArray["+",Length@totalConfig["Center"]["Bottom"]];
	plusFirstInner = ConstantArray["+",Length@totalConfig["Center"]["FirstInner"]];
	plusSecondInner = ConstantArray["+",Length@totalConfig["Center"]["SecondInner"]];
	
	scalarLabelsLeft = MapAt[pm,#,{All,2}]&@(Through[(orderedFirstLoopMomenta[totalConfig,firstLoopMom][[{1,-1}]])[#]]&/@firstLoopMom["Variations"]);
	scalarLabelsRight = MapAt[pm,#,{All,2}]&@(Through[(orderedSecondLoopMomenta[totalConfig,secondLoopMom][[{1,-1}]])[#]]&/@secondLoopMom["Variations"]);


	Which[
		BottomTwistedConfigQ[totalConfig],
			Outer[
				TreeHead
					["S",Sequence@@plusFirstInner,"s",Sequence@@plusTop,"S",Sequence@@plusSecondInner,"s",Sequence@@plusBottom]
					[#2[[2]],Sequence@@totalConfig["Center"]["FirstInner"],#1[[2]],Sequence@@totalConfig["Center"]["Top"],
					#2[[1]],Sequence@@totalConfig["Center"]["SecondInner"],#1[[1]],Sequence@@totalConfig["Center"]["Bottom"]]&,
				scalarLabelsLeft,
				scalarLabelsRight,
				1
			],
		TopTwistedConfigQ[totalConfig],
			Outer[
				TreeHead
					["S",Sequence@@plusFirstInner,"s",Sequence@@plusTop,"S",Sequence@@plusSecondInner,"s",Sequence@@plusBottom]
					[#1[[1]],Sequence@@totalConfig["Center"]["FirstInner"],#2[[1]],Sequence@@totalConfig["Center"]["Top"],
					#1[[2]],Sequence@@totalConfig["Center"]["SecondInner"],#2[[2]],Sequence@@totalConfig["Center"]["Bottom"]]&,
				scalarLabelsLeft,
				scalarLabelsRight,
				1
			],
		True,
			Outer[
				TreeHead
					["S",Sequence@@plusFirstInner,"S",Sequence@@plusTop,"s",Sequence@@plusSecondInner,"s",Sequence@@plusBottom]
					[#1[[1]],Sequence@@totalConfig["Center"]["FirstInner"],#1[[2]],Sequence@@totalConfig["Center"]["Top"],
					#2[[1]],Sequence@@totalConfig["Center"]["SecondInner"],#2[[2]],Sequence@@totalConfig["Center"]["Bottom"]]&,
				scalarLabelsLeft,
				scalarLabelsRight,
				1
			]
	]
];


Options[ConstructFirstLoopAmplitudes] = {Gravity->False};
ConstructFirstLoopAmplitudes[totalConfig_,firstLoopMom_Association,opts:OptionsPattern[]] /; 1+Length@totalConfig["FirstLoop"] === Length@firstLoopMom["Momenta"]:=
Module[{loopMomenta},
	loopMomenta = Through[(orderedFirstLoopMomenta[totalConfig,firstLoopMom])@#]&/@firstLoopMom[["Variations"]];
	ConstructLoopAmplitudes[totalConfig["FirstLoop"],#,PassRules[ConstructFirstLoopAmplitudes,ConstructLoopAmplitudes,opts]]&/@loopMomenta
];


Options[ConstructSecondLoopAmplitudes] = {Gravity->False};
ConstructSecondLoopAmplitudes[totalConfig_,secondLoopMom_Association,opts:OptionsPattern[]] /; 1+Length@totalConfig["SecondLoop"] === Length@secondLoopMom["Momenta"]:=
Module[{loopMomenta},
	loopMomenta = Through[(orderedSecondLoopMomenta[totalConfig,secondLoopMom])@#]&/@secondLoopMom[["Variations"]];
	ConstructLoopAmplitudes[totalConfig["SecondLoop"],#,PassRules[ConstructSecondLoopAmplitudes,ConstructLoopAmplitudes,opts]]&/@loopMomenta
];


(* ::Section:: *)
(*Rational Terms*)

evaluateAmplitudes[amps_] /; $forceBerendsGiele :=
	Module[{res},
	       $TwoLoopAllPlusRationalsStatus = "Evaluating trees";
	       res = Activate @ amps;
	       $TwoLoopAllPlusRationalsStatus = Null;
	       res
	];

evaluateAmplitudes[amps_] :=
	Module[{res},
	       $TwoLoopAllPlusRationalsStatus = "Evaluating trees";
	       res = ToNum @ Activate @ amps;
	       $TwoLoopAllPlusRationalsStatus = Null;
	       res
	];


Options[ComputeRationalTerm] = {DebugLevel->0,NumericVariables->{},DebugLogPath->"",Gravity->False};

ComputeRationalTerm[totalConfig_,firstTrees_,centerTree_,secondTrees_,firstLoopMom_,secondLoopMom_,opts : OptionsPattern[]] := 
Catch@Module[{secondLoopRational},
	
	secondLoopRational = Map[
		(PrintDebug["Second Loop...",Append[PassRules[ComputeConfiguration,PrintDebug,opts],Indent->2]];
		
		ComputeSecondLoopRationalTerm[totalConfig, evaluateAmplitudes @ #,
			secondLoopMom,
			Values@firstLoopMom["Parameters"],
			PassRules[ComputeRationalTerm,ComputeSecondLoopRationalTerm,opts]])&,
		Inner[Times,centerTree,secondTrees,List],
	{2}];
		
	Transpose[
		Plus@@@Plus@@Map[
			(PrintDebug["First Loop...",Append[PassRules[ComputeConfiguration,PrintDebug,opts],Indent->2]];
			
			ComputeFirstLoopRationalTerm[totalConfig, evaluateAmplitudes @ #,firstLoopMom,{},
				PassRules[ComputeRationalTerm,ComputeFirstLoopRationalTerm,opts]])&,
			Inner[Times,firstTrees,secondLoopRational,List],
		{3}]
	]
];


(* ::Subsection:: *)
(*First Loop Rational Term*)


Options[ComputeFirstLoopRationalTerm]={Gravity->False};


ComputeFirstLoopRationalTerm[totalConfig_,trees_,loopMom_,analyticVariables_,opts:OptionsPattern[]] /; FreeQ[trees,ATree]&&MatchQ[totalConfig,firstLoopBoxPattern] :=
	GetBoxRationalTerm[trees,MuVar->loopMom["Parameters"]["Mu"],MuTildeVar->loopMom["Parameters"]["MuTilde"],
		LargeMuLimit->True,AnalyticVariables->analyticVariables,
		PassRules[ComputeFirstLoopRationalTerm,GetBoxRationalTerm,opts]];


ComputeFirstLoopRationalTerm[totalConfig_,trees_,loopMom_,analyticVariables_,opts:OptionsPattern[]] /; FreeQ[trees,ATree]&&MatchQ[totalConfig,firstLoopTrianglePattern] :=
	GetTriangleRationalTerm[trees,MuVar->loopMom["Parameters"]["Mu"],MuTildeVar->loopMom["Parameters"]["MuTilde"],
		tVar->loopMom["Parameters"]["t"],AnalyticVariables->analyticVariables,
		PassRules[ComputeFirstLoopRationalTerm,GetTriangleRationalTerm,opts]];


ComputeFirstLoopRationalTerm[totalConfig_,trees_,loopMom_,analyticVariables_,opts:OptionsPattern[]] /; FreeQ[trees,ATree]&&MatchQ[totalConfig,firstLoopBubblePattern] :=
	GetBubbleBubRationalTerm[trees,loopMom["yIntegrals"],MuVar->loopMom["Parameters"]["Mu"],MuTildeVar->loopMom["Parameters"]["MuTilde"],
		tVar->loopMom["Parameters"]["t"],yVar->loopMom["Parameters"]["y"],AnalyticVariables->analyticVariables,
		PassRules[ComputeFirstLoopRationalTerm,GetBubbleBubRationalTerm,opts]];


ComputeFirstLoopRationalTerm[totalConfig_,trees_,loopMom_,analyticVariables_,opts:OptionsPattern[]] /; FreeQ[trees,ATree]&&MatchQ[totalConfig,firstLoopBubbleTrianglePattern] :=
	GetBubbleTriRationalTerm[trees,loopMom["tIntegrals"],MuVar->loopMom["Parameters"]["Mu"],MuTildeVar->loopMom["Parameters"]["MuTilde"],
		tVar->loopMom["Parameters"]["t"],AnalyticVariables->analyticVariables,
		PassRules[ComputeFirstLoopRationalTerm,GetBubbleTriRationalTerm,opts]];


ComputeFirstLoopRationalTerm[___,opts:OptionsPattern[]]:=Throw[Null];


(* ::Subsection::Closed:: *)
(*Second Loop Rational Term*)


Options[ComputeSecondLoopRationalTerm]={Gravity->False};


ComputeSecondLoopRationalTerm[totalConfig_,trees_,loopMom_,analyticVariables_,opts:OptionsPattern[]] /; FreeQ[trees,ATree]&&MatchQ[totalConfig,secondLoopBoxPattern] :=
	GetBoxRationalTerm[trees,MuVar->loopMom["Parameters"]["Mu"],MuTildeVar->loopMom["Parameters"]["MuTilde"],
		LargeMuLimit->True,AnalyticVariables->analyticVariables,
		PassRules[ComputeSecondLoopRationalTerm,GetBoxRationalTerm,opts]];


ComputeSecondLoopRationalTerm[totalConfig_,trees_,loopMom_,analyticVariables_,opts:OptionsPattern[]] /; FreeQ[trees,ATree]&&MatchQ[totalConfig,secondLoopTrianglePattern] :=
	GetTriangleRationalTerm[trees,MuVar->loopMom["Parameters"]["Mu"],MuTildeVar->loopMom["Parameters"]["MuTilde"],
		tVar->loopMom["Parameters"]["t"],AnalyticVariables->analyticVariables,
		PassRules[ComputeSecondLoopRationalTerm,GetTriangleRationalTerm,opts]];


ComputeSecondLoopRationalTerm[totalConfig_,trees_,loopMom_,analyticVariables_,opts:OptionsPattern[]] /; FreeQ[trees,ATree]&&MatchQ[totalConfig,secondLoopBubblePattern] :=
	GetBubbleBubRationalTerm[trees,loopMom["yIntegrals"],MuVar->loopMom["Parameters"]["Mu"],MuTildeVar->loopMom["Parameters"]["MuTilde"],
		tVar->loopMom["Parameters"]["t"],yVar->loopMom["Parameters"]["y"],AnalyticVariables->analyticVariables,
		PassRules[ComputeSecondLoopRationalTerm,GetBubbleBubRationalTerm,opts]];


ComputeSecondLoopRationalTerm[totalConfig_,trees_,loopMom_,analyticVariables_,opts:OptionsPattern[]] /; FreeQ[trees,ATree]&&MatchQ[totalConfig,secondLoopBubbleTrianglePattern] :=
	GetBubbleTriRationalTerm[trees,loopMom["tIntegrals"],MuVar->loopMom["Parameters"]["Mu"],MuTildeVar->loopMom["Parameters"]["MuTilde"],
		tVar->loopMom["Parameters"]["t"],AnalyticVariables->analyticVariables,
		PassRules[ComputeSecondLoopRationalTerm,GetBubbleTriRationalTerm,opts]];


ComputeSecondLoopRationalTerm[___,opts:OptionsPattern[]]:=Throw[Null];


(* ::Section::Closed:: *)
(*Config Hash*)


TotalConfigHash[totalConfig_]:=Hash[{totalConfig,Mom4DN[#][Null][$up]&/@GetAllMomenta@totalConfig},"SHA256"];


TotalConfigHashString[totalConfig_]:=ToString@TotalConfigHash[totalConfig];


(* ::Section::Closed:: *)
(*Writing to Config (Failed) File*)


WriteToFailedFile[message_String,failedFile_String]:=
With[{outOptions = Options[$Output]}, 
		Internal`WithLocalSettings[
			SetOptions[$Output,PageWidth->Infinity], 
			PutAppend[message,failedFile];,
			SetOptions[$Output,outOptions]
		];
	];


(* ::Section::Closed:: *)
(*Compute Configuration*)


Options[ComputeConfiguration] = {
	DebugLevel -> 0,
	NumericVariables -> {},
	PostProcessing -> False,
	DataDirectory -> FileNameJoin[{Directory[],"data"}],
	LogDirectory -> FileNameJoin[{Directory[],"logs"}],
	BubbleReference -> $bubbleReference,
	ComputeLoopMomentumSpinors -> True,
	Recompute -> False,
	LoopMomentumPostProcessingFirstPass -> Identity,
	NumSymbReplacement -> True,
	Gravity->False,
	Prefactor->1,
	AnalyticParameters->{},
	ReduceSqrts->True
};


ReuseResultQ[totalConfig_, opts:OptionsPattern[ComputeConfiguration]]:= 
	(! OptionValue[Recompute]) && FileExistsQ[
		FileNameJoin@{
			OptionValue[DataDirectory],
			TotalConfigHashString[totalConfig]
		}
	];


ComputeConfiguration[totalConfig_, opts : OptionsPattern[]] /; ReuseResultQ[totalConfig,opts] := 
Module[{out,cachedFunctions,cachedDownValues,dataFile, hash,failedFile},
	Print["Found file for ",totalConfig];
	(* saving default DownValues of caching functions *)
	cachedFunctions = {RationalSeries`LowestPowerSeries,RationalSeries`RationalSeries,RationalSeries`SampleEval,
					  RationalSeries`ZeroCoefficientQ,GetLowestOrder};
	cachedDownValues = DownValues/@cachedFunctions;
	
	
	dataFile=FileNameJoin@{OptionValue[DataDirectory],TotalConfigHashString[totalConfig]};
	Get[dataFile];
	
	$currentConfiguration = ExtractSymbolName@totalConfig;

	hash = TotalConfigHash[totalConfig];

	failedFile = FileNameJoin@{OptionValue[LogDirectory],"failed",ToString[hash]<> "_kernel"<>ToString[$KernelID] <> "_" <> $MachineName};

	WriteToFailedFile[ToString@totalConfig,failedFile];
	WriteToFailedFile["Found cached result...",failedFile];
	
	Which[
		!MatchQ[$rationalFinal,_Symbol],
		out = $rationalFinal;
	      ,
		!MatchQ[$rationalFull,_Symbol],
		out = $rationalFinal = PostprocessCutResult[ComputeConfiguration,$rationalFull,PassRules[ComputeConfiguration,PostprocessCutResult,opts]];
		
		DumpSave[dataFile,{$rational,$rationalFull,$rationalFinal,NumSymb,NumSymbN,NumSymbSimplified,NumSymbLookUp,$currentConfiguration}];
	      ,
		!MatchQ[$rational,_Symbol],
		$rationalFull = OptionValue[Prefactor] *
				Switch[
					OptionValue[NumSymbReplacement],
					True,
					$rational//.NumSymb->NumSymbN,
					_,
					$rational
				];
		DumpSave[dataFile,{$rational,$rationalFull,NumSymb,NumSymbN,NumSymbSimplified,NumSymbLookUp,$currentConfiguration}];
		
		out = $rationalFinal = PostprocessCutResult[ComputeConfiguration,$rationalFull,PassRules[ComputeConfiguration,PostprocessCutResult,opts]];
		
		DumpSave[dataFile,{$rational,$rationalFull,$rationalFinal,NumSymb,NumSymbN,NumSymbSimplified,NumSymbLookUp,$currentConfiguration}];
	      ,
		_,
		Message[TwoLoopAllPlusRationalsTermConfigs::InvFile,totalConfig];
		out = $Failed[totalConfig];
	];

	DeleteFile[failedFile];
	$currentConfiguration = Null;
	
	(* resetting caching functions *)
	ClearAll[NumSymb,NumSymbN,NumSymbSimplified,NumSymbEvaluated,$rational,$rationalFull,$rationalFinal,$currentConfiguration];
	NumSymbLookUp = <||>;
	MapThread[(DownValues[#1] = #2;)&,{cachedFunctions,cachedDownValues}];
	
	out
];


ComputeConfiguration[totalConfig_,opts:OptionsPattern[]] :=
Module[{firstLoopMom, secondLoopMom, firstTrees, centerTree, secondTrees,
		out,cachedFunctions,cachedDownValues,dataFile,hash,failedFile},

	(* saving default DownValues of caching functions *)
	cachedFunctions = {RationalSeries`LowestPowerSeries,RationalSeries`RationalSeries,RationalSeries`SampleEval,
					  RationalSeries`ZeroCoefficientQ,GetLowestOrder};
	cachedDownValues = DownValues/@cachedFunctions;
	
	(* Clearing any information of previous runs *)
	ClearAll[NumSymb,NumSymbN,NumSymbSimplified,NumSymbEvaluated,$rational,$rationalFull,$rationalFinal,$currentConfiguration];
	NumSymbLookUp = <||>;
	
	hash = TotalConfigHash[totalConfig];
	
	dataFile = FileNameJoin@{OptionValue[DataDirectory],ToString@hash};
	failedFile = FileNameJoin@{OptionValue[LogDirectory],"failed",ToString[hash]<> "_kernel"<>ToString[$KernelID] <> "_" <> $MachineName};
	
	WriteToFailedFile[ToString@totalConfig,failedFile];
	WriteToFailedFile["Setting up loop-momenta and trees...",failedFile];

	PrintDebug["Fixing loop momenta...",Append[PassRules[ComputeConfiguration,PrintDebug,opts],Indent->1]];
	{firstLoopMom,secondLoopMom} = FixLoopMomenta[totalConfig,PassRules[ComputeConfiguration,FixLoopMomenta,opts]];
	
	$currentConfiguration = ExtractSymbolName@totalConfig;
	
	PrintDebug["Generating trees...",Append[PassRules[ComputeConfiguration,PrintDebug,opts],Indent->1]];
	
	(* Check whether all amplitudes are present, otherwise throw $missingConfig as result*)
	
	{firstTrees,centerTree,secondTrees} = 
		{
			ConstructFirstLoopAmplitudes[totalConfig,firstLoopMom,PassRules[ComputeConfiguration,ConstructFirstLoopAmplitudes,opts]],
			ConstructCenterTree[totalConfig,firstLoopMom,secondLoopMom,PassRules[ComputeConfiguration,ConstructCenterTree,opts]],
			ConstructSecondLoopAmplitudes[totalConfig,secondLoopMom,PassRules[ComputeConfiguration,ConstructSecondLoopAmplitudes,opts]]
		};

	If[OptionValue[DebugLevel] > 0,
		$debugFirstLoopMom = firstLoopMom;
		$debugSecondLoopMom = secondLoopMom;
		$debugFirstTrees = firstTrees;
		$debugCenterTrees = centerTree;
		$debugSecondTrees = secondTrees;
	];


	WriteToFailedFile["Computing rational terms...",failedFile];
	PrintDebug["Computing Rational Term...",Append[PassRules[ComputeConfiguration,PrintDebug,opts],Indent->1]];

	Check[
		$rational = ComputeRationalTerm[totalConfig,firstTrees,centerTree,secondTrees,firstLoopMom,secondLoopMom,
			PassRules[ComputeConfiguration,ComputeRationalTerm,opts]];,
		(
			DeleteFile[failedFile];
			Message[ComputeConfiguration::missingAmp, $currentConfiguration];
			Throw[$missingConfig[$currentConfiguration]];
		),
		ATree::noamp
	];

	PrintDebug["Finished ComputeRationalTerm, saving $rational...",Append[PassRules[ComputeConfiguration,PrintDebug,opts],Indent->1]];
	DumpSave[dataFile,{$rational,NumSymb,NumSymbN,NumSymbSimplified,NumSymbLookUp,$currentConfiguration}];


	WriteToFailedFile["Replacing NumSymbs...",failedFile];
	PrintDebug["NumSymbs:",Append[PassRules[ComputeConfiguration,PrintDebug,opts],Indent->1]];
	
	$rationalFull = OptionValue[Prefactor] * Switch[
		OptionValue[NumSymbReplacement],
		True,
			PrintDebug["Replacing",Append[PassRules[ComputeConfiguration,PrintDebug,opts],Indent->2]];
			$rational//.NumSymb->NumSymbN,
		_,
			PrintDebug["No replacing",Append[PassRules[ComputeConfiguration,PrintDebug,opts],Indent->2]];
			$rational
	];
	
	PrintDebug["Saving $rationalFull...",Append[PassRules[ComputeConfiguration,PrintDebug,opts],Indent->1]];
	DumpSave[dataFile,{$rational,$rationalFull,NumSymb,NumSymbN,NumSymbSimplified,NumSymbLookUp,$currentConfiguration}];


	WriteToFailedFile["Post-processing...",failedFile];

	

	out = $rationalFinal = PostprocessCutResult[$rationalFull,OptionValue[PostProcessing],PassRules[ComputeConfiguration,PostprocessCutResult,opts]];


	PrintDebug["Saving $rationalFinal...",Append[PassRules[ComputeConfiguration,PrintDebug,opts],Indent->1]];
	DumpSave[dataFile,{$rational,$rationalFull,$rationalFinal,NumSymb,NumSymbN,NumSymbSimplified,NumSymbLookUp,$currentConfiguration}];

	WriteToFailedFile["Done. Cleaning up...",failedFile];

	If[OptionValue[DebugLevel]<=0,
		(* resetting caching functions *)
		ClearAll[NumSymb,NumSymbN,NumSymbSimplified,NumSymbEvaluated,$rational,$rationalFull,$rationalFinal,$currentConfiguration];
		NumSymbLookUp = <||>;
		MapThread[(DownValues[#1] = #2;)&,{cachedFunctions,cachedDownValues}];
	];

	DeleteFile[failedFile];
	$currentConfiguration = Null;

	out
];

(* ::Section::Closed:: *)
(* PostprocessCutResult *)

Options[PostprocessCutResult]=Options[ComputeConfiguration];

PostprocessCutResult[cutResult_,postProcessOption:True,opts:OptionsPattern[]]:=
	(
		PrintDebug["Postprocessing: RootReduce...",Append[PassRules[PostprocessCutResult,PrintDebug,opts],Indent->2]];
		RootReduce@$rationalFull
	);

PostprocessCutResult[cutResult_,postProcessOption:EvaluationFunction,opts:OptionsPattern[]]:=
	(
		PrintDebug["Postprocessing: EvaluationFunction...",Append[PassRules[PostprocessCutResult,PrintDebug,opts],Indent->2]];
		If[
			!MatchQ[OptionValue[AnalyticParameters],{__}],
			Message[ComputeConfiguration::EvalNoPars];
		];
		GenerateCutEvaluationFunction[$rationalFull,OptionValue[AnalyticParameters]]
	);

PostprocessCutResult[cutResult_,postProcessOption:_Function|_Symbol|_Composition,opts:OptionsPattern[]]:=
	(
		PrintDebug["Postprocessing: Function passed " <> ToString[postProcessOption] <> " via option PostProcessing...",Append[PassRules[PostprocessCutResult,PrintDebug,opts],Indent->2]];
		postProcessOption@cutResult
	);

PostprocessCutResult[cutResult_,postProcessOption:_,opts:OptionsPattern[]]:=
	(
		PrintDebug["No Postprocessing",Append[PassRules[PostprocessCutResult,PrintDebug,opts],Indent->2]];
		cutResult
	);


(* ::Section::Closed:: *)
(*Compute Rational Terms*)


Options[TwoLoopAllPlusRationalsTermConfigs] = Options[ComputeConfigurations];


TwoLoopAllPlusRationalsTermConfigs[momenta_List,opts:OptionsPattern[]]:=
	ComputeConfigurations[
		Join@@GenerateComputationTotalConfigs[momenta]/@CyclicPermutations[momenta],
	opts];


Options[ComputeConfigurations] = {
	DebugLevel->0,
	ComputeLoopMomentumSpinors->True,
	NumSymbReplacement -> True,
	PostProcessing -> False,
	LogDirectory -> FileNameJoin[{Directory[],"logs"}],
	DataDirectory -> FileNameJoin[{Directory[],"data"}],
	BubbleReference -> $bubbleReference,
	Recompute->False,
	LoopMomentumPostProcessingFirstPass -> Identity,
	ShuffleConfigs -> False,
	ResultFormat->Plus,
	Gravity->False,
	WriteResult->True,
	ApplyIntegrals->True,
	Prefactor->1,	
	AnalyticParameters->{},
	ReduceSqrts->True
};


ComputeConfigurations[totalConfigsInput_List,opts:OptionsPattern[]]:=
    Module[{totalConfigs,logDir,totalConfigsEval,result,momenta,logFile},
	
	SetOptions[$Output,FormatType->OutputForm];
	
	totalConfigs = Append[#,#[[2]]]&/@totalConfigsInput;
	
	If[OptionValue[ShuffleConfigs],
		totalConfigs = RandomSample[totalConfigs];
	];
	
	momenta = totalConfigs[[1,3]]//GetAllMomenta;	
	
	If[StringQ@OptionValue[LogDirectory],
		logDir = FileNameJoin@{OptionValue[LogDirectory],DateString[{"Year", "-", "Month", "-", "Day", "-", "Hour", "-", "Minute", "-", "Second" }] <> "_" <> 
				ToString[Length@momenta] <> "pt_kernel_" <> ToString[$KernelID] <> "_machine_" 
				<> ToString[$MachineName] <> "_momenta_" <> StringJoin@@StringReplace[ToString/@momenta," "->""]};

		CreateDirectory[logDir,CreateIntermediateDirectories -> True];
		CreateDirectory[FileNameJoin@{logDir,"failed"}];

		logFile = OpenWrite[FileNameJoin@{logDir,"mathematica_output.log"},FormatType -> OutputForm];
		AppendTo[$Output, logFile];
		AppendTo[$Messages, logFile];
	];

	If[!DirectoryQ@OptionValue[DataDirectory],
		CreateDirectory[OptionValue[DataDirectory],CreateIntermediateDirectories -> True];
	];
	
	totalConfigsEval = MapAt[
		ParallelSubmit[{logDir},
			Catch@ComputeConfiguration[#, LogDirectory -> logDir,
			PassRules[ComputeConfigurations,ComputeConfiguration,{opts}]]
		]&,
		totalConfigs,
		{All,3}
	];

	If[OptionValue[PostProcessing] === EvaluationFunction,
	   (* pure Coefficient matrix *)
	   result = ApplyMuIntegralEvaluationFunction[#,PassRules[ComputeConfigurations,ApplyMuIntegralEvaluationFunction,opts]]&/@WaitAll[totalConfigsEval],

	   
	   (* symmetry factor times integralsLeft.Coefficients.integralsRight *)
	   result = OptionValue[ResultFormat]@@ToNum[
		   (#[[1]]*ApplyMuIntegrals[#[[2]],#[[3]],PassRules[ComputeConfigurations,ApplyMuIntegrals,opts]]) & /@ WaitAll[totalConfigsEval]]
	];

	Switch[OptionValue[WriteResult],
		"MX",
		$CutResult = result;
		DumpSave[FileNameJoin[{logDir,DateString[{"Year", "-", "Month", "-", "Day", "-", "Hour", "-", "Minute", "-", "Second" }] <> "_" <> ToString[Length@momenta] <> "pt_result.mx"}],$CutResult];
		ClearAll[$CutResult];,
		"M",
		Put[result,FileNameJoin[{logDir,DateString[{"Year", "-", "Month", "-", "Day", "-", "Hour", "-", "Minute", "-", "Second" }] <> "_" <> ToString[Length@momenta] <> "pt_result.m"}]];,
		_,
		Null;
	];

	result
    ];


Options[ApplyMuIntegralEvaluationFunction]={Gravity->False,AnalyticParameters->{}};

ApplyMuIntegralEvaluationFunction[{sym_,config_,cutMatrix_},opts:OptionsPattern[]]:=
	Module[{matrixDummy,
		integralProd,
		pars,
		parameters = OptionValue[AnalyticParameters]
	       },
	       
	       integralProd=ToNum[ApplyMuIntegrals[config,matrixDummy,PassRules[ApplyMuIntegralEvaluationFunction,ApplyMuIntegrals,opts]]];

	       integralProd = integralProd/. MapThread[Rule,{parameters,Table[Indexed[pars,i],{i, Length@parameters}]}];
       
	       Function@@(Hold[{pars},Block[{matrixDummy},matrixDummy=#2[pars];#1*#3]]&[sym,cutMatrix,integralProd])
	];


(* ::Chapter:: *)
(*Postamble*)


End[];


Protect[ "SpinorHelicity6D`TwoLoopAllPlusRationals`*" ];    (* protect exported symbols *)
Unprotect[
	$FullConfigPattern,
	$rational,
	$rationalFull,
	$rationalFinal,
	$currentConfiguration,
	$debugFirstLoopMom,
	$debugSecondLoopMom,
	$debugFirstTrees,
	$debugCenterTrees,
	$debugSecondTrees,
	$CutResult,
	$TwoLoopAllPlusRationalsStatus
];

EndPackage[ ];  (* end the package context *)


==> auxiliary_files/mathematica_code/SpinorHelicity6D/Unitarity/ConfigurationTools.m <==
(* Mathematica Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: ConfigurationTools *)
(* :Context: ConfigurationTools` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-04-15 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2021 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

BeginPackage["SpinorHelicity6D`Unitarity`ConfigurationTools`",
              "SpinorHelicity6D`","SpinorHelicity6D`Unitarity`",
              "SpinorHelicity6D`Amplitudes`","SpinorHelicity6D`BerendsGiele`","Utils`"];
(* Exported symbols added here with SymbolName::usage *)

ConstructLoopAmplitudes::usage = "";
ConstructCornerAmplitude::usage = "";

ClosedLoop::usage = "Option for ConstructLoopAmplitudes to signal that the constructed trees should close on themselves
                     in a loop. A counter example where this is not wanted are one-loop squared configurations with
                     a central vertex.";

GenConfigBare::usage = "";
GenConfigsBare::usage = "";
GenConfigPartitions::usage = "";
GenSubConfigs::usage ="";
GetSplittingMomenta::usage = "";



Begin["`Private`"];

(* ::Section:: *)
(*Tree Amplitudes*)


Options[ConstructLoopAmplitudes] = {Gravity->False, ClosedLoop -> False};

ConstructLoopAmplitudes[corners_List,loopMom_List,opts:OptionsPattern[]]:=Module[{loopMomentaPairs},
  loopMomentaPairs = If[OptionValue[ClosedLoop] === True, Partition[loopMom,{2},1,1], Partition[loopMom,{2},1]];
  Product[
    ConstructCornerAmplitude[corner[[1]],Sequence@@corner[[2]],PassRules[ConstructLoopAmplitudes,ConstructCornerAmplitude,opts]],
    {corner,Transpose[{corners,loopMomentaPairs}]}]
];


Options[ConstructCornerAmplitude] = {Gravity->False};
ConstructCornerAmplitude[momenta_Association,lMomIn_,lMomOut_,opts:OptionsPattern[]] /; !VectorQ[momenta["Inner"],ListQ] || !VectorQ[momenta["Outer"],ListQ] :=
    Module[{TreeHead},
      TreeHead = Which[
        OptionValue[Gravity]===True,
          Inactive@MTree,
        ContainsAll[momenta["Properties"],{"OneLoop"}],
          Inactive@AOneLoop,
        ContainsAll[momenta["Properties"],{"OneLoop","Gluon"}],
          Inactive@AOneLoopGluon,
        ContainsAll[momenta["Properties"],{"OneLoop","Contact"}],
          Inactive@AOneLoopGluon,
        ContainsAll[momenta["Properties"],{"Gluon"}],
          Inactive@ATreeGluon,
        ContainsAll[momenta["Properties"],{"Contact"}],
          Inactive@ATreeContact,
        ContainsAll[momenta["Properties"],{"BerendsGiele"}],
          Inactive@ATreeBerendsGiele,
        True,
          Inactive@ATree
      ];

      TreeHead[
        "S",
        Sequence@@ConstantArray["+",Length@momenta["Outer"]],
        "S",
        Sequence@@ConstantArray["+",Length@momenta["Inner"]]
      ][
        pm[lMomIn],
        Sequence@@momenta["Outer"],
        lMomOut,
        Sequence@@momenta["Inner"]
      ]
    ];

(* For the one-loop case, where external particles are specified *)
ConstructCornerAmplitude[momenta_Association,lMomIn_,lMomOut_,opts:OptionsPattern[]] /; VectorQ[momenta["Inner"],ListQ] && VectorQ[momenta["Outer"],ListQ] :=
    Module[{TreeHead,labelsOuter,typesOuter,labelsInner,typesInner},

      {typesInner,labelsInner} = Transpose[momenta["Inner"]]/.{{}->{{},{}}};
      {typesOuter,labelsOuter} = Transpose[momenta["Outer"]]/.{{}->{{},{}}};

      TreeHead = Which[
        OptionValue[Gravity]===True,
         Inactive@MTree,
        ContainsAll[momenta["Properties"],{"OneLoop"}],
          Inactive@AOneLoop,
        ContainsAll[momenta["Properties"],{"OneLoop","Gluon"}],
          Inactive@AOneLoopGluon,
        ContainsAll[momenta["Properties"],{"OneLoop","Contact"}],
         Inactive@AOneLoopGluon,
        ContainsAll[momenta["Properties"],{"Gluon"}],
          Inactive@ATreeGluon,
        ContainsAll[momenta["Properties"],{"Contact"}],
         Inactive@ATreeContact,
        True,
          Inactive@ATree
      ];

      TreeHead["S",Sequence@@typesOuter,"S",Sequence@@typesInner][
        pm[lMomIn],Sequence@@labelsOuter,lMomOut,Sequence@@labelsInner]
    ];

(* ::Section:: *)
(*Configuration Combinatorics*)


GenConfigBare[nBlocks_,momenta_List,blocks_,start_]/;DuplicateFreeQ[momenta]:=Module[{valid={{start}},newChains,n=Length@momenta},
  For[i=2,i<=nBlocks,i++,
    newChains=Function[chain,
      Append[chain,#]&/@Select[blocks,First[#]=== Part[momenta, Mod[Position[momenta,Last[Last[chain]]][[1,1]]+1,n,1]] && (Length[#]+Length[Flatten@chain]<=n)&]
    ]/@valid;
    valid=Flatten[newChains,1];
  ];
  valid
];


GenConfigsBare[nBlocks_,n_]:=Module[{configs,res},
  If[nBlocks===2,
    configs=Join@@(Partition[Range@n,#,1,1]&/@Range[2,n-nBlocks+1]);,
    configs=Join@@(Partition[Range@n,#,1,1]&/@Range[1,n-nBlocks+1]);
  ];
  res=Flatten[Map[GenConfigBare[nBlocks,Range@n,configs,#]&,configs],1];
  res=PrimaryPermutations[res];
  res=Select[res,Length[Flatten@#]===n&];
  res
];

GenConfigsBare[nBlocks_,lbls_List]:=Module[{configs,res},
  If[nBlocks===2,
    configs=Join@@(Partition[lbls,#,1,1]&/@Range[2,Length@lbls-nBlocks+1]);,
    configs=Join@@(Partition[lbls,#,1,1]&/@Range[1,Length@lbls-nBlocks+1]);
  ];
  res=Flatten[Map[GenConfigBare[nBlocks,lbls,configs,#]&,configs],1];
  res=PrimaryPermutations[res];
  res=Select[res,Length[Flatten@#]===Length@lbls &];
  res
];


(* Given a list of elements, this function returns all possible ways to cut the list into nblocks pieces *)
(* E.g.: GenConfigPartitions[3,{a,b,c,d,e}] \[Rule] {{{a},{b},{c,d,e}},{{a},{b,c},{d,e}},{{a},{b,c,d},{e}},{{a,b},{c},{d,e}},{{a,b},{c,d},{e}},{{a,b,c},{d},{e}}} *)
GenConfigPartitions[nBlocks_,lbls_List]:=
    Module[{configs=Join@@(Partition[lbls,#,1,1]&/@Range[1,Length@lbls-nBlocks+1]),res,startConfigs},
  startConfigs=Cases[configs,{First@lbls,___}];

  res=Flatten[Map[GenConfigBare[nBlocks,lbls,configs,#]&,startConfigs],1];
  res=PrimaryPermutations[res];
  res=Select[res,Length[Flatten@#]===Length@lbls &];
  res
];


(* Given a configuration with nBlocks pieces, this functions return all possible ways to introduce nSplittings cuts to obtain nBlocks+nSplittings pieces *)
(* E.g.: GenSubConfigs[{{a,b},{c,d,e},{f,g}},1] \[Rule] {{{a,b},{c,d,e},{f},{g}},{{a,b},{c},{d,e},{f,g}},{{a,b},{c,d},{e},{f,g}},{{a},{b},{c,d,e},{f,g}}} *)
(* Dear god, this thing is a nightmare.... *)
GenSubConfigs[initConfig_,nSplittings_]:=Module[{configConfigs,newSplittings,validSplittings,tempSplitting,block},
  configConfigs=Function[confVar,Join[Sequence@@GenConfigPartitions[1+#,confVar]&/@Range[0,Min[nSplittings,Length@confVar-1]]]]/@initConfig;

  validSplittings=configConfigs[[1]];
  For[block=2,block<=Length@initConfig,block++,
    newSplittings=Function[config,
      Join[config,#]&/@Select[configConfigs[[block]],Length[#]-1 <= nSplittings - (Length[config]-block+1)&]
    ]/@validSplittings;
    validSplittings=Flatten[newSplittings,1];
  ];
  Select[validSplittings,Length[#] == Length[initConfig]+nSplittings&]
];


(* Returns the momenta needed to compute the box subtraction denominators*)
(* E.g.: GetSplittingMomenta[{{1,2},{3,4}},{{1,2},{3},{4}}] \[Rule] {1,2,3} *)
GetSplittingMomenta[tri_,box_]:=Module[{boxSeq={},triSeq={},i=1},
  While[i<=Min[Length@tri,Length@box] && Length@boxSeq == Length@triSeq,
    boxSeq=Join[boxSeq,box[[i]]];
    triSeq=Join[triSeq,tri[[i]]];
    i++;
  ];
  First@MinimalBy[{boxSeq,triSeq},Length]
];

(* ::Chapter:: *)
(*Postamble*)
End[]; (* `Private` *)

EndPackage[]



==> auxiliary_files/mathematica_code/SpinorHelicity6D/Unitarity/Kernel/init.m <==
(* Mathematica Init file *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)
Get["SpinorHelicity6D`Unitarity`Unitarity`"];
Get["SpinorHelicity6D`Unitarity`LoopMomentum`"];
Get["SpinorHelicity6D`Unitarity`RationalTerms`"];
Get["SpinorHelicity6D`Unitarity`OneLoopIntegrals`"];
Get["SpinorHelicity6D`Unitarity`ConfigurationTools`"];


==> auxiliary_files/mathematica_code/SpinorHelicity6D/Unitarity/LoopMomentum.wl <==
(* Mathematica Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: LoopMomentum *)
(* :Context: LoopMomentum` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-04-15 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2021 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

BeginPackage["SpinorHelicity6D`Unitarity`LoopMomentum`",
	     {
		     "SpinorHelicity6D`",
		     "SpinorHelicity6D`Unitarity`",
		     "Utils`",
		     "NumSymb`",
		     "RationalSeries`",
		     "SpinorHelicity6D`SpinorFunctions`"
	     }
];
(* Exported symbols added here with SymbolName::usage *)


InitLoopMomentum::usage = "";
InitLoopMomentumVariant::usage = "";
FixBoxLoopMomentum6D::usage = "";
FixTriangleLoopMomentum6D::usage = "";
FixBubbleLoopMomentum6D::usage = "";
FixBubbleTriSubLoopMomentum6D::usage = "";

LoopMomentumLabels::usage = "";

LoopMomentumPostProcessingFirstPass::usage = "Option for first pass in LoopMomentumPostprocessing.";
LoopMomentumPostProcessingSecondPass::usage  = "Option for second pass in LoopMomentumPostprocessing.";

ReduceSqrts::usage = "Option for all loop-momentum definition functions. Reduces squareroots when their argument is a perfect square."

ComputeLoopMomentumSpinors::usage = "";
PostProcessLoopMomentum::usage = "";

IntermediateSimplificationFunction::usage = "";
IntermediateSimplificationFunction = Identity;

$BubbleFudgeFactor = 1;
$LoopMomentumSqrtsDebug::usage = "Contains the unique square roots defined in the last Box, Triangle or BubbleTri loop-momentum definition.";
$LoopMomentumSqrtsDebug = {};

$LoopMomentumReference::usage = "Default massless momentum used as reference for loop-momentum definitions.";
KillMasses[{$LoopMomentumReference}];
GenSpinors[
	{$LoopMomentumReference},
	FourD->{$LoopMomentumReference},
	RandomSpinors->True,
	Seed->235,
	ParameterRange->50,
	DisplaySpinors->False
];

Begin["`Private`"];


(* ::Section:: *)
(*Helper Functions*)

Options[LoopMomentumPostProcessing] =
    {LoopMomentumPostProcessingFirstPass -> Identity,LoopMomentumPostProcessingSecondPass -> Identity(*((SimplifyNumSymbs[#];#)&)*)};


LoopMomentumPostProcessing[expr_,variables_,opts : OptionsPattern[]] :=
    OptionValue[LoopMomentumPostProcessingSecondPass][
      CoalesceNumSymb@NumSymbReplace[OptionValue[LoopMomentumPostProcessingFirstPass][expr]/.sqrt->Sqrt,variables]
    ];


NumericRootReduce[expr_?NumericQ] := RootReduce@expr;
NumericRootReduce[expr_] := expr;


(* ::Section:: *)
(*Square Root Unique*)


SqrtUnique /: Power[SqrtUnique[args___],pow_] /; EvenQ[pow] := Power[SqrtUniqueArgument[args],pow/2];


CreateSqrtUnique[argExpr_]:=Module[{label=Unique[sqrt]},
  SqrtUniqueArgument[label] = argExpr;
  SqrtUnique[label]
];


(* ::Section:: *)
(* Loop Momentum *)


(* ::Subsection:: *)
(* Initialization of Loop Momentum Variables *)


Options[InitLoopMomentum]={LabelVariants->{Rule[$minus,lm],Rule[$plus,lp]},Reference->$LoopMomentumReference,
  MuVar->$LoopMomentumMu,MuTildeVar->$LoopMomentumMuTilde,Assumptions->{},Rules->{},ComputeLoopMomentumSpinors->True,LargeMuLimit->False};

InitLoopMomentum[label_, subtractMom_List, subtractMass_List, opts : OptionsPattern[]]:=Module[{},
  If[OptionValue[LargeMuLimit],
    Unprotect[Extramass,Extramasstilde];
    Extramass[label]=OptionValue[MuVar]^2-Sum[Extramass[i],{i,subtractMass}];
    Extramasstilde[label]=OptionValue[MuTildeVar]^2-Sum[Extramasstilde[i],{i,subtractMass}];
    Protect[Extramass,Extramasstilde];

    ExtramassN[label]=OptionValue[MuVar]^2-Sum[ExtramassN[i],{i,subtractMass}];
    ExtramasstildeN[label]=OptionValue[MuTildeVar]^2-Sum[ExtramasstildeN[i],{i,subtractMass}];
    ,
    Unprotect[Extramass,Extramasstilde];
    Extramass[label]=OptionValue[MuVar]-Sum[Extramass[i],{i,subtractMass}];
    Extramasstilde[label]=OptionValue[MuTildeVar]-Sum[Extramasstilde[i],{i,subtractMass}];
    Protect[Extramass,Extramasstilde];

    ExtramassN[label]=OptionValue[MuVar]-Sum[ExtramassN[i],{i,subtractMass}];
    ExtramasstildeN[label]=OptionValue[MuTildeVar]-Sum[ExtramasstildeN[i],{i,subtractMass}];
  ];



  Do[
    InitLoopMomentumVariant[label,variant,subtractMom,subtractMass,FilterRules[{opts, Options[InitLoopMomentum]},Options[InitLoopMomentumVariant]]];
    ,{variant,OptionValue[LabelVariants]}];
];


Options[InitLoopMomentumVariant]={MuVar->$LoopMomentumMu,MuTildeVar->$LoopMomentumMuTilde,
  Reference->$LoopMomentumReference,Assumptions->{},Rules->{},ComputeLoopMomentumSpinors->True};

InitLoopMomentumVariant[label_,variantRule_Rule,subtractMom_List,subtractMass_List,opts:OptionsPattern[]]:=Module[{},


  Mom4DN[label[variantRule[[1]]]][Null][$down]=Mom4DN[variantRule[[2]]][Null][$down]-Sum[Mom4DN[i][Null][$down],{i,subtractMom}];
  Mom4DN[label[variantRule[[1]]]][Null][$up]=RaiseLowerMom4DNSpinorIndices[Mom4DN[label[variantRule[[1]]]][Null][$down]];


  Unprotect[Extramass,Extramasstilde];
  Extramass[label[variantRule[[1]]]]=Extramass[label]-Sum[Extramass[i],{i,subtractMass}];
  Extramasstilde[label[variantRule[[1]]]]=Extramasstilde[label]-Sum[Extramasstilde[i],{i,subtractMass}];
  Protect[Extramass,Extramasstilde];

  ExtramassN[label[variantRule[[1]]]]=ExtramassN[label]-Sum[ExtramassN[i],{i,subtractMass}];
  ExtramasstildeN[label[variantRule[[1]]]]=ExtramasstildeN[label]-Sum[ExtramasstildeN[i],{i,subtractMass}];

  Mom4DVectorNFromMatrix[label[variantRule[[1]]]][Null];


  Mom4DN[label[variantRule[[1]]]][$flat][$down]=Mom4DN[label[variantRule[[1]]]][Null][$down]-
      Mom4DN[OptionValue[Reference]][$flat][$down]*ExtramassN[label[variantRule[[1]]]]*ExtramasstildeN[label[variantRule[[1]]]]*
          1/ChainN[$angle,OptionValue[Reference],{UnderBar[label[variantRule[[1]]]]},OptionValue[Reference],$square];

  Mom4DN[label[variantRule[[1]]]][$flat][$up]=RaiseLowerMom4DNSpinorIndices[Mom4DN[label[variantRule[[1]]]][$flat][$down]];


  Mom4DVectorNFromMatrix[label[variantRule[[1]]]][$flat];


  If[OptionValue[ComputeLoopMomentumSpinors],
    SpinorsFromMom4DN[label[variantRule[[1]]],FilterRules[{opts,Options[InitLoopMomentumVariant]},Options[SpinorsFromMom4DN]]];
  ];
];


(* ::Subsection:: *)
(*Compute Gamma*)


Options[BoxGamma] =
{
	ReduceSqrts -> True
};

BoxGamma[P1P4_,s1_,s4_,opts:OptionsPattern[]]:=
	Module[{gamSqrt,res,eval},
	       
	       Which[
		       OptionValue[ReduceSqrts] && PossibleZeroQ[SampleEval[s1*s4],Method->"ExactAlgebraics"],
		       gamSqrt = P1P4;
		     ,
		       True
		     ,
		       gamSqrt = Sqrt[P1P4^2 - s1*s4];
	       ];
	       
	       AppendTo[$LoopMomentumSqrtsDebug,gamSqrt];

	       res = P1P4 + gamSqrt;

	       res
	];

Options[TriangleGamma] =
{
	ReduceSqrts -> True
};

TriangleGamma[P1P3_,s1_,s3_,opts:OptionsPattern[]]:=
	Module[{gamSqrt,res,eval,P1P2,s2},

	       s2 = s1 + s3 + 2 P1P3;
	       P1P2 = -s1 - P1P3;
	       
	       Which[
		       OptionValue[ReduceSqrts] === True && PossibleZeroQ[SampleEval[s1*s3],Method->"ExactAlgebraics"],
		       gamSqrt = P1P3;
		       res = 2*P1P3;
		     ,
		       OptionValue[ReduceSqrts] === True && PossibleZeroQ[SampleEval[s2],Method->"ExactAlgebraics"] && SampleEval[P1P2] > 0,
		       gamSqrt = P1P2;
		       res = -s1;
		     ,
		       OptionValue[ReduceSqrts] === True && PossibleZeroQ[SampleEval[s2],Method->"ExactAlgebraics"] && SampleEval[P1P2] < 0,
		       gamSqrt = -P1P2;
		       res = -s1-2 P1P2;
		     ,
		       True
		     ,
		       gamSqrt = Sqrt[P1P3^2 - s1*s3];
		       res = P1P3 + gamSqrt;
	       ];
	       
	       AppendTo[$LoopMomentumSqrtsDebug,gamSqrt];
	       
	       res
	];


(* ::Subsection:: *)
(*Boxes (6D) *)


Options[FixBoxLoopMomentum6D]=
{
	LoopMomentumLabels->{l1,l2,l3,l4},
	Reference->$LoopMomentumReference,
	PrecisionGoal->MachinePrecision,
	MuVar->$LoopMomentumMu,
	MuTildeVar->$LoopMomentumMuTilde,
	LargeMuLimit->False,
	Rules->{},
	Assumptions->{},
	ComputeLoopMomentumSpinors->True,
	LoopMomentumPostProcessingFirstPass -> Identity,
	Gravity->False,
	ReduceSqrts->True
};

FixBoxLoopMomentum6D[{K1Ind_List, K2Ind_List, K3Ind_List, K4Ind_List}, opts : OptionsPattern[]] :=
	Module[{gam, c, d, Delta, DeltaPrime, ooapSeries, ooamSeries, am, ap,
		a0 = 0, a1 = 0, a2 = 0, a3 = 0, Lm, Lp, P1, P2 , P3, P4, P1b, P4b, P1P4,
		s1, s2, s4, mu2P2, aSqrt, TwoMulK1, TwoMulK4, MuK1, MuK4, MK1, MK3, MK4,
		MTildeK1, MTildeK3, MTildeK4, gamSqrt, aInnerSqrt, lm, lp, simpFunc
	       },
	       
	       Set4DMassive[{P1,P2,P3,P4,Lm,Lp}];

	       $LoopMomentumSqrtsDebug = {};

	       simpFunc = IntermediateSimplificationFunction;

	       Mom4DN[P1][Null][$down]=Sum[Mom4DN[i][Null][$down],{i,K1Ind}]//simpFunc;
	       Mom4DN[P2][Null][$down]=Sum[Mom4DN[i][Null][$down],{i,K2Ind}]//simpFunc;
	       Mom4DN[P3][Null][$down]=Sum[Mom4DN[i][Null][$down],{i,K3Ind}]//simpFunc;
	       Mom4DN[P4][Null][$down]=Sum[Mom4DN[i][Null][$down],{i,K4Ind}]//simpFunc;
	       Mom4DN[P1][Null][$up]=Sum[Mom4DN[i][Null][$up],{i,K1Ind}]//simpFunc;
	       Mom4DN[P2][Null][$up]=Sum[Mom4DN[i][Null][$up],{i,K2Ind}]//simpFunc;
	       Mom4DN[P3][Null][$up]=Sum[Mom4DN[i][Null][$up],{i,K3Ind}]//simpFunc;
	       Mom4DN[P4][Null][$up]=Sum[Mom4DN[i][Null][$up],{i,K4Ind}]//simpFunc;

	       Mom4DVectorNFromMatrix[P1][Null];
	       Mom4DVectorNFromMatrix[P2][Null];
	       Mom4DVectorNFromMatrix[P3][Null];
	       Mom4DVectorNFromMatrix[P4][Null];

	       s1 = (Mom4DVectorN[P1][Null][$up]) . (Mom4DVectorN[P1][Null][$down])//simpFunc;
	       s2 = (Mom4DVectorN[P2][Null][$up]) . (Mom4DVectorN[P2][Null][$down])//simpFunc;
	       s4 = (Mom4DVectorN[P4][Null][$up]) . (Mom4DVectorN[P4][Null][$down])//simpFunc;
	       mu2P2 = Expand[Sum[Extramass[i],{i,K2Ind}]*Sum[Extramasstilde[i],{i,K2Ind}]]//simpFunc;

	       MK1 = Sum[Extramass[i],{i,K1Ind}]//simpFunc;
	       MTildeK1 = Sum[Extramasstilde[i],{i,K1Ind}]//simpFunc;
	       MK3 = Sum[Extramass[i],{i,K3Ind}]//simpFunc;
	       MTildeK3 = Sum[Extramasstilde[i],{i,K3Ind}]//simpFunc;
	       MK4 = Sum[Extramass[i],{i,K4Ind}]//simpFunc;
	       MTildeK4 = Sum[Extramasstilde[i],{i,K4Ind}]//simpFunc;

	       TwoMulK1 =(OptionValue[MuVar]*MTildeK1 + OptionValue[MuTildeVar]*MK1)//simpFunc;
	       TwoMulK4 =(OptionValue[MuVar]*MTildeK4 + OptionValue[MuTildeVar]*MK4)//simpFunc;
	       MuK1 = Sum[Extramasstilde[i],{i,K1Ind}]*Sum[Extramass[i],{i,K1Ind}]//simpFunc;
	       MuK4 = Sum[Extramasstilde[i],{i,K4Ind}]*Sum[Extramass[i],{i,K4Ind}]//simpFunc;

	       P1P4=(Mom4DVectorN[P1][Null][$up]) . (Mom4DVectorN[P4][Null][$down])//simpFunc;

	       gam = BoxGamma[P1P4,s1,s4,PassRules[FixBoxLoopMomentum6D,BoxGamma,opts]]//simpFunc;

	       Mom4DN[P1b][Null][$down] = gam/(gam^2 - s1*s4) (gam*Mom4DN[P1][Null][$down] - s1*Mom4DN[P4][Null][$down])//simpFunc;
	       Mom4DN[P4b][Null][$down] = gam/(gam^2 - s1*s4) (gam*Mom4DN[P4][Null][$down] - s4*Mom4DN[P1][Null][$down])//simpFunc;
	       Mom4DN[P1b][$flat][$down] = Mom4DN[P1b][Null][$down];
	       Mom4DN[P4b][$flat][$down] = Mom4DN[P4b][Null][$down];

	       Mom4DVectorNFromMatrix[P1b][$flat];
	       Mom4DVectorNFromMatrix[P4b][$flat];

	       SpinorsFromMom4DN[P1b,FilterRules[{opts,NumericalEvaluationFunction->SampleEval,Options[FixBoxLoopMomentum6D]},Options[SpinorsFromMom4DN]]];
	       SpinorsFromMom4DN[P4b,FilterRules[{opts,NumericalEvaluationFunction->SampleEval,Options[FixBoxLoopMomentum6D]},Options[SpinorsFromMom4DN]]];

	       

	       If[OptionValue[LargeMuLimit],
		  (* LargeMuLimit === True *)
		  If[And@@(PossibleZeroQ/@ToNum[{MK1,MTildeK1,MK3,MTildeK3,MK4,MTildeK4}]) == False,
		     Print["ERROR: The option LargeMuLimit->True in FixBoxLoopMomentum6D is only supported for purely 4D external kinematics. Aborting."];
		     Abort;
		  ];

		  c = -(gam + s1)*s4/(gam^2 - s1*s4);
		  d = (gam + s4)*s1/(gam^2 - s1*s4);

		  Delta = 2 c*(Mom4DVectorN[P1b][$flat][$up]) . (Mom4DVectorN[P2][Null][$down]) + 2*d*(Mom4DVectorN[P4b][$flat][$up]) . (Mom4DVectorN[P2][Null][$down]);
		  DeltaPrime = -Delta + 2*(Mom4DVectorN[P1][Null][$up]) . (Mom4DVectorN[P2][Null][$down]) + s2;

		  aInnerSqrt = NumericRootReduce@Sqrt[TrMN[P4b, P2, P1b, P2]]/NumericRootReduce@Sqrt[gam];
		  AppendTo[$LoopMomentumSqrtsDebug,aInnerSqrt];

		  a0 = 2*aInnerSqrt;
		  a1 = (DeltaPrime^2 - 4*c*d*TrMN[P4b, P2, P1b, P2])/(4*aInnerSqrt);
		  If[OptionValue[Gravity],
		     a2 =  -(DeltaPrime^2 - 4*c*d*TrMN[P4b, P2, P1b, P2])^2/(64*(aInnerSqrt)^3);
		     a3 = (gam^3*aInnerSqrt*(DeltaPrime^2 - 4*c*d*TrMN[P4b, P2, P1b, P2])^3)/(512*TrMN[P4b, P2, P1b, P2]^3);
		  ];


		  (* If LargeMuLimit is true, we make the implicit redefinition that MuVar is Sqrt[MuVar], etc. to
           not have to deal with square roots *)
		  aSqrt = (OptionValue[MuVar]*OptionValue[MuTildeVar]) a0 + (OptionValue[MuVar]OptionValue[MuTildeVar])^(-1) a1 +
			  (OptionValue[MuVar]*OptionValue[MuTildeVar])^(-3) a2 + (OptionValue[MuVar]OptionValue[MuTildeVar])^(-5) a3;

		  {am,ap} = 1/(2*ChainN[$angle,P1b,{P2},P4b,$square])*(DeltaPrime + {-1,+1}* aSqrt);

		  If[OptionValue[Gravity]===True,
		     {ooamSeries,ooapSeries} = (2*ChainN[$angle,P1b,{P2},P4b,$square])*Plus@@(
			     {(DeltaPrime^6 - 5*a0*a1*DeltaPrime^4*pm^2 - 3*a0^2*(-2*a1^2 + a0*a2)*DeltaPrime^2*pm^4 - a0^3*(a1^3 - 2*a0*a1*a2 + a0^2*a3)*pm^6)/(a0^7*pm^7*OptionValue[MuTildeVar]^7*OptionValue[MuVar]^7),
			      -((DeltaPrime*(DeltaPrime^4 - 4*a0*a1*DeltaPrime^2*pm^2 + a0^2*(3*a1^2 - 2*a0*a2)*pm^4))/(a0^6*pm^6*OptionValue[MuTildeVar]^6*OptionValue[MuVar]^6)),
			      (DeltaPrime^4 - 3*a0*a1*DeltaPrime^2*pm^2 + a0^2*(a1^2 - a0*a2)*pm^4)/(a0^5*pm^5*OptionValue[MuTildeVar]^5*OptionValue[MuVar]^5),
			      -((DeltaPrime^3 - 2*a0*a1*DeltaPrime*pm^2)/(a0^4*pm^4*OptionValue[MuTildeVar]^4*OptionValue[MuVar]^4)),
			      (DeltaPrime^2 - a0*a1*pm^2)/(a0^3*pm^3*OptionValue[MuTildeVar]^3*OptionValue[MuVar]^3),
			      -(DeltaPrime/(a0^2*pm^2*OptionValue[MuTildeVar]^2*OptionValue[MuVar]^2)),
			      1/(a0*pm*OptionValue[MuTildeVar]*OptionValue[MuVar])}/.{pm->{-1,+1}});
		   ,
		     {ooamSeries,ooapSeries} = (2*ChainN[$angle,P1b,{P2},P4b,$square])*Plus@@(
			     {(DeltaPrime^2 - a0*a1*pm^2)/(a0^3*pm^3*OptionValue[MuTildeVar]^3*OptionValue[MuVar]^3),
			      -(DeltaPrime/(a0^2*pm^2*OptionValue[MuTildeVar]^2*OptionValue[MuVar]^2)),
			      1/(a0*pm*OptionValue[MuTildeVar]*OptionValue[MuVar])}/.{pm->{-1,+1}});
		  ];

		  Lm = 1/2*((am*ChainN[$angle,P1b,{#},P4b,$square] + (c*d*gam - OptionValue[MuVar]^2*OptionValue[MuTildeVar]^2)/gam * ooamSeries * ChainN[$angle,P4b, {#}, P1b,$square]) & /@ {PauliMatrixSpinor[0, $up], PauliMatrixSpinor[1, $up], PauliMatrixSpinor[2, $up], PauliMatrixSpinor[3, $up]});
		  Lp = 1/2*((ap*ChainN[$angle,P1b,{#},P4b,$square] + (c*d*gam - OptionValue[MuVar]^2*OptionValue[MuTildeVar]^2)/gam * ooapSeries * ChainN[$angle,P4b, {#}, P1b,$square]) & /@ {PauliMatrixSpinor[0, $up], PauliMatrixSpinor[1, $up], PauliMatrixSpinor[2, $up], PauliMatrixSpinor[3, $up]});
		  Lm += c*Mom4DVectorN[P1b][$flat][$up] + d*Mom4DVectorN[P4b][$flat][$up];
		  Lp += c*Mom4DVectorN[P1b][$flat][$up] + d*Mom4DVectorN[P4b][$flat][$up];
		,
		  (* LargeMuLimit === False*)
		  {c,d}= {(s4*(MuK1 - s1 - TwoMulK1) + gam*(MuK4 - s4 + TwoMulK4))/(gam^2 - s1*s4), (gam*(-MuK1 + s1 + TwoMulK1) - s1*(MuK4 - s4 + TwoMulK4))/(gam^2 - s1*s4)};

		  Delta = 2 c*(Mom4DVectorN[P1b][$flat][$up]) . (Mom4DVectorN[P2][Null][$down]) + 2*d*(Mom4DVectorN[P4b][$flat][$up]) . (Mom4DVectorN[P2][Null][$down]);
		  DeltaPrime = -Delta + 2*(Mom4DVectorN[P1][Null][$up]) . (Mom4DVectorN[P2][Null][$down]) - Sum[Extramass[i]Extramasstilde[j]+Extramass[j]Extramasstilde[i],{i,K1Ind},{j,K2Ind}] +
			       s2 - mu2P2 + Sum[OptionValue[MuVar]Extramasstilde[i]+Extramass[i]OptionValue[MuTildeVar],{i,K2Ind}];

		  AppendTo[$LoopMomentumSqrtsDebug,Sqrt[DeltaPrime^2 - 4 (c*d*gam - OptionValue[MuVar]*OptionValue[MuTildeVar])/gam*TrMN[P4b,P2,P1b,P2]]];
		  
		  am = 1/(2*ChainN[$angle,P1b,{P2},P4b,$square])*(DeltaPrime - Sqrt[DeltaPrime^2 - 4 (c*d*gam - OptionValue[MuVar]*OptionValue[MuTildeVar])/gam*TrMN[P4b,P2,P1b,P2]]);
		  ap = 1/(2*ChainN[$angle,P1b,{P2},P4b,$square])*(DeltaPrime + Sqrt[DeltaPrime^2 - 4 (c*d*gam - OptionValue[MuVar]*OptionValue[MuTildeVar])/gam*TrMN[P4b,P2,P1b,P2]]);

		  Lm = 1/2*((am*ChainN[$angle,P1b,{#},P4b,$square] + (c*d*gam - OptionValue[MuVar]*OptionValue[MuTildeVar])/(am*gam) ChainN[$angle,P4b, {#}, P1b,$square]) & /@ {PauliMatrixSpinor[0, $up], PauliMatrixSpinor[1, $up], PauliMatrixSpinor[2, $up], PauliMatrixSpinor[3, $up]});
		  Lm += + c*Mom4DVectorN[P1b][$flat][$up] + d*Mom4DVectorN[P4b][$flat][$up];
		  Lp = 1/2*((ap*ChainN[$angle,P1b,{#},P4b,$square] + (c*d*gam - OptionValue[MuVar]*OptionValue[MuTildeVar])/(ap*gam) ChainN[$angle,P4b, {#}, P1b,$square]) & /@ {PauliMatrixSpinor[0, $up], PauliMatrixSpinor[1, $up], PauliMatrixSpinor[2, $up], PauliMatrixSpinor[3, $up]});
		  Lp += + c*Mom4DVectorN[P1b][$flat][$up] + d*Mom4DVectorN[P4b][$flat][$up];
	       ];

	       {Lm, Lp} = LoopMomentumPostProcessing[ToNum@{Lm,Lp},{OptionValue[MuVar],OptionValue[MuTildeVar]},
						     PassRules[FixBoxLoopMomentum6D,LoopMomentumPostProcessing,opts]];


	       Mom4DNFromVector[lm][$up][Lm];
	       Mom4DNFromVector[lp][$up][Lp];
	       Mom4DVectorNFromMatrix[lm][Null];
	       Mom4DVectorNFromMatrix[lp][Null];



	       InitLoopMomentum[OptionValue[LoopMomentumLabels][[1]],{},{},
				LabelVariants->{$plus->lp,$minus->lm},PassRules[FixBoxLoopMomentum6D,InitLoopMomentum,opts]];
	       InitLoopMomentum[OptionValue[LoopMomentumLabels][[2]],K1Ind,K1Ind,
				LabelVariants->{$plus->lp,$minus->lm},PassRules[FixBoxLoopMomentum6D,InitLoopMomentum,opts]];
	       InitLoopMomentum[OptionValue[LoopMomentumLabels][[3]],Join[K1Ind,K2Ind],Join[K1Ind,K2Ind],
				LabelVariants->{$plus->lp,$minus->lm},PassRules[FixBoxLoopMomentum6D,InitLoopMomentum,opts]];
	       InitLoopMomentum[OptionValue[LoopMomentumLabels][[4]],Join[K1Ind,K2Ind,K3Ind],Join[K1Ind,K2Ind,K3Ind],
				LabelVariants->{$plus->lp,$minus->lm},PassRules[FixBoxLoopMomentum6D,InitLoopMomentum,opts]];

	       ClearKinematics[{P1,P2,P3,P4,P1b,P4b,lm,lp}];
	];


(* ::Subsection:: *)
(*Triangles (6D) *)


Options[FixTriangleLoopMomentum6D]=
{
	LoopMomentumLabels->{l1,l2,l3},
	Reference->$LoopMomentumReference,
	tVar->$LoopMomentumT,
	PrecisionGoal->MachinePrecision,
	MuVar->$LoopMomentumMu,
	MuTildeVar->$LoopMomentumMuTilde,
	InitializeReversed->False,
	Rules->{},
	Assumptions->{},
	ComputeLoopMomentumSpinors->True,
	LoopMomentumPostProcessingFirstPass -> Identity,
	PostProcessLoopMomentum ->True,
	ReduceSqrts->True
};

FixTriangleLoopMomentum6D[{K1Ind_List, K2Ind_List, K3Ind_List}, opts : OptionsPattern[]] :=
	Module[{gam, c, d, LUnstar, LStar, P1, P2, P3, P1b, P3b, P1P3, s1, s2, s3,
		TwoMulK1, TwoMulK3, MuK1,MuK3, P1bNorm, P3bNorm },
	       
	       Set4DMassive[{P1,P2,P3,LUnstar,LStar}];

	       $LoopMomentumSqrtsDebug = {};
	       
	       Mom4DN[P1][Null][$down]=Sum[Mom4DN[i][Null][$down],{i,K1Ind}];
	       Mom4DN[P2][Null][$down]=Sum[Mom4DN[i][Null][$down],{i,K2Ind}];
	       Mom4DN[P3][Null][$down]=Sum[Mom4DN[i][Null][$down],{i,K3Ind}];
	       Mom4DN[P1][Null][$up]=Sum[Mom4DN[i][Null][$up],{i,K1Ind}];
	       Mom4DN[P2][Null][$up]=Sum[Mom4DN[i][Null][$up],{i,K2Ind}];
	       Mom4DN[P3][Null][$up]=Sum[Mom4DN[i][Null][$up],{i,K3Ind}];



	       Mom4DVectorNFromMatrix[P1][Null];
	       Mom4DVectorNFromMatrix[P2][Null];
	       Mom4DVectorNFromMatrix[P3][Null];

	       s1 = (Mom4DVectorN[P1][Null][$up]) . (Mom4DVectorN[P1][Null][$down]);
	       s2 = (Mom4DVectorN[P2][Null][$up]) . (Mom4DVectorN[P2][Null][$down]);
	       s3 = (Mom4DVectorN[P3][Null][$up]) . (Mom4DVectorN[P3][Null][$down]);

	       TwoMulK1 =(OptionValue[MuVar]*Sum[Extramasstilde[i],{i,K1Ind}] + OptionValue[MuTildeVar]*Sum[Extramass[i],{i,K1Ind}]);
	       TwoMulK3 =(OptionValue[MuVar]*Sum[Extramasstilde[i],{i,K3Ind}] + OptionValue[MuTildeVar]*Sum[Extramass[i],{i,K3Ind}]);
	       MuK1 = Sum[Extramasstilde[i],{i,K1Ind}]*Sum[Extramass[i],{i,K1Ind}];
	       MuK3 = Sum[Extramasstilde[i],{i,K3Ind}]*Sum[Extramass[i],{i,K3Ind}];

	       P1P3=(Mom4DVectorN[P1][Null][$up]) . (Mom4DVectorN[P3][Null][$down]);

	       gam = TriangleGamma[P1P3,s1,s3,PassRules[FixTriangleLoopMomentum6D,TriangleGamma,opts]];

	       Mom4DN[P1b][Null][$down] = gam/(gam^2 - s1*s3) (gam*Mom4DN[P1][Null][$down] - s1*Mom4DN[P3][Null][$down]);
	       Mom4DN[P3b][Null][$down] = gam/(gam^2 - s1*s3) (gam*Mom4DN[P3][Null][$down] - s3*Mom4DN[P1][Null][$down]);
	       Mom4DN[P1b][$flat][$down] = Mom4DN[P1b][Null][$down];
	       Mom4DN[P3b][$flat][$down] = Mom4DN[P3b][Null][$down];

	       Mom4DVectorNFromMatrix[P1b][$flat];
	       Mom4DVectorNFromMatrix[P3b][$flat];

	       If[Length@K1Ind === 1, P1bNorm = K1Ind[[1]], P1bNorm = OptionValue[Reference]];
	       If[Length@K3Ind === 1, P3bNorm = K3Ind[[1]], P3bNorm = OptionValue[Reference]];

	       SpinorsFromMom4DN[P1b,NumericalEvaluationFunction->SampleEval,Normalization->P1bNorm,PassRules[FixTriangleLoopMomentum6D,SpinorsFromMom4DN,opts]];
	       SpinorsFromMom4DN[P3b,NumericalEvaluationFunction->SampleEval,Normalization->P3bNorm,PassRules[FixTriangleLoopMomentum6D,SpinorsFromMom4DN,opts]];

	       {c,d} = {(s3*(MuK1 - s1 - TwoMulK1) + gam*(MuK3 - s3 + TwoMulK3))/(gam^2 - s1*s3),(gam*(-MuK1 + s1 + TwoMulK1) - s1*(MuK3 - s3 + TwoMulK3))/(gam^2 - s1*s3)};

	       LUnstar = 1/2*((OptionValue[tVar]*ChainN[$angle,P1b,{#},P3b,$square] + (c*d*gam - OptionValue[MuVar]*OptionValue[MuTildeVar])/(OptionValue[tVar]*gam) ChainN[$angle,P3b, {#}, P1b,$square]) & /@ {PauliMatrixSpinor[0, $up], PauliMatrixSpinor[1, $up], PauliMatrixSpinor[2, $up], PauliMatrixSpinor[3, $up]});
	       LUnstar += + c*Mom4DVectorN[P1b][$flat][$up] + d*Mom4DVectorN[P3b][$flat][$up];
	       LStar = 1/2*((OptionValue[tVar]*ChainN[$angle,P3b,{#},P1b,$square] + (c*d*gam - OptionValue[MuVar]*OptionValue[MuTildeVar])/(OptionValue[tVar]*gam) ChainN[$angle,P1b, {#}, P3b,$square]) & /@ {PauliMatrixSpinor[0, $up], PauliMatrixSpinor[1, $up], PauliMatrixSpinor[2, $up], PauliMatrixSpinor[3, $up]});
	       LStar += + c*Mom4DVectorN[P1b][$flat][$up] + d*Mom4DVectorN[P3b][$flat][$up];

	       {LUnstar,LStar} = Switch[OptionValue[PostProcessLoopMomentum],
					True,
					LoopMomentumPostProcessing[ToNum@{LUnstar,LStar},{OptionValue[MuVar],OptionValue[MuTildeVar],OptionValue[tVar]},
								   PassRules[FixBoxLoopMomentum6D,LoopMomentumPostProcessing,opts]],
					False,
					ToNum@{LUnstar,LStar},
					_,
					OptionValue[PostProcessLoopMomentum]@ToNum@{LUnstar,LStar}
				 ];


	       Mom4DNFromVector[lus][$up][LUnstar];
	       Mom4DNFromVector[ls][$up][LStar];
	       Mom4DVectorNFromMatrix[lus][Null];
	       Mom4DVectorNFromMatrix[ls][Null];

	       InitLoopMomentum[OptionValue[LoopMomentumLabels][[1]],{},{},LabelVariants->{$unstar->lus,$star->ls},FilterRules[{opts,Options[FixTriangleLoopMomentum6D]},Options[InitLoopMomentum]]];
	       InitLoopMomentum[OptionValue[LoopMomentumLabels][[2]],K1Ind,K1Ind,LabelVariants->{$unstar->lus,$star->ls},FilterRules[{opts,Options[FixTriangleLoopMomentum6D]},Options[InitLoopMomentum]]];
	       InitLoopMomentum[OptionValue[LoopMomentumLabels][[3]],Join[K1Ind,K2Ind],Join[K1Ind,K2Ind],LabelVariants->{$unstar->lus,$star->ls},FilterRules[{opts,Options[FixTriangleLoopMomentum6D]},Options[InitLoopMomentum]]];

	       ClearKinematics[{P1,P2,P3,P1b,P3b,lus,ls}];
	];



(* ::Subsection:: *)
(* Bubbles (6D) *)


Options[FixBubbleLoopMomentum6D]=
{
	LoopMomentumLabels->{l1,l2},
	Reference->$LoopMomentumReference,
	tVar->$LoopMomentumT,
	yVar->$LoopMomentumY,
	PrecisionGoal->MachinePrecision,
	MuVar->$LoopMomentumMu,
	MuTildeVar->$LoopMomentumMuTilde,
	Rules->{},
	Assumptions->{},
	ComputeLoopMomentumSpinors->True,
	LoopMomentumPostProcessingFirstPass -> Identity,
	Gravity->False,
	ReduceSqrts->True
};

FixBubbleLoopMomentum6D[{K1Ind_List, K2Ind_List}, Xi_, opts : OptionsPattern[]] :=
	Module[{gam, c, L, P1, P1b, s1, TwoMulK1, MuK1, l, P1bNorm},
	       Set4DMassive[{P1,L}];

	       $LoopMomentumSqrtsDebug = {};

	       Mom4DN[P1][Null][$down]=Sum[Mom4DN[i][Null][$down],{i,K1Ind}];
	       Mom4DN[P1][Null][$up]=Sum[Mom4DN[i][Null][$up],{i,K1Ind}];

	       Mom4DVectorNFromMatrix[P1][Null];

	       s1 = (Mom4DVectorN[P1][Null][$up]) . (Mom4DVectorN[P1][Null][$down]);
	       TwoMulK1 =(OptionValue[MuVar]*Sum[Extramasstilde[i],{i,K1Ind}] + OptionValue[MuTildeVar]*Sum[Extramass[i],{i,K1Ind}]);
	       MuK1 = Sum[Extramasstilde[i],{i,K1Ind}]*Sum[Extramass[i],{i,K1Ind}];
	       gam = 2*(Mom4DVectorN[P1][Null][$up]) . (Mom4DVectorN[Xi][$flat][$down]);


	       Mom4DN[P1b][Null][$down] = Mom4DN[P1][Null][$down] - s1/gam*Mom4DN[Xi][$flat][$down];
	       Mom4DN[P1b][$flat][$down] = Mom4DN[P1b][Null][$down];

	       P1bNorm = K1Ind[[-1]];

	       Mom4DVectorNFromMatrix[P1b][$flat];
	       SpinorsFromMom4DN[P1b,NumericalEvaluationFunction->SampleEval,Normalization->P1bNorm,PassRules[FixBubbleLoopMomentum6D,SpinorsFromMom4DN,opts]];

	       c = (s1(1-OptionValue[yVar])-MuK1+TwoMulK1)/gam;

	       L = 1/2*((OptionValue[tVar]*ChainN[$angle,P1b,{#},Xi,$square] + (OptionValue[yVar]*c*gam - OptionValue[MuVar]*OptionValue[MuTildeVar])/(OptionValue[tVar]*gam) ChainN[$angle,Xi, {#}, P1b,$square]) & /@ {PauliMatrixSpinor[0, $up], PauliMatrixSpinor[1, $up], PauliMatrixSpinor[2, $up], PauliMatrixSpinor[3, $up]});
	       L += OptionValue[yVar]*Mom4DVectorN[P1b][$flat][$up] + c*Mom4DVectorN[Xi][$flat][$up];

	       L= LoopMomentumPostProcessing[ToNum@L,{OptionValue[MuVar],OptionValue[MuTildeVar],OptionValue[tVar],OptionValue[yVar]},
					     PassRules[FixBoxLoopMomentum6D,LoopMomentumPostProcessing,opts]];

	       Mom4DNFromVector[l][$up][L];
	       Mom4DVectorNFromMatrix[l][Null];

	       InitLoopMomentum[OptionValue[LoopMomentumLabels][[1]],{},{},LabelVariants->{Null->l},FilterRules[{opts,Options[FixBubbleLoopMomentum6D]},Options[InitLoopMomentum]]];
	       InitLoopMomentum[OptionValue[LoopMomentumLabels][[2]],K1Ind,K1Ind,LabelVariants->{Null->l},FilterRules[{opts,Options[FixBubbleLoopMomentum6D]},Options[InitLoopMomentum]]];

	       ClearKinematics[{P1,P1b,l}];

	       If[OptionValue[Gravity],
		  Table[BubbleBubIntegral[i,s1,OptionValue[MuVar]*OptionValue[MuTildeVar]],{i,0,4}]
		,
		  Table[BubbleBubIntegral[i,s1,OptionValue[MuVar]*OptionValue[MuTildeVar]],{i,0,2}]
	       ]

(*{1,-1/2*(s1-MuK1+TwoMulK1)/s1,1/3*(((s1-MuK1+TwoMulK1)/s1)^2-OptionValue[MuVar]*OptionValue[MuTildeVar]/s1),s1}*)
	];


BubbleBubIntegral[n_,s1_,mu2_]:=Module[{dummyMu2},
  (*Global`yCoeff[n]**)1/(n+1)Sum[Binomial[n-i,i](-dummyMu2/s1)^i,{i,0,Floor[n/2]}]/.{dummyMu2->mu2}
];


(* ::Subsection:: *)
(* Bubbles Triangle Contribution (6D) *)


Options[FixBubbleTriSubLoopMomentum6D]=
{
	LoopMomentumLabels->{l1,l2,l3},
	Reference->$LoopMomentumReference,
	tVar->$LoopMomentumT,
	PrecisionGoal->100,
	LargeTLimit->True,
	MuVar->$LoopMomentumMu,
	MuTildeVar->$LoopMomentumMuTilde,
	ComputeLoopMomentumSpinors->True,
	ReplaceSqrts->False,
	Rules->{},
	Assumptions->{},
	LoopMomentumPostProcessingFirstPass -> Identity,
	Gravity->False,
	ReduceSqrts->True
};

FixBubbleTriSubLoopMomentum6D[{K1Ind_List, K2Ind_List}, KExtraIndCompl_, Xi_, opts : OptionsPattern[]] :=
	Module[{gam, c, Lp, Lm, P1, P1b, s1, TwoMulK1, MuK1, KExtraInd,
		PExtra, PExtrab, sPExtra, TwoMulPExtra, MuPExtra, P1PExtra,
		\[Alpha], y, c0, c1, c2, a1 = 0, a2 = 0, a3 = 0, a4 = 0, a5 = 0,
		sPExtraTilde, P1bPP1b,P1bPXi,XiPP1b,XiPXi, Delta, Ti, \[Alpha]Sqrt,
		simplifyAssume, sK1MKp},

	       $LoopMomentumSqrtsDebug = {};

	       KExtraInd = Complement[Join[K1Ind,K2Ind],KExtraIndCompl];
	       Set4DMassive[{P1,Lp,Lm,PExtra}];

	       (*Mom4DN[P1][Null][$down]=N[Sum[Mom4DN[i][Null][$down],{i,K1Ind}],OptionValue[PrecisionGoal]];
      Mom4DN[P1][Null][$up]=N[Sum[Mom4DN[i][Null][$up],{i,K1Ind}],OptionValue[PrecisionGoal]];
      Mom4DN[PExtra][Null][$down]=N[Sum[Mom4DN[i][Null][$down],{i,KExtraInd}],OptionValue[PrecisionGoal]];
      Mom4DN[PExtra][Null][$up]=N[Sum[Mom4DN[i][Null][$up],{i,KExtraInd}],OptionValue[PrecisionGoal]];*)

	       Mom4DN[P1][Null][$down]=Sum[Mom4DN[i][Null][$down],{i,K1Ind}];
	       Mom4DN[P1][Null][$up]=Sum[Mom4DN[i][Null][$up],{i,K1Ind}];
	       Mom4DN[PExtra][Null][$down]=Sum[Mom4DN[i][Null][$down],{i,KExtraInd}];
	       Mom4DN[PExtra][Null][$up]=Sum[Mom4DN[i][Null][$up],{i,KExtraInd}];

	       Mom4DVectorNFromMatrix[P1][Null];
	       Mom4DVectorNFromMatrix[PExtra][Null];

	       s1 = (Mom4DVectorN[P1][Null][$up]) . (Mom4DVectorN[P1][Null][$down]);
	       sPExtra = (Mom4DVectorN[PExtra][Null][$up]) . (Mom4DVectorN[PExtra][Null][$down]);

	       TwoMulK1 =(OptionValue[MuVar]*Sum[Extramasstilde[i],{i,K1Ind}] + OptionValue[MuTildeVar]*Sum[Extramass[i],{i,K1Ind}]);
	       MuK1 = Sum[Extramasstilde[i],{i,K1Ind}]*Sum[Extramass[i],{i,K1Ind}];

	       TwoMulPExtra = OptionValue[MuVar]*Sum[Extramasstilde[i],{i,KExtraInd}] + OptionValue[MuTildeVar]*Sum[Extramass[i],{i,KExtraInd}];
	       MuPExtra = Sum[Extramasstilde[i],{i,KExtraInd}]*Sum[Extramass[i],{i,KExtraInd}];
	       P1PExtra = (Mom4DVectorN[P1][Null][$up]) . (Mom4DVectorN[PExtra][Null][$down]);

	       gam = 2*(Mom4DVectorN[P1][Null][$up]) . (Mom4DVectorN[Xi][$flat][$down]);

	       Mom4DN[P1b][Null][$down] = (Mom4DN[P1][Null][$down] - s1/gam*Mom4DN[Xi][$flat][$down]);
	       Mom4DN[P1b][$flat][$down] = Mom4DN[P1b][Null][$down];

	       Mom4DVectorNFromMatrix[P1b][$flat];
	       SpinorsFromMom4DN[P1b,FilterRules[{opts,NumericalEvaluationFunction->SampleEval,Options[FixBubbleTriSubLoopMomentum6D]},Options[SpinorsFromMom4DN]]];

	       XiPXi=ChainN[$angle,Xi,{PExtra},Xi,$square];
	       P1bPXi=ChainN[$angle,P1b,{PExtra},Xi,$square];
	       XiPP1b=ChainN[$angle,Xi,{PExtra},P1b,$square];
	       P1bPP1b=ChainN[$angle,P1b,{PExtra},P1b,$square];

	       Delta=P1PExtra^2-s1*sPExtra;

	       If[OptionValue[Gravity],
		  Ti = Table[BubbleTriangleIntegral[i,s1,sPExtra,P1PExtra,XiPP1b,gam,OptionValue[MuVar]*OptionValue[MuTildeVar]],{i,1,6}];
		,
		  Ti = Table[BubbleTriangleIntegral[i,s1,sPExtra,P1PExtra,XiPP1b,gam,OptionValue[MuVar]*OptionValue[MuTildeVar]],{i,1,3}];
	       ];
	       (*
		 Ti[[1]]=-s1*XiPP1b/(2*gam*Delta);
		 Ti[[2]]=-3*s1*XiPP1b^2/(8*gam^2*Delta^2)(-s1*sPExtra+P1PExtra*s1);
		 Ti[[3]]=-XiPP1b^3/(48*gam^3*Delta^3)(15*s1^3*sPExtra^2+30*P1PExtra*s1^3*sPExtra+11*P1PExtra^2*s1^3+4*s1^4*sPExtra+16*OptionValue[MuVar]*OptionValue[MuTildeVar]*s1^2*Delta);
		*)

	       c2 = s1*XiPP1b;

	       If[OptionValue[LargeTLimit],
		  (* LargeTLimit === True *)

			  
		  sK1MKp = s1+sPExtra+P1bPP1b+s1/gam*XiPXi;

		  
		  Which[
			  (* Check for (K')^2=0 *)
			  OptionValue[ReduceSqrts] === True && PossibleZeroQ[SampleEval[gam^2*s1*sPExtra],Method->"ExactAlgebraics"] && SampleEval[(gam*P1bPP1b+s1*XiPXi)] < 0,
			  \[Alpha] = (gam*P1bPP1b+s1*XiPXi)^2;
			  \[Alpha]Sqrt = -(gam*P1bPP1b+s1*XiPXi);
			,
			  (* Check for (K')^2=0 *)
			  OptionValue[ReduceSqrts] === True && PossibleZeroQ[SampleEval[gam^2*s1*sPExtra],Method->"ExactAlgebraics"] && SampleEval[(gam*P1bPP1b+s1*XiPXi)] > 0,
			  \[Alpha] = (gam*P1bPP1b+s1*XiPXi)^2;
			  \[Alpha]Sqrt = (gam*P1bPP1b+s1*XiPXi);
			,
			  (* Check for (K-K')^2=0 *)
			  OptionValue[ReduceSqrts] === True && PossibleZeroQ[SampleEval[sK1MKp],Method->"ExactAlgebraics"] && SampleEval[gam*P1bPP1b+s1*(2*gam+XiPXi)] < 0,
			  \[Alpha] = (gam*P1bPP1b+s1*(2*gam+XiPXi))^2;
			  \[Alpha]Sqrt = -(gam*P1bPP1b+s1*(2*gam+XiPXi));
			,
			  (* Check for (K-K')^2=0 *)
			  OptionValue[ReduceSqrts] === True && PossibleZeroQ[SampleEval[sK1MKp],Method->"ExactAlgebraics"] && SampleEval[gam*P1bPP1b+s1*(-2*gam+XiPXi)] > 0,
			  \[Alpha] = (gam*P1bPP1b+s1*(2*gam+XiPXi))^2;
			  \[Alpha]Sqrt = (gam*P1bPP1b+s1*(2*gam+XiPXi));
			,
			  True
			,
			  \[Alpha] = (gam*P1bPP1b+s1*XiPXi)^2-4*gam^2*s1*sPExtra;
			  \[Alpha]Sqrt = Sqrt[\[Alpha]];
		  ];
		  
		  sPExtraTilde=+s1+TwoMulK1-MuK1;

		  AppendTo[$LoopMomentumSqrtsDebug,\[Alpha]Sqrt];

		  a1 = (gam*P1bPP1b - s1*XiPXi + {+1,-1}*\[Alpha]Sqrt)/(2*c2);
		  a2 = (-2*c2*{+1,-1}*(gam*(MuPExtra - sPExtra + TwoMulPExtra) + (MuK1 - s1 - TwoMulK1)*XiPXi) -
			(MuK1 - s1 - TwoMulK1)*XiPP1b*(gam*P1bPP1b*{+1,-1} - {+1,-1}*s1*XiPXi + \[Alpha]Sqrt))/(2*c2*\[Alpha]Sqrt);
		  a3 = ({+1,-1}*(-((MuK1 - s1 - TwoMulK1)*XiPP1b*(gam*P1bPP1b - s1*XiPXi) + 2*c2*(gam*(MuPExtra - sPExtra + TwoMulPExtra) + (MuK1 - s1 - TwoMulK1)*XiPXi))^2 +
				 XiPP1b*(-4*c2*OptionValue[MuVar]*OptionValue[MuTildeVar] + (-MuK1 + s1 + TwoMulK1)^2*XiPP1b)*\[Alpha]))/(4*c2*\[Alpha]Sqrt^3);
		  a4 = -({+1,-1}*XiPP1b^2*(gam*(-2*MuPExtra*s1 + 2*s1*sPExtra + P1bPP1b*sPExtraTilde - 2*s1*TwoMulPExtra) + s1*sPExtraTilde*XiPXi)*
			 (-(gam*(2*MuPExtra*s1 - 2*s1*sPExtra - P1bPP1b*sPExtraTilde + 2*s1*TwoMulPExtra) - s1*sPExtraTilde*XiPXi)^2 + (-4*OptionValue[MuVar]*OptionValue[MuTildeVar]*s1 + sPExtraTilde^2)*\[Alpha]))/(4*s1*\[Alpha]Sqrt^5);
		  a5 = ({+1,-1}*XiPP1b^3*(-5*(gam*(-2*MuPExtra*s1 + 2*s1*sPExtra + P1bPP1b*sPExtraTilde - 2*s1*TwoMulPExtra) + s1*sPExtraTilde*XiPXi)^4 -
					  6*(4*OptionValue[MuVar]*OptionValue[MuTildeVar]*s1 - sPExtraTilde^2)*(gam*(-2*MuPExtra*s1 + 2*s1*sPExtra + P1bPP1b*sPExtraTilde - 2*s1*TwoMulPExtra) + s1*sPExtraTilde*XiPXi)^2*\[Alpha] -
					  (-4*OptionValue[MuVar]*OptionValue[MuTildeVar]*s1 + sPExtraTilde^2)^2*\[Alpha]^2))/(16*s1*\[Alpha]Sqrt^7);

		  y = OptionValue[tVar] * a1 + a2 + 1/OptionValue[tVar] * a3 + 1/OptionValue[tVar]^2 * a4 + 1/OptionValue[tVar]^3 * a5;
		,
		  (* LargeTLimit === False *)

		  c1 = gam*P1bPP1b*OptionValue[tVar]-s1*XiPXi*OptionValue[tVar]+(s1-MuK1+TwoMulK1)*XiPP1b;
		  c0 = gam*OptionValue[tVar](sPExtra-MuPExtra-TwoMulPExtra)+OptionValue[tVar](s1-MuK1+TwoMulK1)*XiPXi+OptionValue[tVar]^2*gam*P1bPXi-OptionValue[MuVar]*OptionValue[MuTildeVar]*XiPP1b;

		  y = 1/(2*c2)*(c1+{1,-1}*Sqrt[c1^2+4*c0*c2]);
		  AppendTo[$LoopMomentumSqrtsDebug,Sqrt[c1^2+4*c0*c2]];
	       ];
	       
	       c = (s1(1-y)-MuK1+TwoMulK1)/gam;

	       Lm = 1/2*((OptionValue[tVar]*ChainN[$angle,P1b,{#},Xi,$square] + (y[[1]]*c[[1]]*gam - OptionValue[MuVar]*OptionValue[MuTildeVar])/(OptionValue[tVar]*gam) ChainN[$angle,Xi, {#}, P1b,$square]) & /@ {PauliMatrixSpinor[0, $up], PauliMatrixSpinor[1, $up], PauliMatrixSpinor[2, $up], PauliMatrixSpinor[3, $up]});
	       Lm += y[[1]]*Mom4DVectorN[P1b][$flat][$up] + c[[1]]*Mom4DVectorN[Xi][$flat][$up];

	       Lp = 1/2*((OptionValue[tVar]*ChainN[$angle,P1b,{#},Xi,$square] + (y[[2]]*c[[2]]*gam - OptionValue[MuVar]*OptionValue[MuTildeVar])/(OptionValue[tVar]*gam) ChainN[$angle,Xi, {#}, P1b,$square]) & /@ {PauliMatrixSpinor[0, $up], PauliMatrixSpinor[1, $up], PauliMatrixSpinor[2, $up], PauliMatrixSpinor[3, $up]});
	       Lp += y[[2]]*Mom4DVectorN[P1b][$flat][$up] + c[[2]]*Mom4DVectorN[Xi][$flat][$up];


	       {Lm,Lp} = LoopMomentumPostProcessing[ToNum@{Lm,Lp},{OptionValue[MuVar],OptionValue[MuTildeVar],OptionValue[tVar]},
						    PassRules[FixBoxLoopMomentum6D,LoopMomentumPostProcessing,opts]];


	       Mom4DNFromVector[lm][$up][Lm];
	       Mom4DNFromVector[lp][$up][Lp];
	       Mom4DVectorNFromMatrix[lm][Null];
	       Mom4DVectorNFromMatrix[lp][Null];

	       InitLoopMomentum[OptionValue[LoopMomentumLabels][[1]],{},{},LabelVariants->{$minus->lm,$plus->lp},FilterRules[{opts,Options[FixBubbleTriSubLoopMomentum6D]},Options[InitLoopMomentum]]];
	       Switch[Position[{K1Ind,K2Ind},Last@KExtraIndCompl][[1,1]],
		      1,
		      InitLoopMomentum[OptionValue[LoopMomentumLabels][[2]],KExtraIndCompl,KExtraIndCompl,LabelVariants->{$minus->lm,$plus->lp},FilterRules[{opts,Options[FixBubbleTriSubLoopMomentum6D]},Options[InitLoopMomentum]]];
		      InitLoopMomentum[OptionValue[LoopMomentumLabels][[3]],K1Ind,K1Ind,LabelVariants->{$minus->lm,$plus->lp},FilterRules[{opts,Options[FixBubbleTriSubLoopMomentum6D]},Options[InitLoopMomentum]]];,
				      2,
		      InitLoopMomentum[OptionValue[LoopMomentumLabels][[2]],K1Ind,K1Ind,LabelVariants->{$minus->lm,$plus->lp},FilterRules[{opts,Options[FixBubbleTriSubLoopMomentum6D]},Options[InitLoopMomentum]]];
		      InitLoopMomentum[OptionValue[LoopMomentumLabels][[3]],KExtraIndCompl,KExtraIndCompl,LabelVariants->{$minus->lm,$plus->lp},FilterRules[{opts,Options[FixBubbleTriSubLoopMomentum6D]},Options[InitLoopMomentum]]];,
				      _,
				      Print["Error: Last momentum of KExtraInd cannot be found in K1Ind or K2Ind."];
		      Abort[];
	       ];

	       ClearKinematics[{P1,P1b,PExtra,lm,lp}];

	       ToNum@Ti
	];



(* adapting my result to Badgers, i.e. no (-1)^n here. Not sure whether that's correct *)
BubbleTriangleIntegral[n_,s1_,s2_,p1p2_,chaink1k2chi_,gamma_,mu2_]:=(*Global`tCoeff[n]**)(-1)^(n+1)*
    chaink1k2chi^n/(gamma)^n*BubbleTrianglePVCoeff[n,s1,s2,p1p2,mu2];


BubbleTrianglePVCoeff[1,s1_,s2_,p1p2_,mu2_]:=Module[{delta},
  -s1/(2*delta)/.{delta->p1p2^2-s1*s2}
];


BubbleTrianglePVCoeff[2,s1_,s2_,p1p2_,mu2_]:=Module[{delta},
  -(3*s1^2*(p1p2 + s2))/(8*delta^2)/.{delta->p1p2^2-s1*s2}
];


BubbleTrianglePVCoeff[3,s1_,s2_,p1p2_,mu2_]:=Module[{delta},
  -(s1^2*(p1p2^2*(16*mu2 + 11*s1) + 30*p1p2*s1*s2 + s1*s2*(-16*mu2 + 4*s1 + 15*s2)))/(48*delta^3)/.{delta->p1p2^2-s1*s2}
];


BubbleTrianglePVCoeff[4,s1_,s2_,p1p2_,mu2_]:=Module[{delta},
  (-5*s1^3*(p1p2 + s2)*(2*p1p2^2*(22*mu2 + 5*s1) + 42*p1p2*s1*s2 + s1*s2*(-44*mu2 + 11*s1 + 21*s2)))/(384*delta^4)/.{delta->p1p2^2-s1*s2}
];


BubbleTrianglePVCoeff[5,s1_,s2_,p1p2_,mu2_]:=Module[{delta},
  (s1^3*(-1024*delta^2*mu2^2 + s1*(-4*mu2*(p1p2^2 - s1*s2)*(607*p1p2^2 + 1470*p1p2*s2 + 128*s1*s2 + 735*s2^2) -
      s1*(274*p1p2^4 + p1p2^2*(2310*p1p2 + 607*s1)*s2 + (4935*p1p2^2 + 1470*p1p2*s1 + 64*s1^2)*s2^2 + 105*(36*p1p2 + 7*s1)*s2^3 + 945*s2^4))))/(3840*delta^5)/.{delta->p1p2^2-s1*s2}
];


BubbleTrianglePVCoeff[6,s1_,s2_,p1p2_,mu2_]:=Module[{delta},
  (-7*s1^4*(p1p2 + s2)*(528*delta^2*mu2^2 + s1^2*(28*p1p2^4 + 8*p1p2^2*(40*p1p2 + 13*s1)*s2 + (820*p1p2^2 + 340*p1p2*s1 + 33*s1^2)*s2^2 + 10*(66*p1p2 + 17*s1)*s2^3 +
      165*s2^4) + 8*delta*mu2*s1*(52*p1p2^2 + 170*p1p2*s2 + s2*(33*s1 + 85*s2))))/(5120*delta^6)/.{delta->p1p2^2-s1*s2}
];

End[]; (* `Private` *)
Unprotect[IntermediateSimplificationFunction,$BubbleFudgeFactor];
EndPackage[]


==> auxiliary_files/mathematica_code/SpinorHelicity6D/Unitarity/OneLoopIntegrals.m <==
(* Mathematica Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: OneLoopIntegrals *)
(* :Context: OneLoopIntegrals` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-04-15 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2021 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

BeginPackage["SpinorHelicity6D`Unitarity`OneLoopIntegrals`",
  "SpinorHelicity6D`","SpinorHelicity6D`Unitarity`","Utils`"];
(* Exported symbols added here with SymbolName::usage *)


IntegralBoxMu4::usage = "";
IntegralBoxMu6::usage = "";
IntegralBoxMu8::usage = "";


IntegralTriangleMu2::usage = "";
IntegralTriangleMu4::usage = "";
IntegralTriangleMu6::usage = "";


IntegralBubbleMu2::usage = "";
IntegralBubbleMu4::usage = "";
IntegralBubbleMu6::usage = "";

Begin["`Private`"];


(* ::Subsection::Closed:: *)
(*Mu2 Integrals*)


(* ::Subsubsection::Closed:: *)
(*Boxes*)


IntegralBoxMu8[k1_List,k2_List,k3_List,k4_List]:=-(*Global`BoxIntegralCoeff[8]**)1/840*(2*Sum[(S6Mom@@corner)^2,{corner,{k1,k2,k3,k4}}]+
    2*Sum[S6Mom@@cornerPair[[1]]*S6Mom@@cornerPair[[2]],{cornerPair,Partition[{k1,k2,k3,k4},2,1,1]}]+
    2 (S6Mom@@Join[k1,k2]^2+S6Mom@@Join[k2,k3]^2)+
    2 (S6Mom@@Join[k1,k2]+S6Mom@@Join[k2,k3])*Sum[(S6Mom@@corner),{corner,{k1,k2,k3,k4}}]+
    S6Mom@@k1*S6Mom@@k3+S6Mom@@k2*S6Mom@@k4+
    S6Mom@@Join[k1,k2]*S6Mom@@Join[k2,k3]);


IntegralBoxMu6[k1_List,k2_List,k3_List,k4_List]:=-(*Global`BoxIntegralCoeff[6]*)1/60*(Sum[(S6Mom@@corner),{corner,{k1,k2,k3,k4}}]+S6Mom@@Join[k1,k2]+S6Mom@@Join[k2,k3]);


IntegralBoxMu4[k1_List,k2_List,k3_List,k4_List]:=-(*Global`BoxIntegralCoeff[4]*)1/6;


(* ::Subsubsection::Closed:: *)
(*Triangles*)


IntegralTriangleMu6[k1_List,k2_List,k3_List]:=-(*Global`TriangleIntegralCoeff[6]**)1/180*(Sum[(S6Mom@@corner)^2,{corner,{k1,k2}}]+
    S6Mom@@Join[k1,k2]*Sum[(S6Mom@@corner),{corner,{k1,k2}}]+
    S6Mom@@k1*S6Mom@@k2+
    S6Mom@@Join[k1,k2]^2);


IntegralTriangleMu4[k1_List,k2_List,k3_List]:=-(*Global`TriangleIntegralCoeff[4]*)1/24*(Sum[(S6Mom@@corner),{corner,{k1,k2}}]+S6Mom@@Join[k1,k2]);


IntegralTriangleMu2[k1_List,k2_List,k3_List]:=-(*Global`TriangleIntegralCoeff[2]*)1/2;


(* ::Subsubsection::Closed:: *)
(*Bubbles*)


IntegralBubbleMu6[k1_List,k2_List]:=-(*Global`BubbleIntegralCoeff[6]**)1/420*S6Mom@@k1^3;


IntegralBubbleMu4[k1_List,k2_List]:=-(*Global`BubbleIntegralCoeff[4]*)1/60*S6Mom@@k1^2;


IntegralBubbleMu2[k1_List,k2_List]:=-(*Global`BubbleIntegralCoeff[2]**)1/6*S6Mom@@k1;



End[]; (* `Private` *)

EndPackage[]

==> auxiliary_files/mathematica_code/SpinorHelicity6D/Unitarity/RationalTerms.m <==
(* Mathematica Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: RationalTerms *)
(* :Context: RationalTerms` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-04-15 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2021 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

BeginPackage["SpinorHelicity6D`Unitarity`RationalTerms`",
  {"RationalSeries`","SpinorHelicity6D`","SpinorHelicity6D`Unitarity`","Utils`"}];


GetBoxRationalTerm::usage = "";
GetTriangleRationalTerm::usage = "";
GetBubbleRationalTerm::usage = "";
GetBubbleBubRationalTerm::usage = "";
GetBubbleBubRationalTermOld::usage = "";
GetBubbleTriRationalTerm::usage = "";
GetBubbleTriRationalTermOld::usage = "";

GetBoxCoefficient::usage = "";
GetTriangleCoefficient::usage = "";
GetBubbleBubCoefficient::usage = "";
GetBubbleTriCoefficient::usage = "";


Begin["`Private`"];


(* ::Section:: *)
(* Rational Terms *)


(* ::Subsection:: *)
(* Boxes *)


Options[GetBoxRationalTerm]={MuVar->$LoopMomentumMu,MuTildeVar->$LoopMomentumMuTilde,LargeMuLimit->True,Assumptions->{},AnalyticVariables -> {},Gravity->False};
GetBoxRationalTerm[boxTerm_, opts : OptionsPattern[]] := Module[{res,muOrders},
  If[OptionValue[LargeMuLimit],
    (* If LargeMuLimit is true, we make the implicit redefinition that MuVar is Sqrt[MuVar], etc. to
      not have to deal with square roots *)
    If[OptionValue[Gravity],
      muOrders = {2,3,4};,
      muOrders = {2};
    ];
    res = Table[RationalSeriesCoefficient[
      RationalSeriesCoefficient[
        boxTerm,
        OptionValue[MuVar],-2*muOrder,AnalyticVariables->Join[{OptionValue[MuTildeVar]},OptionValue[AnalyticVariables]]],
      OptionValue[MuTildeVar],-2*muOrder,AnalyticVariables->Join[OptionValue[AnalyticVariables]]],
      {muOrder,muOrders}];
    (*I/2*SeriesCoefficient[boxTerm/.{OptionValue[MuVar]->1/OptionValue[MuVar],OptionValue[MuTildeVar]->1/OptionValue[MuTildeVar]},
    {OptionValue[MuVar],0,-4},{OptionValue[MuTildeVar],0,-4},Assumptions->OptionValue[Assumptions]]*)
  ];
  1/2*res
];


Options[GetBoxCoefficient]={Gravity->False};
GetBoxCoefficient[boxTerm_, opts : OptionsPattern[]] := Module[{},
  1/2*boxTerm
];


(* ::Subsection:: *)
(* Triangles *)


Options[GetTriangleRationalTerm]={MuVar->$LoopMomentumMu,MuTildeVar->$LoopMomentumMuTilde,tVar->$LoopMomentumT,Assumptions->{},AnalyticVariables -> {},Gravity->False};

GetTriangleRationalTerm[triangleTerm_, OptionsPattern[]] := Module[{res,muOrders},
  If[OptionValue[Gravity],
    muOrders = {1,2,3};,
    muOrders = {1};
  ];
  res = Table[RationalSeriesCoefficient[
    RationalSeriesCoefficient[
      RationalSeriesCoefficient[
        triangleTerm,
        OptionValue[tVar],0,AnalyticVariables->Join[{OptionValue[MuVar],OptionValue[MuTildeVar]},OptionValue[AnalyticVariables]]],
      OptionValue[MuVar],-muOrder,AnalyticVariables->Join[{OptionValue[MuTildeVar]},OptionValue[AnalyticVariables]]],
    OptionValue[MuTildeVar],-muOrder,AnalyticVariables->Join[OptionValue[AnalyticVariables]]],
    {muOrder,muOrders}];
  1/2*res
  (*-1/2*SeriesCoefficient[(triangleTerm/.{OptionValue[tVar]->1/OptionValue[tVar],OptionValue[MuVar]->1/OptionValue[MuVar],OptionValue[MuTildeVar]->1/OptionValue[MuTildeVar]}),
 {OptionValue[tVar],0,0},{OptionValue[MuVar],0,-1},{OptionValue[MuTildeVar],0,-1},Assumptions->OptionValue[Assumptions]]*)
];


Options[GetTriangleCoefficient]={tVar->t,Assumptions->{},AnalyticVariables -> {},Gravity->False};

GetTriangleCoefficient[triangleTerm_, OptionsPattern[]] := Module[{},
  1/2*RationalSeriesCoefficient[
    triangleTerm,
    OptionValue[tVar],0,AnalyticVariables->OptionValue[AnalyticVariables]]
];


(* ::Subsection:: *)
(* Bubbles *)


(* ::Subsubsection:: *)
(* Bubble Bub*)


Options[GetBubbleBubRationalTerm]=
    {MuVar->$LoopMomentumMu,MuTildeVar->$LoopMomentumMuTilde,tVar->$LoopMomentumT,yVar->$LoopMomentumY,Assumptions->{},AnalyticVariables->{},Gravity->False};

GetBubbleBubRationalTerm[bubbleBubTerm_,Yi_, opts : OptionsPattern[]]:=GetBubbleBubRationalTerm[bubbleBubTerm,Yi,0,opts];

GetBubbleBubRationalTerm[bubbleBubTerm_,Yi_,MuValue_?NumericQ, opts : OptionsPattern[]] := Module[{res,resComp,yOrders,muOrders},
  If[OptionValue[Gravity],
    yOrders = Range[0,-4,-1];
    muOrders = {1,2};,
    yOrders = Range[0,-2,-1];
    muOrders = {1};
  ];
  res = Table[RationalSeriesCoefficient[
    RationalSeriesCoefficient[
      RationalSeriesCoefficient[Yi .
          RationalSeriesCoefficient[
            bubbleBubTerm,
            OptionValue[yVar],yOrders,AnalyticVariables->Join[{OptionValue[tVar],OptionValue[MuVar],OptionValue[MuTildeVar]},OptionValue[AnalyticVariables],{}]],
        OptionValue[tVar],0,AnalyticVariables->Join[{OptionValue[MuVar],OptionValue[MuTildeVar]},OptionValue[AnalyticVariables]]],
      OptionValue[MuVar],-muOrder,AnalyticVariables->Join[{OptionValue[MuTildeVar]},OptionValue[AnalyticVariables]]],
    OptionValue[MuTildeVar],-muOrder,AnalyticVariables->Join[OptionValue[AnalyticVariables]]],
    {muOrder,muOrders}];
  res
];




Options[GetBubbleBubCoefficient]={tVar->$LoopMomentumT,yVar->$LoopMomentumY,Assumptions->{},AnalyticVariables->{},Gravity->False};

GetBubbleBubCoefficient[bubbleBubTerm_,Yi_, opts : OptionsPattern[]] := Module[{res,yOrders,muOrders},
  If[OptionValue[Gravity],
    yOrders = Range[0,-4,-1];,
    yOrders = Range[0,-2,-1];
  ];
  res = RationalSeriesCoefficient[Yi .
      RationalSeriesCoefficient[
        bubbleBubTerm,
        OptionValue[yVar],yOrders,AnalyticVariables->Join[{OptionValue[tVar]},OptionValue[AnalyticVariables]]],
    OptionValue[tVar],0,AnalyticVariables->OptionValue[AnalyticVariables]];
  res
];


(* ::Subsubsection:: *)
(*Bubble Triangle*)


Options[GetBubbleTriRationalTerm]={MuVar->$LoopMomentumMu,MuTildeVar->$LoopMomentumMuTilde,tVar->t,Assumptions->{},AnalyticVariables->{},Gravity->False};

GetBubbleTriRationalTerm[expr_,ti_List, opts : OptionsPattern[]]:= Module[{res,tOrders,muOrders},
  If[OptionValue[Gravity],
    tOrders = Range[-1,-6,-1];
    muOrders = {1,2};,
    tOrders = Range[-1,-3,-1];
    muOrders = {1};
  ];
  res = Table[RationalSeriesCoefficient[
    RationalSeriesCoefficient[ti .
        RationalSeriesCoefficient[
          expr,
          OptionValue[tVar],tOrders,AnalyticVariables->Join[{OptionValue[MuVar],OptionValue[MuTildeVar]},OptionValue[AnalyticVariables]]],
      OptionValue[MuVar],-muOrder,AnalyticVariables->Join[{OptionValue[MuTildeVar]},OptionValue[AnalyticVariables]]],
    OptionValue[MuTildeVar],-muOrder,AnalyticVariables->Join[OptionValue[AnalyticVariables]]],
    {muOrder,muOrders}];
  1/2*res
];

GetBubbleTriRationalTerm[exprs_List,ti_List, opts : OptionsPattern[]] := GetBubbleTriRationalTerm[#,ti,opts]&/@exprs;


Options[GetBubbleTriCoefficient]={tVar->t,Assumptions->{},AnalyticVariables->{},Gravity->False};

GetBubbleTriCoefficient[expr_,ti_List, opts : OptionsPattern[]]:= Module[{res,tOrders},
  If[OptionValue[Gravity],
    tOrders = Range[-1,-6,-1];,
    tOrders = Range[-1,-3,-1];
  ];
  res = ti . RationalSeriesCoefficient[
    expr,
    OptionValue[tVar],tOrders,AnalyticVariables->OptionValue[AnalyticVariables]];
  1/2*res
];

GetBubbleTriCoefficient[exprs_List,ti_List, opts : OptionsPattern[]] := GetBubbleTriRationalTerm[#,ti,opts]&/@exprs;



End[]; (* `Private` *)

EndPackage[]

==> auxiliary_files/mathematica_code/SpinorHelicity6D/Unitarity/Unitarity.m <==
(* Mathematica Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: Unitarity *)
(* :Context: Unitarity` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-04-15 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2021 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

BeginPackage["SpinorHelicity6D`Unitarity`"];

Unitarity::usage = "Unitarity is a package collecting 4-dimensional unitarity technology based on the SpinorHelicity6D package.";

$star::usage = "";
$unstar::usage = "";
$plus::usage = "";
$minus::usage = "";

LargeMuLimit::usage = "Option for FixBoxLoopMomentum6D and GetBoxRationalTerm. If True, computation will use expansion
	of the sqrt in the box loop momentum. In this case, the parameters MuVar and MuTildeVar will be interpreted as the
	square roots of the respective parameters, as to avoid unnecessary complexity. This is also taken into account by
	GetBoxRationalTerm.";

LargeTLimit::usage = "";


MuVar::usage = "";
MuTildeVar::usage = "";
tVar::usage = "";
yVar::usage = "";

$LoopMomentumMu::usage = "";
$LoopMomentumMuTilde::usage = "";
$LoopMomentumT::usage = "";
$LoopMomentumY::usage = "";

MakeBoxes[$LoopMomentumMu,StandardForm|TraditionalForm] := InterpretationBox["\[Mu]",$LoopMomentumMu];
MakeBoxes[$LoopMomentumMuTilde,StandardForm|TraditionalForm] := InterpretationBox[OverscriptBox["\[Mu]","~"],$LoopMomentumMuTilde];
MakeBoxes[$LoopMomentumT,StandardForm|TraditionalForm] := InterpretationBox["t",$LoopMomentumT];
MakeBoxes[$LoopMomentumY,StandardForm|TraditionalForm] := InterpretationBox["y",$LoopMomentumY];

BubbleReference::usage = "";
$bubbleReference::usage = "";

Gravity::usage = "";

$replacedSquareRoots = "";

SqrtUnique::usage = "Unique square roots that were replaced in box and bubble-triangle loop momenta.";
SqrtUniqueArgument::usage = "Returns argument of a replaced square root.";

$cutBubble::usage = "";

Begin["`Private`"];
End[]; (* `Private` *)

EndPackage[];


==> auxiliary_files/mathematica_code/Spinors/Kinematics/Kinematics.m <==
(* Mathematica Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: Kinematics *)
(* :Context: Kinematics` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-10-01 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2021 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

BeginPackage["Spinors`Kinematics`",
  {
    "Spinors`",
    "MomentumTwistorDefinitions`",
    "Spinors`NRational`"
  }
];
(* Exported symbols added here with SymbolName::usage *)

GenRationalMomenta::usage = "Defines rational valued momenta. Use NRational for evaluation.";

GenParametrizedMomenta::usage = "Defines momenta in terms of momentum twistor variables.
  Use NRational for evaluation.";
MomentumTwistorParameterSolution::usage = "Returns replacement rules to translate twistor
  parameters into spinorial expressions";

GenMomentaFromTwistors::usage = "Defines spinors from a provided twistor matrix.
  GenMomentaFromTwistors[labels, matrix]";
GenMomentaFromTwistors::missmatch = "Number of labels does not match number of provided twistors.";

RemoveNumSpinors::usage = "";
RemoveNumVectors::usage = "";


Begin["`Private`"];

AppendTo[$ContextPath,"Spinors`Private`"];
Unprotect/@$SpinorsFunctions;


(* :Section: *)
(* Setup scalar momenta *)
RemoveNumSpinors[a_]:=(NumSpinorList:=Evaluate[Alternatives@@DeleteCases[List@@NumSpinorList,
  Alternatives@@Flatten@{a}]]);
RemoveNumVectors[a_]:=(NumVectorList:=Evaluate[Alternatives@@DeleteCases[List@@NumVectorList,
  Alternatives@@Flatten@{a}]]);


(* :Section: *)
(* Twistor kinematics *)

Options[GenMomentaFromTwistors] = {Quiet->False};

GenMomentaFromTwistors[labelsBare_List, ZMatrix_List,opts:OptionsPattern[]] /;
    Length@labelsBare === Dimensions[ZMatrix][[2]] :=
    Module[{$blocked,n=Length@labelsBare,lambda,lambdaT,labels},

      labels = labelsBare /. {i_Integer?Positive :> Sp[i]};

      $blocked = If[OptionValue[Quiet]===True,Print,$blocked];

      {lambda,lambdaT} = LambdaLambdaTildeFromTwistor[ZMatrix];

      Block[{Print},
        RemoveNumSpinors[labels];
        RemoveNumVectors[labels];
        UndeclareLVector /@ labels;
        UndeclareSpinor /@ labels;
      ];

      Block[{#},
        MapIndexed[
          DeclareSpinorMomentum[#1,
            List /@ lambda[[First@#2]],
            {lambdaT[[First@#2]]}
          ]&,
          labels
        ];
      ]&@$blocked;
    ];

GenMomentaFromTwistors[___] /; Message[GenMomentaFromTwistors::missmatch] := Null;



(* :Section: *)
(* Rational kinematics *)

Options[GenRationalMomenta] = Join[Options[GenMomentaFromTwistors],{ParameterRange->1000}];

GenRationalMomenta[labelsBare_List,opts:OptionsPattern[]] :=
    GenMomentaFromTwistors[
      labelsBare,
      RandomInteger[{1,OptionValue[ParameterRange]},{4,Length@labelsBare}],
      FilterRules[{opts},Options[GenMomentaFromTwistors]]
    ];



(* :Section: *)
(* Parametrized kinematics *)

Options[GenParametrizedMomenta] = Options[GenMomentaFromTwistors];

GenParametrizedMomenta[labelsBare_List,opts:OptionsPattern[]] :=
    GenMomentaFromTwistors[
      labelsBare,
      MomentumTwistorMatrixParametrized[Length@labelsBare],
      FilterRules[{opts},Options[GenMomentaFromTwistors]]
    ];


MomentumTwistorParameterSolution[labelsBare_] := Module[
  {labels,n=Length@labelsBare},

  labels = labelsBare /. {i_Integer?Positive :> Sp[i]};

  MapAt[(#/.MapThread[Rule,{Sp/@(Range@n),labels}])&,
    MomentumTwistorParameterSolutionTemplate[n]/.{
      $momTwistorInv -> s,
      $momTwistorSpaaProd -> Spaa,
      $momTwistorSpbbProd -> Spbb,
      $momTwistorSpaaChain -> Spaa,
      $momTwistorSpabChain -> Spab,
      $momTwistorSpbaChain -> Spba,
      $momTwistorSpbbChain -> Spbb
    },
    {All,2}
  ]
];


  Protect/@$SpinorsFunctions;

  End[]; (* `Private` *)

  EndPackage[];

==> auxiliary_files/mathematica_code/Spinors/NRational/NRational.m <==
(* Mathematica Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: NRational *)
(* :Context: NRational` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-06-10 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2021 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

BeginPackage["Spinors`NRational`",{"Spinors`"}];
(* Exported symbols added here with SymbolName::usage *)

NRational::usage = "";
NRationalEval::usage = "";

$numericHeads::usage = "";
$constantHead::usage = "";

Begin["`Private`"];

Unprotect/@$SpinorsFunctions;
AppendTo[$ContextPath,"Spinors`Private`"];

(* :Section: *)
(* NRationalEval *)


NRationalEval[x_?NumericQ] := NRationalEval[x] =  x;

NRationalEval[Dot[Lat[b_?NumSpinorQ],CLat[a_?NumSpinorQ]]]:=NRationalEval[(NumLat[b].NumCLat[a])[[1,1]]];

NRationalEval[d:Dot[Lat[b_?NumSpinorQ],sms__?NumSm2Q,La[a_?NumSpinorQ]]]:=(NRationalEval[#]&/@d)[[1,1]]/;RightSM2Order[{sms}]&&OddQ[Length[{sms}]];

NRationalEval[d:Dot[Lat[b_?NumSpinorQ],sms__?NumSm2Q,CLat[a_?NumSpinorQ]]]:=(NRationalEval[#]&/@d)[[1,1]]/;RightSM2Order[{sms}]&&EvenQ[Length[{sms}]];

NRationalEval[Dot[CLa[b_?NumSpinorQ],la:La[a_?NumSpinorQ]]]:=(NRationalEval[NumCLa[b].NumLa[a]])[[1,1]];

NRationalEval[d:Dot[CLa[b_?NumSpinorQ],sms__?NumSm2Q,CLat[a_?NumSpinorQ]]]:=(NRationalEval[#]&/@d)[[1,1]]/;RightCSM2Order[{sms}]&&OddQ[Length[{sms}]];

NRationalEval[d:Dot[CLa[b_?NumSpinorQ],sms__?NumSm2Q,La[a_?NumSpinorQ]]]:=(NRationalEval[#]&/@d)[[1,1]]/;RightCSM2Order[{sms}]&&EvenQ[Length[{sms}]];

NRationalEval[Dot[UbarSpa[b_?NumSpinorQ],USpa[a_?NumSpinorQ]]]:=NRationalEval[(NumCLa[b].NumLa[a])[[1,1]]];

NRationalEval[Dot[UbarSpb[b_?NumSpinorQ],USpb[a_?NumSpinorQ]]]:=NRationalEval[(NumLat[b].NumCLat[a])[[1,1]]];

NRationalEval[d:Dot[UbarSpa[b_?NumSpinorQ],sms__?NumSm4Q,USpa[a_?NumSpinorQ]]]:=(NRationalEval[#]&/@d)[[1,1]]/;EvenQ[Length[{sms}]];

NRationalEval[d:Dot[UbarSpa[b_?NumSpinorQ],sms__?NumSm4Q,USpb[a_?NumSpinorQ]]]:=(NRationalEval[#]&/@d)[[1,1]]/;OddQ[Length[{sms}]];

NRationalEval[d:Dot[UbarSpb[b_?NumSpinorQ],sms__?NumSm4Q,USpb[a_?NumSpinorQ]]]:=(NRationalEval[#]&/@d)[[1,1]]/;EvenQ[Length[{sms}]];


NRationalEval[SmBA2[b_?NumSpinorQ,a_?NumSpinorQ]]:=NRationalEval[NumCLat[b].NumCLa[a]];
NRationalEval[CSmBA2[b_?NumSpinorQ,a_?NumSpinorQ]]:=NRationalEval[NumLa[a].NumLat[b]];
NRationalEval[SmBA4[b_?NumSpinorQ,a_?NumSpinorQ]]:=NRationalEval[USpb[b].UbarSpa[a]+USpa[a].UbarSpb[b]];


Sm2/:NRationalEval[Sm2[a:(_?NumSpinorQ|_?NumVectorQ|_?NumSMatrixQ)]]:=NRationalEval[SlashM2D[a]];


CSm2/:NRationalEval[CSm2[a:(_?NumSpinorQ|_?NumVectorQ|_?NumSMatrixQ)]]:=NRationalEval[SlashM2D2[a]];


Sm4/:NRationalEval[Sm4[a:(_?NumSpinorQ|_?NumVectorQ|_?NumSMatrixQ)]]:=NRationalEval[SlashM[a]];


NRationalEval[ProjPlus]:=((DiagonalMatrix[{1,1,1,1}]+Ga5)/2);
NRationalEval[ProjMinus]:=((DiagonalMatrix[{1,1,1,1}]-Ga5)/2);


NRationalEval[Sm4[Gamma0]]:=Ga0;
NRationalEval[Sm4[Gamma1]]:=Ga1;
NRationalEval[Sm4[Gamma2]]:=Ga2;
NRationalEval[Sm4[Gamma3]]:=Ga3;
NRationalEval[Sm4[Gamma5]]:=Ga5;
NRationalEval[Sm4[Gamma0]]:=Ga0;
NRationalEval[Sm4[Gamma1]]:=Ga1;
NRationalEval[Sm4[Gamma2]]:=Ga2;
NRationalEval[Sm4[Gamma3]]:=Ga3;
NRationalEval[Sm4[Gamma5]]:=Ga5;

NRationalEval[Gamma0]:=Ga0;
NRationalEval[Gamma1]:=Ga1;
NRationalEval[Gamma2]:=Ga2;
NRationalEval[Gamma3]:=Ga3;
NRationalEval[Gamma5]:=Ga5;

NRationalEval[Sm2[Gamma0]]:=sigma0;
NRationalEval[Sm2[Gamma0]]:=sigma0;
NRationalEval[Sm2[Gamma1]]:=sigma1;
NRationalEval[Sm2[Gamma1]]:=sigma1;
NRationalEval[Sm2[Gamma2]]:=sigma2;
NRationalEval[Sm2[Gamma2]]:=sigma2;
NRationalEval[Sm2[Gamma3]]:=sigma3;
NRationalEval[Sm2[Gamma3]]:=sigma3;



NRationalEval[USpa[a_?NumSpinorQ]]:=1/Sqrt[2] List/@Flatten[{NumLa[a],NumLa[a]}];


NRationalEval[USpb[a_?NumSpinorQ]]:=1/Sqrt[2] List/@Flatten[{NumCLat[a],-NumCLat[a]}];


NRationalEval[UbarSpb[a_?NumSpinorQ]]:=1/Sqrt[2] {Flatten[{NumLat[a],-NumLat[a]}]};


NRationalEval[UbarSpa[a_?NumSpinorQ]]:=1/Sqrt[2] {Flatten[{NumCLa[a],NumCLa[a]}]};


NRationalEval[Spaa[a_?NumSpinorQ,b_?NumSpinorQ]]:=(NumCLa[a].NumLa[b])[[1,1]];
NRationalEval[Spbb[a_?NumSpinorQ,b_?NumSpinorQ]]:=(NumLat[a].NumCLat[b])[[1,1]];


(*NRationalEval[Spaa[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=*)
(*    (NRationalEval[UbarSpa[a]].(Dot@@(NRationalEval@*Explicit/@{dm})).NRationalEval[USpa[b]])[[1,1]];*)

(*NRationalEval[Spab[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=*)
(*    (NRationalEval[UbarSpa[a]].(Dot@@(NRationalEval@*Explicit/@{dm})).NRationalEval[USpb[b]])[[1,1]];*)

(*NRationalEval[Spba[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=*)
(*    (NRationalEval[UbarSpb[b]].(Dot@@ (NRationalEval@*Explicit/@{dm})).NRationalEval[USpa[b]])[[1,1]];*)

(*NRationalEval[Spbb[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=*)
(*    (NRationalEval[UbarSpb[a]].(Dot@@(NRationalEval@*Explicit/@{dm})).NRationalEval[USpb[b]])[[1,1]];*)


NRationalEval[Spaa[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=
    (NumCLa[a].(Dot@@(NRationalEval/@alternate[Sm2,CSm2][{dm}])).NumLa[b])//First//First;

NRationalEval[Spab[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=
    (NumCLa[a].(Dot@@(NRationalEval/@alternate[Sm2,CSm2][{dm}])).NumCLat[b])//First//First;

NRationalEval[Spba[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=
    (NumLat[a].(Dot@@(NRationalEval/@alternate[CSm2,Sm2][{dm}])).NumLa[b]) //First//First;

NRationalEval[Spbb[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=
    (NumLat[a].(Dot@@(NRationalEval/@alternate[CSm2,Sm2][{dm}])).NumCLat[b])//First//First;


NRationalEval[s[a_?NumSpinorQ,b_?NumSpinorQ]]:=NRationalEval[2 Num4V[a].gg.Num4V[b]];


NRationalEval[s[a:(_?NumSpinorQ|_?NumVectorQ),b:(_?NumSpinorQ|_?NumVectorQ)]]:=NRationalEval[(Num4V[a]+Num4V[b]).gg.(Num4V[a]+Num4V[b])];


NRationalEval[s[a:((_?NumSpinorQ|_?NumVectorQ)..)]]:=NRationalEval[Plus@@((Num4V[#]&/@{a})).gg.Plus@@((Num4V[#]&/@{a}))];


NRationalEval[MP[a_?(NumVectorQ[#]||NumSpinorQ[#]&),b_?(NumVectorQ[#]||NumSpinorQ[#]&)]]:=NRationalEval[Num4V[a].gg.Num4V[b]];


NRationalEval[MP[a_?(NumVectorQ[#]||NumSpinorQ[#]&),b_?(NumVectorQ[#]||NumSpinorQ[#]&)]]:=NRationalEval[Num4V[a].gg.Num4V[b]];


NRationalEval[MP2[a_?(NumVectorQ[#]||NumSpinorQ[#]&)]]:=NRationalEval[Num4V[a].gg.Num4V[a]];


La/:NRationalEval[La[(m_?NumSMatrixQ)[a_?NumSpinorQ]]]:=NRationalEval[SlashM2D2[m].NumCLat[a]];


Lat/:NRationalEval[Lat[(m_?NumSMatrixQ)[a_?NumSpinorQ]]]:=(-1) NRationalEval[NumCLa[a].SlashM2D2[m]];


CLa/:NRationalEval[CLa[u:((m_?NumSMatrixQ)[a_?NumSpinorQ])]]:=Transpose[\[Epsilon]\[Epsilon].NRationalEval[La[u]]];


CLat/:NRationalEval[CLat[u:((m_?NumSMatrixQ)[a_?NumSpinorQ])]]:=\[Epsilon]\[Epsilon].Transpose[NRationalEval[Lat[u]]];


La/:NRationalEval[La[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]]]:=(NRationalEval[Dot@@alternate[SlashM2D,SlashM2D2][d].If[OddQ[Length[d]],NumCLat[a],NumLa[a]]]);


Lat/:NRationalEval[Lat[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]]]:=
    ((-1)^Length[d])(NRationalEval[If[OddQ[Length[d]],NumCLa[a],NumLat[a]].(Dot@@Reverse[alternate[SlashM2D,SlashM2D2][d]])]);



CLa/:NRationalEval[CLa[u:((d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ])]]:=Transpose[\[Epsilon]\[Epsilon].NRationalEval[La[u]]];


CLat/:NRationalEval[CLat[u:((d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ])]]:=\[Epsilon]\[Epsilon].Transpose[NRationalEval[Lat[u]]];


USpa/:NRationalEval[USpa[(m_?NumSMatrixQ)[a_?NumSpinorQ]]]:=NRationalEval[Sm4[m]].USpb[a];


USpb/:NRationalEval[USpb[(m_?NumSMatrixQ)[a_?NumSpinorQ]]]:=NRationalEval[Sm4[m]].USpa[a];


UbarSpa/:NRationalEval[UbarSpa[(m_?NumSMatrixQ)[a_?NumSpinorQ]]]:=(-1)UbarSpb[a].NRationalEval[Sm4[m]];


UbarSpb/:NRationalEval[UbarSpb[(m_?NumSMatrixQ)[a_?NumSpinorQ]]]:=(-1)UbarSpa[a].NRationalEval[Sm4[m]];


USpa/:NRationalEval[USpa[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]]]:=(NRationalEval[(Sm4/@d).If[OddQ[Length[d]],USpb[a],USpa[a]]]);


USpb/:NRationalEval[USpb[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]]]:=(NRationalEval[(Sm4/@d).If[OddQ[Length[d]],USpa[a],USpb[a]]]);


UbarSpa/:NRationalEval[UbarSpa[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]]]:=(-1)^Length[d](NRationalEval[If[OddQ[Length[d]],UbarSpb[a],UbarSpa[a]].(Sm4/@Reverse[d])]);


UbarSpb/:NRationalEval[UbarSpb[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]]]:=(-1)^Length[d](NRationalEval[If[OddQ[Length[d]],UbarSpa[a],UbarSpb[a]].(Sm4/@Reverse[d])]);


NRationalEval[s:(Spaa[_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ],_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ]])]:=
    NRationalEval[UnCompact[s]];


NRationalEval[s:(Spab[_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ],_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ]])]:=
    NRationalEval[UnCompact[s]];


NRationalEval[s:(Spba[_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ],_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ]])]:=
    NRationalEval[UnCompact[s]];


NRationalEval[s:(Spbb[_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ],_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ]])]:=
    NRationalEval[UnCompact[s]];

NRationalEval[La[a_?NumSpinorQ]]:=NRationalEval[NumLa[a]];
NRationalEval[Lat[a_?NumSpinorQ]]:=NRationalEval[NumLat[a]];
NRationalEval[CLa[a_?NumSpinorQ]]:=NRationalEval[NumCLa[a]];
NRationalEval[CLat[a_?NumSpinorQ]]:=NRationalEval[NumCLat[a]];

NRationalEval[Verbatim[Plus][expr___]] := Plus@@NRationalEval/@{expr};
NRationalEval[Verbatim[Times][expr___]] := Times@@NRationalEval/@{expr};
NRationalEval[Verbatim[List][expr___]] := List@@NRationalEval/@{expr};
NRationalEval[Verbatim[Power][expr___]] := Power@@NRationalEval/@{expr};

$numericHeads = {Spbb,Spaa,Spab,Spba,USpa,USpb,UbarSpa,UbarSpb,s,NumCLa,NumCLat,
  NumLa,NumLat,Num4V,CSm2,Sm2,Sm4,SmBA2,CSmBA2,SmBA4,La,Lat,CLa,CLat,MP2,MP,
  SlashM2D,lp};

$constantHeads= {Gamma0,Gamma1,Gamma2,Gamma3,Gamma5,ProjMinus,ProjPlus};

(*NRational[expr:Except[Alternatives@@Blank/@$numericHeads]] :=*)
(*Module[{uniqueObjects,uniqueObjectsEvaluated,evaluationRules},*)

(*  uniqueObjects = DeleteDuplicates@Cases[*)
(*      {expr},*)
(*      Alternatives@@Blank/@$numericHeads,*)
(*      Infinity*)
(*  ];*)
(*  uniqueObjectsEvaluated = NRationalEval/@uniqueObjects;*)
(*  evaluationRules = Dispatch@MapThread[Rule,{uniqueObjects,uniqueObjectsEvaluated}];*)

(*  expr /. evaluationRules*)
(*];*)

setupNRationalCache[]:=
    Module[{},
      ClearAll[nRationalCache];

      nRationalCache[Verbatim[Plus][expr___]] :=
          nRationalCache[Plus[expr]] = Plus@@nRationalCache/@{expr};
      nRationalCache[Verbatim[Times][expr___]] :=
          nRationalCache[Times[expr]] = Times@@nRationalCache/@{expr};
      nRationalCache[Verbatim[List][expr___]] :=
          nRationalCache[List[expr]] = List@@nRationalCache/@{expr};
      nRationalCache[Verbatim[Power][expr___]] :=
          nRationalCache[Power[expr]] = Power@@nRationalCache/@{expr};

      nRationalCache[expr:Alternatives@@Join[(Verbatim[#][BlankSequence[]]&/@$numericHeads),Verbatim/@$constantHeads]]:=
          nRationalCache[expr] = NRationalEval[expr];
      nRationalCache[x_] := x;
    ];

NRational[expr_]:=Module[{},
  setupNRationalCache[];
  nRationalCache@expr
];

$ContextPath = DeleteCases[$ContextPath,"Spinors`Private`"];

Protect/@$SpinorsFunctions;

End[]; (* `Private` *)

EndPackage[]

==> auxiliary_files/mathematica_code/Spinors/ScalarKinematics/ScalarKinematics.m <==
(*

    This file is part of SpinorHelicityAddons.

    SpinorHelicityAddons is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    SpinorHelicityAddons is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with SpinorHelicityAddons.  If not, see <http://www.gnu.org/licenses/>.

*)

(* Mathematica Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: ScalarKinematics *)
(* :Context: ScalarKinematics` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-06-10 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2021 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

BeginPackage["Spinors`ScalarKinematics`",{"Spinors`","Spinors`NRational`","Spinors`Kinematics`"}];
(* Exported symbols added here with SymbolName::usage *)

lp::usage = "";
SumM::usage = "";

ATreeSAM::usage = "";
ATreeSAMContact::usage = "";
ATreeSAMGluon::usage = "";

SetupSAMFourScalarMomentumKinematics::usage = "";
SetupSAMTwoScalarMomentumKinematics::usage = "";

Begin["`Private`"];

AppendTo[$ContextPath,"Spinors`Private`"];

Unprotect/@$SpinorsFunctions;

(* :Section: *)
(* lp *)

NRationalEval[lp[x_,y_]]:=2 NRationalEval[MP[x,y]];
NRationalEval[lp[x:Repeated[_,{3,Infinity}]]]:= 2*NRationalEval/@MP@@@Subsets[{x},{2}]//Apply[Plus];

AppendTo[$numericHeads,lp];


(* :Section: *)
(* Setup scalar momenta *)
(*RemoveNumSpinors[a_]:=(NumSpinorList:=Evaluate[Alternatives@@DeleteCases[List@@NumSpinorList,*)
(*  Alternatives@@Flatten@{a}]]);*)
(*RemoveNumVectors[a_]:=(NumVectorList:=Evaluate[Alternatives@@DeleteCases[List@@NumVectorList,*)
(*  Alternatives@@Flatten@{a}]]);*)


Options[SetupSAMFourScalarMomentumKinematics] = {Quiet->False};

SetupSAMFourScalarMomentumKinematics[scalar1Labels : {_, _}, scalar2Labels : {_, _},
  masslessLabels_List, kinematicPoint_Association, opts:OptionsPattern[]] /;
    Length@masslessLabels ===
        Length@kinematicPoint["Massless"] :=
    Module[{$blocked},

      $blocked = If[OptionValue[Quiet]===True,Print,$blocked];

      Block[{Print},
        RemoveNumSpinors[Join[scalar1Labels,scalar2Labels,masslessLabels]];
        RemoveNumVectors[Join[scalar1Labels,scalar2Labels,masslessLabels]];
        Map[UndeclareLVector[#]&, Join[scalar1Labels,scalar2Labels,masslessLabels]];
        Map[UndeclareSpinor[#]&, Join[scalar1Labels,scalar2Labels,masslessLabels]];
      ];

      Block[{#},

        MapIndexed[DeclareLVectorMomentum[#1, kinematicPoint[["Scalars1", First@#2]]]&,
          scalar1Labels];
        MapIndexed[DeclareLVectorMomentum[#1, kinematicPoint[["Scalars2", First@#2]]]&,
          scalar2Labels];

        MapIndexed[DeclareSpinorMomentum[#1, List /@ kinematicPoint[["MasslessSpinors", First@#2, 1]],
          {kinematicPoint[["MasslessSpinors", First@#2, 2]]}]&, masslessLabels];

      ]&@$blocked;
    ];

Options[SetupSAMTwoScalarMomentumKinematics] = {Quiet->False};

SetupSAMTwoScalarMomentumKinematics[scalarLabels : {_, _}, masslessLabels_List,
  kinematicPoint_Association, opts:OptionsPattern[]] /; Length@masslessLabels === Length@kinematicPoint["Massless"]:=
    Module[{$blocked},

      $blocked = If[OptionValue[Quiet]===True,Print,$blocked];

      Block[{Print},
        RemoveNumSpinors[Join[scalarLabels,masslessLabels]];
        RemoveNumVectors[Join[scalarLabels,masslessLabels]];
        Map[UndeclareLVector[#]&, Join[scalarLabels,masslessLabels]];
        Map[UndeclareSpinor[#]&, Join[scalarLabels,masslessLabels]];
      ];

      Block[{#},

        MapIndexed[DeclareLVectorMomentum[#1, kinematicPoint[["Scalars", First@#2]]]&, scalarLabels];

        MapIndexed[DeclareSpinorMomentum[#1, List /@ kinematicPoint[["MasslessSpinors", First@#2, 1]],
          {kinematicPoint[["MasslessSpinors", First@#2, 2]]}]&, masslessLabels];

      ]&@$blocked;
    ];


(* :Section: *)
(* SumM *)

SetAttributes[SumM,Orderless];

SumM /: MakeBoxes[SumM[y__],StandardForm|TraditionalForm] := TemplateBox[ToBoxes/@{y},"SumM",
  DisplayFunction->(RowBox[{"(",TemplateSlotSequence[1,"+"],")"}]&),
  InterpretationFunction->(RowBox[{"SumM","[",TemplateSlotSequence[1,","],"]"}]&)
];

SumM /: NumSMatrixQ[SumM[x__]] := AllTrue[{x},NumSMatrixQ];
SumM /: Explicit[SumM[x__]] := Plus@@Explicit/@{x};

N[Spaa[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ],p_:$MachinePrecision]:=
    (N[UbarSpa[a],p].(Dot@@((Explicit/@{dm})/.SumM->Plus)).N[USpa[b],p])[[1,1]];
N[Spab[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ],p_:$MachinePrecision]:=
    (N[UbarSpa[a].(Dot@@((Explicit/@{dm})/.SumM->Plus)).USpb[b],p])[[1,1]];
N[Spba[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ],p_:$MachinePrecision]:=
    (N[UbarSpb[a].(Dot@@((Explicit/@{dm})/.SumM->Plus)).USpa[b],p])[[1,1]];
N[Spbb[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ],p_:$MachinePrecision]:=
    (N[UbarSpb[a].(Dot@@((Explicit/@{dm})/.SumM->Plus)).USpb[b],p])[[1,1]];


NRationalEval[Spaa[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=
    (NumCLa[a].(Dot@@(NRationalEval/@(alternate[Sm2,CSm2][{dm}]/.SumM->Plus))).NumLa[b])//First//First;

NRationalEval[Spab[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=
    (NumCLa[a].(Dot@@(NRationalEval/@(alternate[Sm2,CSm2][{dm}]/.SumM->Plus))).NumCLat[b])//First//First;

NRationalEval[Spba[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=
    (NumLat[a].(Dot@@(NRationalEval/@(alternate[CSm2,Sm2][{dm}]/.SumM->Plus))).NumLa[b]) //First//First;

NRationalEval[Spbb[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ]]:=
    (NumLat[a].(Dot@@(NRationalEval/@(alternate[CSm2,Sm2][{dm}]/.SumM->Plus))).NumCLat[b])//First//First;

$ContextPath = DeleteCases[$ContextPath,"Spinors`Private`"];

Protect/@$SpinorsFunctions;

End[]; (* `Private` *)

EndPackage[]

==> auxiliary_files/mathematica_code/Spinors/SortChains/SortChains.m <==
(*

    This file is part of SpinorHelicityAddons.

    SpinorHelicityAddons is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    SpinorHelicityAddons is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with SpinorHelicityAddons.  If not, see <http://www.gnu.org/licenses/>.

*)

(* Mathematica Package *)
(* Created by the Wolfram Language Plugin for IntelliJ, see http://wlplugin.halirutan.de/ *)

(* :Title: SortChain *)
(* :Context: SortChain` *)
(* :Author: Sebastian Poegel *)
(* :Date: 2021-06-11 *)

(* :Package Version: 0.1 *)
(* :Mathematica Version: 12.1 *)
(* :Copyright: (c) 2021 Sebastian Poegel *)
(* :Keywords: *)
(* :Discussion: *)

BeginPackage["Spinors`SortChains`",{"Spinors`"}];
(* Exported symbols added here with SymbolName::usage *)

$SortChains::usage = "If True, spinor chains are automatically sorted according to the usual S@M
rules. Otherwise, chains are left as they are.";
$SortChains = True;

Unprotect[Spaa,Spbb,Spba];


DownValues[Spaa] = DownValues[Spaa]/.{
  Verbatim[HoldPattern[Spaa[(Global`a_)?SpinorQ, (Spinors`Private`p___)?SMatrixQ, (Global`a_)?SpinorQ]] :> -Spaa[Global`a, Sequence @@ Reverse[{Spinors`Private`p}], Global`a] /;  !OrderedQ[{{Spinors`Private`p}, Reverse[{Spinors`Private`p}]}]]->
      (HoldPattern[Spaa[(Spinors`Private`a_)?SpinorQ, (Spinors`Private`p___)?SMatrixQ, (Spinors`Private`a_)?SpinorQ]] :> -Spaa[Spinors`Private`a,
        Sequence @@ Reverse[{Spinors`Private`p}], Spinors`Private`a] /;  $SortChains&&!OrderedQ[{{Spinors`Private`p}, Reverse[{Spinors`Private`p}]}]),
  Verbatim[HoldPattern[Spaa[(Global`a_)?SpinorQ, (Spinors`Private`p___)?SMatrixQ,
    (Spinors`Private`b_)?SpinorQ]] :> -Spaa[Spinors`Private`b, Sequence @@
        Reverse[{Spinors`Private`p}], Global`a] /;  !OrderedQ[{Global`a, Spinors`Private`b}]]->
      (HoldPattern[Spaa[(Spinors`Private`a_)?SpinorQ, (Spinors`Private`p___)?SMatrixQ, (Spinors`Private`b_)
          ?SpinorQ]] :> -Spaa[Spinors`Private`b, Sequence @@ Reverse[{Spinors`Private`p}], Spinors`Private`a] /;  $SortChains&&!OrderedQ[{Spinors`Private`a, Spinors`Private`b}])
};


DownValues[Spba] = DownValues[Spba]/.{
  Verbatim[HoldPattern[Spba[(Global`a_)?SpinorQ, (Spinors`Private`p___)?SMatrixQ, (Spinors`Private`b_)?SpinorQ]] :> Spab[Spinors`Private`b, Sequence @@ Reverse[{Spinors`Private`p}], Global`a]]->
      HoldPattern[Spba[(Spinors`Private`a_)?SpinorQ, (Spinors`Private`p___)?SMatrixQ, (Spinors`Private`b_)
          ?SpinorQ]] :> Spab[Spinors`Private`b, Sequence @@ Reverse[{Spinors`Private`p}], Spinors`Private`a] /;$SortChains
};


DownValues[Spbb] = DownValues[Spbb]/.{
  Verbatim[HoldPattern[Spbb[(Global`a_)?SpinorQ, (Spinors`Private`p___)?SMatrixQ, (Global`a_)?SpinorQ]] :>
      -Spbb[Global`a, Sequence @@ Reverse[{Spinors`Private`p}], Global`a] /;
          !OrderedQ[{Reverse[{Spinors`Private`p}], {Spinors`Private`p}}]]->
      HoldPattern[Spbb[(Spinors`Private`a_)?SpinorQ, (Spinors`Private`p___)?SMatrixQ, (Spinors`Private`a_)?SpinorQ]] :> -Spbb[Spinors`Private`a,
        Sequence @@ Reverse[{Spinors`Private`p}], Spinors`Private`a] /;  $SortChains && !OrderedQ[{Reverse[{Spinors`Private`p}], {Spinors`Private`p}}]
  ,
  Verbatim[HoldPattern[Spbb[(Global`a_)?SpinorQ, (Spinors`Private`p___)?SMatrixQ, (Spinors`Private`b_)?SpinorQ]] :> -Spbb[Spinors`Private`b, Sequence @@ Reverse[{Spinors`Private`p}], Global`a] /; OrderedQ[{Global`a, Spinors`Private`b}] && Global`a =!= Spinors`Private`b]->
      HoldPattern[Spbb[(Spinors`Private`a_)?SpinorQ, (Spinors`Private`p___)?SMatrixQ, (Spinors`Private`b_)
          ?SpinorQ]] :> -Spbb[Spinors`Private`b, Sequence @@ Reverse[{Spinors`Private`p}], Spinors`Private`a] /; $SortChains && OrderedQ[{Spinors`Private`a, Spinors`Private`b}] && Spinors`Private`a =!= Spinors`Private`b
};


Protect[Spaa,Spbb,Spba];



EndPackage[]

==> auxiliary_files/mathematica_code/Spinors/spinors_impl.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



BeginPackage["Spinors`",{"Global`"}]


If[StringMatchQ[$Version,"*5.0*"],Tuples[ll_List,0]:={{}};Tuples[ll_List,n_]:=Partition[Flatten[Outer[List,Sequence@@Table[ll,{jj,1,n}]]],n]]


$SpinorsFunctions=Sort[{"DeclareSpinor","SpinorQ","UndeclareSpinor","Sp","DeclareSMatrix","SMatrixQ","UndeclareSMatrix","Sm","Spaa","Spbb","Spab","Spba","ExpandSToSpinors ","ConvertSpinorsToS","Compactify","UnCompact","Schouten","s","GenMomenta","Num4V","DeclareSpinorMomentum","USpa","USpb","UbarSpa","UbarSpb","SpOpen","SpClose","La","Lat","CLa","CLat","ASpinorShift","BSpinorShift","PfromBiSpinor","Gamma0","Gamma1","Gamma2","Gamma3","Gamma5","ProjPlus","ProjMinus","DeclareLVector","UndeclareLVector","DeclareLVectorMomentum","LVectorQ","MP","MP2","ShiftBA","ASpinorReplace","BSpinorReplace","To4DimSpinor","To2DimSpinor","ASchouten","BSchouten","ACompactify","BCompactify","SmBA","Sm2","CSm2","Sm4","SmBA2","CSmBA2","SmBA4","PfromSm2","PfromSm4","PfromCSm2"}]


$SpinorPrecision=MachinePrecision


DeclareSpinor::usage="DeclareSpinor[s] or DeclareSpinor[s1,...,sn] declares the symbols s or s1,...,sn as spinors." ;


UndeclareSpinor::usage="UnDeclareSpinor[x] removes x from the list of spinors.";


SpinorQ::usage="SpinorQ[x] returns True if x is a spinor, False otherwise.";


Sp::usage="Sp[i] is represents a spinor labelled by the integer i." ;


DeclareSMatrix::usage="DeclareSMatrix[P] or DeclareSMatrix[P1,...,Pn] declares the symbols P or P1,...,Pn as slashed matrices.";


SMatrixQ::usage="SMatrixQ[x] returns True if x is a slashed matrix, False otherwise.";


UndeclareSMatrix::usage="UnDeclareSMatrix[P] removes P from the list of slashed matrices.";


Sm::usage="Sm[i] represents the slashed matrix obtained by contracting the momentum associated with the spinor labelled by the integer i with the gamma matrices.";


Spaa::usage="Spaa[a,b] or Spaa[a,\!\(\*SubscriptBox[\"P\", \"1\"]\),...,\!\(\*SubscriptBox[\"P\", 
RowBox[{\"2\", \"n\"}]]\),b] represents the spinor product <a b> or <a|\!\(\*SubscriptBox[\"P\", \"1\"]\)|...|\!\(\*SubscriptBox[\"P\", 
RowBox[{\"2\", \"n\"}]]\)|b>.";


Spab::usage="Spab[a,\!\(\*SubscriptBox[\"P\", \"1\"]\),...,\!\(\*SubscriptBox[\"P\", 
RowBox[{
RowBox[{\"2\", \"n\"}], \"+\", \"1\"}]]\),b] represents the spinor product <a|\!\(\*SubscriptBox[\"P\", \"1\"]\)|...|\!\(\*SubscriptBox[\"P\", 
RowBox[{
RowBox[{\"2\", \"n\"}], \"+\", \"1\"}]]\)|b].";


Spbb::usage="Spbb[a,b] or Spbb[a,\!\(\*SubscriptBox[\"P\", \"1\"]\),...,\!\(\*SubscriptBox[\"P\", 
RowBox[{\"2\", \"n\"}]]\),b] represents the spinor product [a b] or [a|\!\(\*SubscriptBox[\"P\", \"1\"]\)|...|\!\(\*SubscriptBox[\"P\", \"n\"]\)|b].";


Spba::usage="Spba[a,\!\(\*SubscriptBox[\"P\", \"1\"]\),...,\!\(\*SubscriptBox[\"P\", 
RowBox[{
RowBox[{\"2\", \"n\"}], \"+\", \"1\"}]]\),b] represents the spinor product [a|\!\(\*SubscriptBox[\"P\", \"1\"]\)|...|\!\(\*SubscriptBox[\"P\", 
RowBox[{
RowBox[{\"2\", \"n\"}], \"+\", \"1\"}]]\)|b>.";


ExpandSToSpinors::usage="ExpandSToSpinors[x] converts the invariants s[i,j] in x into products of spinor products.";


ConvertSpinorsToS::usage="ConvertSpinorsToS[x] converts spinor products of the form <a b>[b a] in x to invariants s[a,b].";


Compactify::usage="Compactify[x] acts on x,and
transforms spinor products with slashed matrices into spinor
products of only two spinors.For example,Compactify[<a|P|b]]
returns
<a|P(b)>.Compactify[x,a] does the same,but leaving the spinor a untouched.For
example,\n Compactify[<a|P|b],b]\n
returns
-[P(a),b].";


UnCompact::usage="UnCompact[x] undoes the action of Compactify. UnCompact[x,a] undoes the action of Compactify, but only for the spinor a.";


Schouten::usage="Schouten[x,a,b,c,d] applies the Schouten identity \n
<a b><c d> = <a c><b d> - <a d><b c>
\n
Schouten[x,a,b,c] applies the Schouten identity \n
<a b><c *> = <a c><* b> - <a *><b c>
\n
Schouten[x,l] applies the Schouten identity \n
<l a>/(<l b><l c>) = <b a>/(<l b><b c>) + <c a>/(<l c><c b>)\n or \n [l a]/([l b][l c]) = [b a]/([l b][b c]) + [c a]/([l c][c b])";


s::usage="s[a,b] is the invariant scalar product (\!\(\*SubscriptBox[\"p\", \"a\"]\)+\!\(\*SubscriptBox[\"p\", \"b\"]\)\!\(\*SuperscriptBox[\")\", \"2\"]\) between the momenta \!\(\*SubscriptBox[\"p\", 
RowBox[{\"a\", \" \"}]]\) and \!\(\*SubscriptBox[\"p\", \"b\"]\) associated with the spinors a and b.";


GenMomenta::usage="GenMomenta[{\!\(\*SubscriptBox[\"s\", \"1\"]\),...,\!\(\*SubscriptBox[\"s\", \"n\"]\)}] generates four momenta for the spinors \!\(\*SubscriptBox[\"s\", 
RowBox[{\"1\", \" \"}]]\) to \!\(\*SubscriptBox[\"s\", \"n\"]\) so that they sum to zero.\n
 GenMomenta[{\!\(\*SubscriptBox[\"s\", \"1\"]\),...,\!\(\*SubscriptBox[\"s\", \"n\"]\)} -> {\!\(\*SubscriptBox[\"p\", \"0\"]\),\!\(\*SubscriptBox[\"p\", \"x\"]\),\!\(\*SubscriptBox[\"p\", \"y\"]\),\!\(\*SubscriptBox[\"p\", \"z\"]\)}] generates four momenta for the spinors \!\(\*SubscriptBox[\"s\", 
RowBox[{\"1\", \" \"}]]\) to \!\(\*SubscriptBox[\"s\", \"n\"]\) so that the sum of the momenta equals the provided vector {\!\(\*SubscriptBox[\"p\", \"0\"]\),\!\(\*SubscriptBox[\"p\", \"x\"]\),\!\(\*SubscriptBox[\"p\", \"y\"]\),\!\(\*SubscriptBox[\"p\", \"z\"]\)}.";


Num4V::usage="Num4V[a] returns the numerical value of the four vector associated with the spinor a.\n
Num4V[P] returns the numerical value of the four vector or slashed matrix P.";


DeclareSpinorMomentum::usage="DeclareSpinorMomentum[a,{\!\(\*SubscriptBox[\"p\", \"0\"]\),\!\(\*SubscriptBox[\"p\", \"x\"]\),\!\(\*SubscriptBox[\"p\", \"y\"]\),\!\(\*SubscriptBox[\"p\", \"z\"]\)}] declares the vector provided as the second argument to be the four vector associated with the spinor provided as the first argument.";


USpa::usage="USpa[a] is the positive helicity wave function |\!\(\*SuperscriptBox[\"a\", \"+\"]\)> = |a> in the four dimensional representation associated with the spinor a";


USpb::usage="USpb[a] is the negative helicity wave function |\!\(\*SuperscriptBox[\"a\", \"-\"]\)> = |a] in the four dimensional representation associated with the spinor a";


UbarSpa::usage="UbarSpa[a] is the negative helicity conjugated wave function <\!\(\*SuperscriptBox[\"a\", \"-\"]\)| = <a| in the four dimensional representation associated with the spinor a";


UbarSpb::usage="UbarSpb[a] is the positive helicity conjugated wave function <\!\(\*SuperscriptBox[\"a\", \"+\"]\)| = [a| in the four dimensional representation associated with the spinor a";


La::usage="La[s] is the two dimensional representation of the lambda-spinor s, 
with the spinor index in the down-position.
";
Lat::usage="Lat[s] is the two dimensional representation of the lambda-tilde-spinor s, 
with the spinor index in the down-position.
";
CLa::usage="CLa[s] is the two dimensional representation of the lambda-spinor s, 
with the spinor index in the up-position.
";
CLat::usage="CLat[s] is the two dimensional representation of the lambda-tilde-spinor s, 
with the spinor index in the up-position.
";


SpOpen::usage=" SpOpen[x] decomposes spinor products in x containing slashed matrices into products of smaller spinor products, by applying:\n
k-slashed = |k>[k| + |k]<k|.\n
 SpOpen[x,a] does the same selectively, at the occurence of a-slashed.  
";


SpClose::usage="SpClose[x] reconstructs sandwiches of spinor products from 
smaller spinor product chains in x, by applying:\n
|k>[k| + |k]<k| = k-slashed.\n
SpClose[x,a] does the same selectively, at the occurence of the spinor a,  
\"closing\" only with respect to it.";


Gamma0::usage="Gamma0 ist the Dirac matrix \!\(\*SubscriptBox[\"\[Gamma]\", \"0\"]\).";Gamma1::usage="Gamma1 ist the Dirac matrix \!\(\*SubscriptBox[\"\[Gamma]\", \"1\"]\).";Gamma2::usage="Gamma2 ist the Dirac matrix \!\(\*SubscriptBox[\"\[Gamma]\", \"2\"]\).";
Gamma3::usage="Gamma3 ist the Dirac matrix \!\(\*SubscriptBox[\"\[Gamma]\", \"3\"]\).";Gamma5::usage="Gamma5 ist the Dirac matrix \!\(\*SubscriptBox[\"\[Gamma]\", \"5\"]\).";


ProjPlus::usage="ProjPlus is the positive helicity projector.";


ProjMinus::usage="ProjMinus is the negative helicity projector.";


To2DimSpinor::usage="To2DimSpinor converts spinor products in the 4 dimensional representation into spinor products in the 2 dimensional representation.";

To4DimSpinor::usage="To2DimSpinor converts spinor products in the 2 dimensional representation into spinor products in the 4 dimensional representation.";


ToSpinorLabel::usage="ToSpinorLabel converts spinor objects in from their two- or four-dimensional representation into the representation with spinor labels."


ASpinorShift::usage="ASpinorShift[x,a,s] shifts angle spinors |a> by |s>
|a> \[Rule] |a> + |s>
where |s> can be a linear combination of angle-spinors."


BSpinorShift::usage="BSpinorShift[x,a,s] shifts bracket spinors [a| and |a] by the value s."


PfromBiSpinor::usage="PfromBiSpinor[{{_,_},{_,_}}] extracts the four momentum from its bispinorial representation."


PfromSm2::usage="PfromSm2[M] extracts the four momentum corresonding to the (numerical) two dimensional slashed matrix M of the Sm2 type."


PfromSm4::usage="PfromSm4[P] extracts the four momentum corresonding to the (numerical) four dimensional slashed matrix P."


PfromCSm2::usage="PfromSm2[M] extracts the four momentum corresonding to the (numerical) two dimensional slashed matrix M of the CSm2 type."


(*GenMomentaIP::usage="experimental"*)


MP::usage="MP[p1,p2] is the Minkowski scalar product between p1 and p2 with signature (1,-1,-1,-1).";


MP2::usage="MP2[p] is a shortcut for MP[p,p], the Minkowski scalar product of p with itself with signature (1,-1,-1,-1).";


DeclareLVector::usage="DeclareLVector[P] or DeclareLVector[P1,...,Pn] declares the symbols P or P1,...,Pn as Lorentz vectors.";


LVectorQ::usage="LVectorQ[p] returns True if p is a Lorentz vector (or has a Lorentz vector bound to it, like for spinors declared with DeclareSpinor), False otherwise.";


UndeclareLVector::usage="UnDeclareLVector[P] removes P from the list of Lorentz vectors.";


DeclareLVectorMomentum::usage="DeclareLVectorMomentum[P,{\!\(\*SubscriptBox[\"p\", \"0\"]\),\!\(\*SubscriptBox[\"p\", \"x\"]\),\!\(\*SubscriptBox[\"p\", \"y\"]\),\!\(\*SubscriptBox[\"p\", \"z\"]\)}] declares the numerical value of the vector P to be that provided as the second argument."


ShiftBA::usage="ShiftBA[a,b,z][x] performs the spinor shift\n\t|a] \[Rule] |a] - z |b]\n\t|b> \[Rule] |b> + z |a>"


ShiftBA::usage="ShiftBA[b,a,z][x] performs the spinor shift\n
|b]\[Rule]|b]-z |a]\n|a>\[Rule]|a>+z |b>"


ASpinorReplace::usage="ASpinorReplace[x,a,r] replaces the angle spinor |a> with |r>"


BSpinorReplace::usage="BSpinorShift[x,a,s] shifts angle spinors |a] by |s]
|a] -> |a]+|s]
where |s] can be a linear combination of bracket-spinors.
"


ASchouten::usage="
ASchouten[x,l] applies the Schouten identity 
 <l a>/(<l b><l c>) = <b a>/(<l b><b c>) + <c a>/(<l c><c b>)";
BSchouten::usage="
 BSchouten[x,l] applies the Schouten identity 
 [l a]/([l b][l c]) = [b a]/([l b][b c]) + [c a]/([l c][c b])
";


ACompactify::usage="ACompactify[x,a] transforms Spinor products of the form \n ...a>  or <a... \n into \n <*a> or <a*> \n with slashed matrices into spinor products of only two spinors. For  For example, \nCompactify[<a|P|b],a] \n returns \n<a,P(b)>\n but leaves \n [a|P|b>\n untouched.
";


BCompactify::usage="ACompactify[x,a] transforms Spinor products of the form \n
...a]  or [a... \n into \n 
[*a] or [a*] 
with slashed matrices into spinor products of only two spinors. For  For example, \nCompactify[[a|P|b>,a] \n returns \n[a,P(b)]\n but leaves \n <a|P|b]\n untouched.
";


SmBA::usage="SmBA[b,a] is a slashed matrix representing the combination\n
|b]<a| + |a>[b|
"
SmBA2::usage="SmBA2[b,a] is a slashed matrix representing the tensor product of the two dimensional spinors CLat[b].CLa[a] 
in the two-dimensional representation.
"
CSmBA2::usage="CSmBA2[b,a] is a slashed matrix representing the tensor product of the two dimensional spinors La[a].Lat[b] 
in the two-dimensional representation.
"

SmBA4::usage="SmBA4[b,a] is a slashed matrix representing  the combination\n
|b]<a| + |a>[b|\n 
in the four-dimensional representation.
"


Sm2::usage="Sm2[P] is the two-dimensional representation or the slashed matrix of the vector P."


Sm4::usage="Sm4[P] is the four-dimensional representation or the slashed matrix of the vector P."


CSm2::usage="CSm2[P] is the two dimensional representation or the slashed matrix of the vector P with both indices contracted with the epsilon tensor."


Begin["`Private`"]


PRINT[x__]:=Print[x];


$SpinorPrecision::lowprecision="A vector has been provided with a lower precision as the current working precision of the Spinor package."


Spab::even="Even number of spinorial objects in Spab[`1`]"


Spba::even="Even number of spinorial objects in Spba[`1`]"


Spaa::odd="Odd number of spinorial objects in Spaa[`1`]"


Spbb::odd="Odd number of spinorial objects in Spbb[`1`]"


Spaa/:MakeBoxes[Spaa[a_,p__,b_],StandardForm]:=FormBox[RowBox[{"\[LeftAngleBracket]",MakeBoxes[a,TraditionalForm],"|",Sequence@@(Delete[Flatten[{MakeBoxes[#,TraditionalForm],"|"}&/@{p},1],-1]),"|",MakeBoxes[b,TraditionalForm],"\[RightAngleBracket]"}],TraditionalForm]


Spaa/:MakeBoxes[Spaa[a_,b_],StandardForm]:=FormBox[RowBox[{"\[LeftAngleBracket]",MakeBoxes[a,TraditionalForm],"|",MakeBoxes[b,TraditionalForm],"\[RightAngleBracket]"}],TraditionalForm]


Spaa/:MakeBoxes[Spaa[a_,p__,b_],TraditionalForm]:=RowBox[{"\[LeftAngleBracket]",MakeBoxes[a,TraditionalForm],"|",Sequence@@(Delete[Flatten[{MakeBoxes[#,TraditionalForm],"|"}&/@{p},1],-1]),"|",MakeBoxes[b,TraditionalForm],"\[RightAngleBracket]"}]


Spaa/:MakeBoxes[Spaa[a_,b_],TraditionalForm]:=RowBox[{"\[LeftAngleBracket]",MakeBoxes[a,TraditionalForm],"|",MakeBoxes[b,TraditionalForm],"\[RightAngleBracket]"}]


Spaa[a_Alternatives]:=Spaa@@a


Unprotect[RowBox]; 
MakeExpression[RowBox[{"\[LeftAngleBracket]",p__,"\[RightAngleBracket]"}],TraditionalForm]:=(MakeExpression[RowBox[{"Spaa","[",p,"]"}],TraditionalForm])
MakeExpression[RowBox[{"\[LeftAngleBracket]",RowBox[{p__}],"\[RightAngleBracket]"}],TraditionalForm]:=(If[OddQ[Count[{p},Except["|"]]],Message[Spaa::odd,MakeExpression[RowBox[{p}],StandardForm][[1]]]];MakeExpression[RowBox[{"Spaa","[",RowBox[{p}],"]"}],TraditionalForm])
Protect[RowBox];


Spab/:MakeBoxes[Spab[a_,p__,b_],StandardForm]:=FormBox[RowBox[{"\[LeftAngleBracket]",MakeBoxes[a,TraditionalForm],"|",Sequence@@(Delete[Flatten[{MakeBoxes[#,TraditionalForm],"|"}&/@{p},1],-1]),"|",MakeBoxes[b,TraditionalForm],"]"}],TraditionalForm]


Spab/:MakeBoxes[Spab[a_,b_],StandardForm]:=FormBox[RowBox[{"\[LeftAngleBracket]",MakeBoxes[a,TraditionalForm],"|",MakeBoxes[b,TraditionalForm],"]"}],TraditionalForm]


Spab/:MakeBoxes[Spab[a_,p__,b_],TraditionalForm]:=RowBox[{"\[LeftAngleBracket]",MakeBoxes[a,TraditionalForm],"|",Sequence@@(Delete[Flatten[{MakeBoxes[#,TraditionalForm],"|"}&/@{p},1],-1]),"|",MakeBoxes[b,TraditionalForm],"]"}]


Spab/:MakeBoxes[Spab[a_,b_],TraditionalForm]:=RowBox[{"\[LeftAngleBracket]",MakeBoxes[a,TraditionalForm],"|",MakeBoxes[b,TraditionalForm],"]"}]


Spab[a_Alternatives]:=Spab@@a


Unprotect[RowBox]; 
(*MakeExpression[RowBox[{"\[LeftAngleBracket]",a_,":",b_,"]"}],TraditionalForm]:=(Message[Spab::even,MakeExpression[a,StandardForm][[1]],MakeExpression[b,StandardForm][[1]]];MakeExpression[RowBox[{"Spab","[",a,",",b,"]"}],TraditionalForm])
MakeExpression[RowBox[{"\[LeftAngleBracket]",RowBox[{a_,":",b_}],"]"}],TraditionalForm]:=(Message[Spab::even,MakeExpression[a,StandardForm][[1]],MakeExpression[b,StandardForm][[1]]];MakeExpression[RowBox[{"Spab","[",a,",",b,"]"}],TraditionalForm])*)
MakeExpression[RowBox[{"\[LeftAngleBracket]",p__,"]"}],TraditionalForm]:=(If[EvenQ[Length[{p}]],Message[Spab::even,MakeExpression[RowBox[{p}],StandardForm][[1]]]];MakeExpression[RowBox[{"Spab","[",p,"]"}],TraditionalForm])
MakeExpression[RowBox[{"\[LeftAngleBracket]",RowBox[{p__}],"]"}],TraditionalForm]:=(If[EvenQ[Count[{p},Except["|"]]],Message[Spab::even,MakeExpression[RowBox[{p}],StandardForm][[1]]]];MakeExpression[RowBox[{"Spab","[",RowBox[{p}],"]"}],TraditionalForm])
MakeExpression[RowBox[{RowBox[{"\[LeftAngleBracket]",RowBox[{p__}]}],"]"}],TraditionalForm]:=MakeExpression[RowBox[{"Spab","[",RowBox[{p}],"]"}],TraditionalForm]

Protect[RowBox];


Spba/:MakeBoxes[Spba[a_,p__,b_],StandardForm]:=FormBox[RowBox[{"[",MakeBoxes[a,TraditionalForm],"|",Sequence@@(Delete[Flatten[{MakeBoxes[#,TraditionalForm],"|"}&/@{p},1],-1]),"|",MakeBoxes[b,TraditionalForm],"\[RightAngleBracket]"}],TraditionalForm]


Spba/:MakeBoxes[Spba[a_,b_],StandardForm]:=FormBox[RowBox[{"[",MakeBoxes[a,TraditionalForm],"|",MakeBoxes[b,TraditionalForm],"\[RightAngleBracket]"}],TraditionalForm]


Spba/:MakeBoxes[Spba[a_,p__,b_],TraditionalForm]:=RowBox[{"[",MakeBoxes[a,TraditionalForm],"|",Sequence@@(Delete[Flatten[{MakeBoxes[#,TraditionalForm],"|"}&/@{p},1],-1]),"|",MakeBoxes[b,TraditionalForm],"\[RightAngleBracket]"}]


Spba/:MakeBoxes[Spba[a_,b_],TraditionalForm]:=RowBox[{"[",MakeBoxes[a,TraditionalForm],"|",MakeBoxes[b,TraditionalForm],"\[RightAngleBracket]"}]


Spba[a_Alternatives]:=Spba@@a


Unprotect[RowBox]; 

MakeExpression[RowBox[{"[",p__,"\[RightAngleBracket]"}],TraditionalForm]:=(If[EvenQ[Length[{p}]],Message[Spba::even,MakeExpression[RowBox[{p}],StandardForm][[1]]]];MakeExpression[RowBox[{"Spba","[",p,"]"}],TraditionalForm])
MakeExpression[RowBox[{"[",RowBox[{p__}],"\[RightAngleBracket]"}],TraditionalForm]:=(If[EvenQ[Count[{p},Except["|"]]],Message[Spba::even,MakeExpression[RowBox[{p}],StandardForm][[1]]]];MakeExpression[RowBox[{"Spba","[",RowBox[{p}],"]"}],TraditionalForm])

MakeExpression[RowBox[{RowBox[{"[",RowBox[{p__}]}],"\[RightAngleBracket]"}],TraditionalForm]:=MakeExpression[RowBox[{"Spba","[",RowBox[{p}],"]"}],TraditionalForm]

Protect[RowBox];


Spbb/:MakeBoxes[Spbb[a_,p__,b_],StandardForm]:=FormBox[RowBox[{"[",MakeBoxes[a,TraditionalForm],"|",Sequence@@(Delete[Flatten[{MakeBoxes[#,TraditionalForm],"|"}&/@{p},1],-1]),"|",MakeBoxes[b,TraditionalForm],"]"}],TraditionalForm]


Spbb/:MakeBoxes[Spbb[a_,b_],StandardForm]:=FormBox[RowBox[{"[",MakeBoxes[a,TraditionalForm],"|",MakeBoxes[b,TraditionalForm],"]"}],TraditionalForm]


Spbb/:MakeBoxes[Spbb[a_,p__,b_],TraditionalForm]:=RowBox[{"[",MakeBoxes[a,TraditionalForm],"|",Sequence@@(Delete[Flatten[{MakeBoxes[#,TraditionalForm],"|"}&/@{p},1],-1]),"|",MakeBoxes[b,TraditionalForm],"]"}]


Spbb/:MakeBoxes[Spbb[a_,b_],TraditionalForm]:=RowBox[{"[",MakeBoxes[a,TraditionalForm],"|",MakeBoxes[b,TraditionalForm],"]"}]


Spbb[a_Alternatives]:=Spbb@@a


Unprotect[RowBox]; 
MakeExpression[RowBox[{"[",p1_,"|",p__,"]"}],TraditionalForm]:=(MakeExpression[RowBox[{"Spbb","[",p1,"|",p,"]"}],TraditionalForm])
MakeExpression[RowBox[{"[",RowBox[{p1_,"|",p__}],"]"}],TraditionalForm]:=(MakeExpression[RowBox[{"Spbb","[",RowBox[{p1,"|",p}],"]"}],TraditionalForm])
Protect[RowBox];


Sp/:MakeBoxes[Sp[a_Integer],TraditionalForm]:=MakeBoxes[a,TraditionalForm]


Sp/:MakeBoxes[Sp[a_Integer],StandardForm]:=MakeBoxes[a,StandardForm]


(*Sm/:MakeBoxes[Sm[a_?SpinorQ],TraditionalForm]:=MakeBoxes[a,TraditionalForm]*)


(*Sm/:MakeBoxes[Sm[a_?SpinorQ],StandardForm]:=MakeBoxes[a,StandardForm]*)


(*Sm2/:MakeBoxes[Sm2[a_],TraditionalForm]:=MakeBoxes[a,TraditionalForm]*)


(*CSm2/:MakeBoxes[CSm2[a_],TraditionalForm]:=MakeBoxes[a,TraditionalForm]*)


(*Sm4/:MakeBoxes[Sm4[a_],TraditionalForm]:=MakeBoxes[a,TraditionalForm]*)


MakeBoxes[s[i_,j__],StandardForm]:=RowBox[{SubscriptBox["s",RowBox[MakeBoxes[#,StandardForm]&/@{i,j}]]}]


MakeBoxes[s[i_,j__],TraditionalForm]:=RowBox[{SubscriptBox["s",RowBox[MakeBoxes[#,TraditionalForm]&/@{i,j}]]}]


MakeExpression[SubscriptBox["s",RowBox[{i_,j__}]],TraditionalForm]:=MakeExpression[RowBox[{"s","[",Sequence@@(Delete[Flatten[{#,","}&/@{i,j},1],-1]),"]"}]]


MakeExpression[SubscriptBox["s",RowBox[{i_,j__}]],StandardForm]:=MakeExpression[RowBox[{"s","[",Sequence@@(Delete[Flatten[{#,","}&/@{i,j},1],-1]),"]"}]]


USpa/:MakeBoxes[USpa[a_],TraditionalForm]:=RowBox[{SubscriptBox["u","+"],"(",MakeBoxes[a,TraditionalForm],")"}]


USpb/:MakeBoxes[USpb[a_],TraditionalForm]:=RowBox[{SubscriptBox["u","-"],"(",MakeBoxes[a,TraditionalForm],")"}]


UbarSpa/:MakeBoxes[UbarSpa[a_],TraditionalForm]:=RowBox[{OverscriptBox[SubscriptBox["u","-"],"_"],"(",MakeBoxes[a,TraditionalForm],")"}]


UbarSpb/:MakeBoxes[UbarSpb[a_],TraditionalForm]:=RowBox[{OverscriptBox[SubscriptBox["u","+"],"_"],"(",MakeBoxes[a,TraditionalForm],")"}]


Unprotect[RowBox]; MakeExpression[RowBox[{OverscriptBox[SubscriptBox["u","+"],"_"],"(",a_,")"}],TraditionalForm]:=MakeExpression[RowBox[{"UbarSpb","[",a,"]"}],TraditionalForm];

MakeExpression[RowBox[{OverscriptBox[SubscriptBox["u","-"],"_"],"(",a_,")"}],TraditionalForm]:=MakeExpression[RowBox[{"UbarSpa","[",a,"]"}],TraditionalForm];

MakeExpression[RowBox[{SubscriptBox["u","-"],"(",a_,")"}],TraditionalForm]:=MakeExpression[RowBox[{"USpb","[",a,"]"}],TraditionalForm];

MakeExpression[RowBox[{SubscriptBox["u","+"],"(",a_,")"}],TraditionalForm]:=MakeExpression[RowBox[{"USpa","[",a,"]"}],TraditionalForm];
Protect[RowBox];


La/:MakeBoxes[La[a_],TraditionalForm]:=RowBox[{"\[Lambda]","(",MakeBoxes[a,TraditionalForm],")"}]


Lat/:MakeBoxes[Lat[a_],TraditionalForm]:=RowBox[{\!\(TraditionalForm\`OverscriptBox["\<\[Lambda]\>", "\<~\>"]\),"(",MakeBoxes[a,TraditionalForm],")"}]


CLa/:MakeBoxes[CLa[a_],TraditionalForm]:=RowBox[{UnderscriptBox["\[Lambda]","_"],"(",MakeBoxes[a,TraditionalForm],")"}]


CLat/:MakeBoxes[CLat[a_],TraditionalForm]:=RowBox[{UnderscriptBox[OverscriptBox["\[Lambda]","~"],"_"],"(",MakeBoxes[a,TraditionalForm],")"}]


Unprotect[RowBox];

MakeExpression[RowBox[{OverscriptBox["\[Lambda]","~"],"(",a_,")"}],TraditionalForm]:=MakeExpression[RowBox[{"Lat","[",a,"]"}],TraditionalForm];

MakeExpression[RowBox[{"\[Lambda]","(",a_,")"}],TraditionalForm]:=MakeExpression[RowBox[{"La","[",a,"]"}],TraditionalForm];

MakeExpression[RowBox[{UnderscriptBox["\[Lambda]","_"],"(",a_,")"}],TraditionalForm]:=MakeExpression[RowBox[{"CLa","[",a,"]"}],TraditionalForm];

MakeExpression[RowBox[{UnderscriptBox[OverscriptBox["\[Lambda]","~"],"_"],"(",a_,")"}],TraditionalForm]:=MakeExpression[RowBox[{"CLat","[",a,"]"}],TraditionalForm];

Protect[RowBox];


(*SmBA/:MakeBoxes[SmBA[a_,b_],StandardForm]:=FormBox[RowBox[{"\[VerticalLine]",MakeBoxes[a,TraditionalForm],"]\[LeftAngleBracket]",MakeBoxes[b,TraditionalForm],"\[VerticalLine]"}],TraditionalForm]
SmBA/:MakeBoxes[SmBA[a_,b_],TraditionalForm]:=RowBox[{"\[VerticalLine]",MakeBoxes[a,TraditionalForm],"]\[LeftAngleBracket]",MakeBoxes[b,TraditionalForm],"\[VerticalLine]"}]
Unprotect[RowBox];
 
MakeExpression[RowBox[{"\[VerticalBar]",a_,"]\[LeftAngleBracket]",b_,"\[VerticalBar]"}],TraditionalForm]:=(MakeExpression[RowBox[{"SmBA","[",a,",",b,"]"}],TraditionalForm])
MakeExpression[RowBox[{"\[VerticalLine]",a_,RowBox[{"]","\[LeftAngleBracket]"}],b_,"\[VerticalLine]"}],TraditionalForm]:=(MakeExpression[RowBox[{"SmBA","[",a,",",b,"]"}],TraditionalForm])
Protect[RowBox];*)


Gamma0/:MakeBoxes[Gamma0,TraditionalForm]:=RowBox[{SubscriptBox["\[Gamma]","0"]}]
Gamma1/:MakeBoxes[Gamma1,TraditionalForm]:=RowBox[{SubscriptBox["\[Gamma]","1"]}]
Gamma2/:MakeBoxes[Gamma2,TraditionalForm]:=RowBox[{SubscriptBox["\[Gamma]","2"]}]
Gamma3/:MakeBoxes[Gamma3,TraditionalForm]:=RowBox[{SubscriptBox["\[Gamma]","3"]}]
Gamma5/:MakeBoxes[Gamma5,TraditionalForm]:=RowBox[{SubscriptBox["\[Gamma]","5"]}]

ProjPlus/:MakeBoxes[ProjPlus,TraditionalForm]:=RowBox[{SubscriptBox["P","+"]}]
ProjMinus/:MakeBoxes[ProjMinus,TraditionalForm]:=RowBox[{SubscriptBox["P","-"]}]


DeclareLVector[s__]:=(LVectorList:=Evaluate[Alternatives[s,LVectorList]//Flatten//Union];PRINT[{s} ," added to the list of Lorentz vectors"])


UndeclareLVector[s_]:=(LVectorList:=Evaluate[DeleteCases[LVectorList,s]];PRINT[s ," removed from the list of Lorentz vectors"])


LVectorList:=_Sp|_Dot[__]|_?SMatrixQ[_]


LVectorList=(_Sp)|_?SpinorQ


LVectorQ[x_]:=If[MatchQ[x,LVectorList],True,False];


NumVectorList={};


SetAttributes[MP,Orderless]


MP[p1_Plus,p2_]:=MP[#,p2]&/@p1
MP[p2_,coeff__ p1_?LVectorQ]:=coeff MP[p1,p2]
MP[p1_,coeff__?(FreeQ[#,_?LVectorQ]&) p_Plus]:=coeff MP[p1,p]
MP2[p_]:=MP[p,p]


MP[a___,i_Integer,b___]:=MP[a,Sp[i],b]
MP2[i_Integer]:=MP2[Sp[i]]
MP[x_?SpinorQ,x_]:=0;


MP[v1:{_,_,_,_},v2:{_,_,_,_}]:=v1[[1]] v2[[1]]-v1[[2]] v2[[2]]-v1[[3]] v2[[3]]-v1[[4]] v2[[4]]


DeclareSpinor[s__]:=(SpinorList:=Evaluate[Alternatives[s,SpinorList]//Flatten//Union];PRINT[{s} ," added to the list of spinors"])


UndeclareSpinor[s_]:=(SpinorList:=Evaluate[DeleteCases[SpinorList,s]];PRINT[s ," removed to the list of spinors"])


SpinorList:=_Sp|_Dot[__]|_?SMatrixQ[_]


SpinorQ[x_]:=If[MatchQ[x,SpinorList],True,False]


PureSpinorQ[x_]:=If[MatchQ[x,SpinorList]&&!MatchQ[x,_Dot[__]|_?SMatrixQ[_]],True,False]


DeclareSMatrix[s__]:=(SMatrixList:=Evaluate[Alternatives[s,SMatrixList]//Flatten//Union];PRINT[{s} ," added to the list of slashed matrices"])


UndeclareSMatrix[s_]:=(SMatrixList:=Evaluate[DeleteCases[SMatrixList,s]];PRINT[s ," removed to the List of slashed matrices"])


SetAttributes[Sm,{NHoldAll}]


SMatrixList:=_Sm|_SmBA|_?(SpinorQ[#]&)|_?(LVectorQ[#]&)|Gamma0|Gamma1|Gamma2|Gamma3|Gamma5


SMatrixQ[x_]:=If[MatchQ[x,SMatrixList],True,False]


Spaa::wrongNbrSM="Wrong number of slashed matrices in the <...> product . Automatically changed to <...]";


Spab::wrongNbrSM="Wrong number of slashed matrices in the <...] product . Automatically changed to <...>";


Spba::wrongNbrSM="Wrong number of slashed matrices in the [...> product . Automatically changed to [...]";


Spbb::wrongNbrSM="Wrong number of slashed matrices in the [...] product . Automatically changed to <...]";


Spaa[a_?SpinorQ,p___,b_?SpinorQ]:=(Message[Spaa::wrongNbrSM];FSpAab[a,p,b])/;OddQ[NbrDM[p]]
Spbb[a_?SpinorQ,p___,b_?SpinorQ]:=(Message[Spbb::wrongNbrSM];FSpBab[a,p,b])/;OddQ[NbrDM[p]]
Spab[a_?SpinorQ,p___,b_?SpinorQ]:=(Message[Spab::wrongNbrSM];FSpAab[a,p,b])/;EvenQ[NbrDM[p]]
Spba[a_?SpinorQ,p___,b_?SpinorQ]:=(Message[Spba::wrongNbrSM];FSpBab[a,p,b])/;EvenQ[NbrDM[p]]


Sm[i_Integer]:=Sm[Sp[i]];


Unprotect[Dot]


Dot[d1___,p_Plus,d2___]:=Dot[d1,#,d2]&/@p/;$SpinorAutoExpand
Dot[la1___,coeff__ la2:((La|Lat|CLa|CLat|USpa|USpb|UbarSpa|UbarSpb)[_?SpinorQ]|_?SMatrixQ|_Dot|_Sm2|_CSm2|_Sm4|_SmBA4),la3___]:=coeff (la1.la2.la3)


Dot[aa___,lat:(Lat[_?SpinorQ]|CSm2[_?SMatrixQ]), clat:CLat[_?SpinorQ], cla:CLa[_?SpinorQ],la:(La[_?SpinorQ]|CSm2[_?SpinorQ]),bb___]:=
Dot[aa,lat,clat] Dot[cla,la,bb]
Dot[aa___,cla:(CLa[_?SpinorQ]|Sm2[_?SMatrixQ]), la:La[_?SpinorQ], lat:Lat[_?SpinorQ],clat:(CLat[_?SpinorQ]|Sm2[_?SpinorQ]),bb___]:=
Dot[aa,cla,la] Dot[lat,clat,bb]


CLat[a_?SpinorQ].Lat[b_?SpinorQ]:=Lat[b].CLat[a]
La[a_?SpinorQ].CLa[b_?SpinorQ]:=CLa[b].La[a]

Dot[CLat[b_?SpinorQ],sms___,la:Lat[a_?SpinorQ]]:=Dot[la,Sequence@@Reverse[{sms}],CLat[b]]/;RightCSM2Order[{sms}]&&EvenQ[Length[{sms}]]

Dot[CLat[b_?SpinorQ],sms___,cla:CLa[a_?SpinorQ]]:=Dot[cla,Sequence@@Reverse[{sms}],CLat[b]]/;RightCSM2Order[{sms}]&&OddQ[Length[{sms}]]

Dot[La[b_?SpinorQ],sms___,cla:CLa[a_?SpinorQ]]:=Dot[cla,Sequence@@Reverse[{sms}],La[b]]/;RightSM2Order[{sms}]&&EvenQ[Length[{sms}]]

Dot[La[b_?SpinorQ],sms___,lat:Lat[a_?SpinorQ]]:=Dot[lat,Sequence@@Reverse[{sms}],La[b]]/;RightSM2Order[{sms}]&&OddQ[Length[{sms}]]


USpa[a_?SpinorQ].UbarSpa[b_?SpinorQ]:=UbarSpa[b].USpa[a]
USpb[a_?SpinorQ].UbarSpb[b_?SpinorQ]:=UbarSpb[b].USpb[a]



Dot[u:(USpb|USpa)[b_?SpinorQ],sms__Sm4,ub:(UbarSpa|UbarSpb)[a_?SpinorQ]]:=Dot[ub,Sequence@@Reverse[{sms}],u]


NumSm2Q[Sm2[_?NumSMatrixQ]]=True
NumSm2Q[CSm2[_?NumSMatrixQ]]=True
NumSm2Q[_]=False


NumSm4Q[Sm4[_?NumSMatrixQ]]=True
NumSm4Q[_]=False


N[Dot[Lat[b_?NumSpinorQ],CLat[a_?NumSpinorQ]],p_:$MachinePrecision]:=N[(NumLat[b].NumCLat[a])[[1,1]],p]
N[d:Dot[Lat[b_?NumSpinorQ],sms__?NumSm2Q,La[a_?NumSpinorQ]],p_:$MachinePrecision]:=(N[#,p]&/@d)[[1,1]]/;RightSM2Order[{sms}]&&OddQ[Length[{sms}]]

N[d:Dot[Lat[b_?NumSpinorQ],sms__?NumSm2Q,CLat[a_?NumSpinorQ]],p_:$MachinePrecision]:=(N[#,p]&/@d)[[1,1]]/;RightSM2Order[{sms}]&&EvenQ[Length[{sms}]]


N[Dot[CLa[b_?NumSpinorQ],la:La[a_?NumSpinorQ]],p_:$MachinePrecision]:=(N[NumCLa[b].NumLa[a],p])[[1,1]]
N[d:Dot[CLa[b_?NumSpinorQ],sms__?NumSm2Q,CLat[a_?NumSpinorQ]],p_:$MachinePrecision]:=(N[#,p]&/@d)[[1,1]]/;RightCSM2Order[{sms}]&&OddQ[Length[{sms}]]

N[d:Dot[CLa[b_?NumSpinorQ],sms__?NumSm2Q,La[a_?NumSpinorQ]],p_:$MachinePrecision]:=(N[#,p]&/@d)[[1,1]]/;RightCSM2Order[{sms}]&&EvenQ[Length[{sms}]]


N[Dot[UbarSpa[b_?NumSpinorQ],USpa[a_?NumSpinorQ]],p_:$MachinePrecision]:=N[(NumCLa[b].NumLa[a])[[1,1]],p]


N[Dot[UbarSpb[b_?NumSpinorQ],USpb[a_?NumSpinorQ]],p_:$MachinePrecision]:=N[(NumLat[b].NumCLat[a])[[1,1]],p]


N[d:Dot[UbarSpa[b_?NumSpinorQ],sms__?NumSm4Q,USpa[a_?NumSpinorQ]],p_:$MachinePrecision]:=(N[#,p]&/@d)[[1,1]]/;EvenQ[Length[{sms}]]
N[d:Dot[UbarSpa[b_?NumSpinorQ],sms__?NumSm4Q,USpb[a_?NumSpinorQ]],p_:$MachinePrecision]:=(N[#,p]&/@d)[[1,1]]/;OddQ[Length[{sms}]]
N[d:Dot[UbarSpb[b_?NumSpinorQ],sms__?NumSm4Q,USpb[a_?NumSpinorQ]],p_:$MachinePrecision]:=(N[#,p]&/@d)[[1,1]]/;EvenQ[Length[{sms}]]


Protect[Dot]


SetAttributes[s,Orderless]


s[b___,i_Integer,a___]:=s[b,Sp[i],a]
s[x_?SpinorQ,x_]:=0;


Spaa[a_Integer?Positive,v___,b_]:=Spaa[Sp[a],v,b]
Spaa[a_,v___,b_Integer?Positive]:=Spaa[a,v,Sp[b]]
Spaa[a_,v___,m_Integer?Positive,n___,b_]:=Spaa[a,v,Sp[m],n,b]
Spaa[a_,v___,Sm[P_?SMatrixQ],n___,b_]:=Spaa[a,v,P,n,b]


Spab[a_Integer?Positive,v___,b_]:=Spab[Sp[a],v,b]
Spab[a_,v___,b_Integer?Positive]:=Spab[a,v,Sp[b]]
Spab[a_,v___,m_Integer?Positive,n___,b_]:=Spab[a,v,Sp[m],n,b]
Spab[a_,v___,Sm[P_?SMatrixQ],n___,b_]:=Spab[a,v,P,n,b]


Spba[a_Integer?Positive,v___,b_]:=Spba[Sp[a],v,b]
Spba[a_,v___,b_Integer?Positive]:=Spba[a,v,Sp[b]]
Spba[a_,v___,m_Integer?Positive,n___,b_]:=Spba[a,v,Sp[m],n,b]
Spba[a_,v___,Sm[P_?SMatrixQ],n___,b_]:=Spba[a,v,P,n,b]


Spbb[a_Integer?Positive,v___,b_]:=Spbb[Sp[a],v,b]
Spbb[a_,v___,b_Integer?Positive]:=Spbb[a,v,Sp[b]]
Spbb[a_,v___,m_Integer?Positive,n___,b_]:=Spbb[a,v,Sp[m],n,b]
Spbb[a_,v___,Sm[P_?SMatrixQ],n___,b_]:=Spbb[a,v,P,n,b]


Sm[i_Integer]:=Sm[Sp[i]];


SmBA[a___,i_Integer,b___]:=SmBA[a,Sp[i],b]
SmBA2[a___,i_Integer,b___]:=SmBA2[a,Sp[i],b]
CSmBA2[a___,i_Integer,b___]:=CSmBA2[a,Sp[i],b]
SmBA4[a___,i_Integer,b___]:=SmBA4[a,Sp[i],b]


SmBA[a_?SpinorQ,a_?SpinorQ]:=Sm[a]
SmBA2[a_?SpinorQ,a_?SpinorQ]:=Sm2[a]
CSmBA2[a_?SpinorQ,a_?SpinorQ]:=CSm2[a]
SmBA4[a_?SpinorQ,a_?SpinorQ]:=Sm4[a]


Spaa[a_,aa___?SMatrixQ,SmBA[B_?SpinorQ,A_?SpinorQ],bb__]:=If[EvenQ[Length[{aa}]],Spaa[a,aa,A] Spba[B,bb],Spab[a,aa,B] Spaa[A,bb]]
Spaa[aa__,SmBA[B_?SpinorQ,A_?SpinorQ],bb___,b_?SpinorQ]:=If[EvenQ[Length[{bb}]],Spab[aa,B] Spaa[A,bb,b],Spaa[aa,A] Spba[B,bb,b]]


Spbb[a_,aa___?SMatrixQ,SmBA[B_?SpinorQ,A_?SpinorQ],bb__]:=If[EvenQ[Length[{aa}]],Spbb[a,aa,B] Spab[A,bb],Spba[a,aa,A] Spbb[B,bb]]
Spbb[aa__,SmBA[B_?SpinorQ,A_?SpinorQ],bb___,b_?SpinorQ]:=If[EvenQ[Length[{bb}]],Spba[aa,A] Spbb[B,bb,b],Spbb[aa,B] Spab[A,bb,b]]


Spab[a_,aa___?SMatrixQ,SmBA[B_?SpinorQ,A_?SpinorQ],bb__]:=If[EvenQ[Length[{aa}]],Spaa[a,aa,A] Spbb[B,bb],Spab[a,aa,B] Spab[A,bb]]
Spab[aa__,SmBA[B_?SpinorQ,A_?SpinorQ],bb___,b_?SpinorQ]:=If[EvenQ[Length[{bb}]],Spaa[aa,A] Spbb[B,bb,b],Spab[aa,B] Spab[A,bb,b]]


Spba[a_,aa___?SMatrixQ,SmBA[B_?SpinorQ,A_?SpinorQ],bb__]:=If[EvenQ[Length[{aa}]],Spbb[a,aa,B] Spaa[A,bb],Spba[a,aa,A] Spba[B,bb]]
Spba[aa__,SmBA[B_?SpinorQ,A_?SpinorQ],bb___,b_?SpinorQ]:=If[EvenQ[Length[{bb}]],Spbb[aa,B] Spaa[A,bb,b],Spba[aa,A] Spba[B,bb,b]]


SmBA[b_Plus,a_]:=SmBA[#,a]&/@b
SmBA[b_,a_Plus]:=SmBA[b,#]&/@a
SmBA[b_,c__ a_?SpinorQ]:=c SmBA[b,a]
SmBA[c__ b_?SpinorQ,a_]:=c SmBA[b,a]


SmBA2[b_Plus,a_]:=SmBA2[#,a]&/@b
SmBA2[b_,a_Plus]:=SmBA2[b,#]&/@a
SmBA2[b_,c__ a_?SpinorQ]:=c SmBA2[b,a]
SmBA2[c__ b_?SpinorQ,a_]:=c SmBA2[b,a]

CSmBA2[b_Plus,a_]:=CSmBA2[#,a]&/@b
CSmBA2[b_,a_Plus]:=CSmBA2[b,#]&/@a
CSmBA2[b_,c__ a_?SpinorQ]:=c CSmBA2[b,a]
CSmBA2[c__ b_?SpinorQ,a_]:=c CSmBA2[b,a]


SmBA4[b_Plus,a_]:=SmBA4[#,a]&/@b
SmBA4[b_,a_Plus]:=SmBA4[b,#]&/@a
SmBA4[b_,c__ a_?SpinorQ]:=c SmBA4[b,a]
SmBA4[c__ b_?SpinorQ,a_]:=c SmBA4[b,a]


Unprotect[Dot];Dot[aa___,lat:(Lat[_?SpinorQ]|CSm2[_?SMatrixQ]),SmBA2[B_?SpinorQ,A_?SpinorQ],la:(La[_?SpinorQ]|CSm2[_?SMatrixQ]),bb___]:=Dot[aa,lat,CLat[B]] Dot[CLa[A],la,bb]

Dot[aa___,la:(La[_?SpinorQ]|CSm2[_?SMatrixQ]),SmBA2[B_?SpinorQ,A_?SpinorQ],lat:(Lat[_?SpinorQ]|CSm2[_?SMatrixQ]),bb___]:=Dot[aa,la,CLa[A]] Dot[CLat[B],lat,bb]

Dot[aa___,Cla:(CLa[_?SpinorQ]|Sm2[_?SMatrixQ]),CSmBA2[B_?SpinorQ,A_?SpinorQ],Clat:(CLat[_?SpinorQ]|Sm2[_?SMatrixQ]),bb___]:=Dot[aa,Cla,La[A]] Dot[Lat[B],Clat,bb]

Dot[aa___,Clat:(CLat[_?SpinorQ]|Sm2[_?SMatrixQ]),CSmBA2[B_?SpinorQ,A_?SpinorQ],Cla:(CLa[_?SpinorQ]|Sm2[_?SMatrixQ]),bb___]:=Dot[aa,Clat,Lat[B]] Dot[La[A],Cla,bb]


Dot[ub:UbarSpa[a_?SpinorQ],aa___Sm4,SmBA4[B_?SpinorQ,A_?SpinorQ],bb__]:=Switch[Length[{aa}],_?EvenQ,Dot[ub,aa,USpa[A]] Dot[UbarSpb[B],bb],_?OddQ,Dot[ub,aa,USpb[B]] Dot[UbarSpa[A],bb]]

Dot[aa__,SmBA4[B_?SpinorQ,A_?SpinorQ],bb___Sm4,u:USpa[b_?SpinorQ]]:=Switch[Length[{bb}],_?EvenQ,Dot[aa,USpb[B]] Dot[UbarSpa[A],bb,u],_?OddQ,Dot[aa,USpa[A]] Dot[UbarSpb[B],bb]]


Dot[ub:UbarSpb[a_?SpinorQ],aa___Sm4,SmBA4[B_?SpinorQ,A_?SpinorQ],bb__]:=Switch[Length[{aa}],_?OddQ,Dot[ub,aa,USpa[A]] Dot[UbarSpb[B],bb],_?EvenQ,Dot[ub,aa,USpb[B]] Dot[UbarSpa[A],bb]]

Dot[aa__,SmBA4[B_?SpinorQ,A_?SpinorQ],bb___Sm4,u:USpb[b_?SpinorQ]]:=Switch[Length[{bb}],_?EvenQ,Dot[aa,USpa[A]] Dot[UbarSpb[B],bb,u],_?OddQ,Dot[aa,USpb[B]] Dot[UbarSpa[A],bb]]

Protect[Dot];


N[SmBA2[b_?NumSpinorQ,a_?NumSpinorQ],p_:$MachinePrecision]:=N[NumCLat[b].NumCLa[a],p]
N[CSmBA2[b_?NumSpinorQ,a_?NumSpinorQ],p_:$MachinePrecision]:=N[NumLa[a].NumLat[b],p]
N[SmBA4[b_?NumSpinorQ,a_?NumSpinorQ],p_:$MachinePrecision]:=N[USpb[b].UbarSpa[a]+USpa[a].UbarSpb[b],p]


SpinProd=Spaa|Spab|Spba|Spbb
SpinProdIntern=Spaa|Spab|Spba|Spbb|Sptemp


SpinorExpand[(sp:SpinProdIntern)[b___,p1_Plus,a___]]:=SpinorExpand[sp[b,#,a]]&/@p1

SpinorExpand[(sp:SpinProdIntern)[p2__,coeff__ p1_?SpinorQ]]:=coeff SpinorExpand[sp[p1,p2]]
SpinorExpand[(sp:SpinProdIntern)[coeff__ p1_?SpinorQ,p2__]]:=coeff SpinorExpand[sp[p1,p2]]

SpinorExpand[(sp:SpinProdIntern)[p1_,b___,coeff__ sm_?SMatrixQ,a___,p2_]]:=coeff SpinorExpand[sp[p1,b,sm,a,p2]]

SpinorExpand[(sp:SpinProdIntern)[p1__,coeff__ p2_?SpinorQ]]:=coeff sp[p1,p2]
SpinorExpand[(sp:SpinProdIntern)[p1__,coeff__?(Not[MatchQ[#,_?SpinorQ]]&) p_Plus]]:=coeff sp[p1,p]
SpinorExpand[(sp:SpinProdIntern)[coeff__?(Not[MatchQ[#,_?SpinorQ]]&) p_Plus,p2__]]:=coeff sp[p1,p2]
SpinorExpand[(sp:SpinProdIntern)[coeff__?(Not[MatchQ[#,_?SpinorQ]]&) p_Plus,p2__]]:=coeff sp[p,p2]


SpinorExpand[x_]:=x/.{s:(SpinProdIntern)[___,_Plus,___]:>SpinorExpand[s],s:(SpinProdIntern)[___,coeff__?(FreeQ[#,_?SMatrixQ]&) _?SMatrixQ,___]:>SpinorExpand[s],s:(SpinProdIntern)[___,coeff__?(Not[MatchQ[#,_?SpinorQ]]&) _?SpinorQ,___]:>SpinorExpand[s]}


ToBeExpandedExtern:=_Plus|coeff__?(Not[MatchQ[#,_?SpinorQ]]&) _?SpinorQ


ToBeExpandedIntern:=_Plus|coeff__?(FreeQ[#,_SMatrixQ]&) _?SMatrixQ|coeff__?(Not[MatchQ[#,_?SpinorQ]]&) _?SpinorQ


Spaa[b__,p:ToBeExpandedIntern,a__]:=(SpinorExpand[Sptemp[b,p,a]]/.Sptemp->Spaa)/;$SpinorAutoExpand
Spab[b__,p:ToBeExpandedIntern,a__]:=(SpinorExpand[Sptemp[b,p,a]]/.Sptemp->Spab)/;$SpinorAutoExpand
Spba[b__,p:ToBeExpandedIntern,a__]:=(SpinorExpand[Sptemp[b,p,a]]/.Sptemp->Spba)/;$SpinorAutoExpand
Spbb[b__,p:ToBeExpandedIntern,a__]:=(SpinorExpand[Sptemp[b,p,a]]/.Sptemp->Spbb)/;$SpinorAutoExpand


Spaa[p:ToBeExpandedExtern,a___]:=(SpinorExpand[Sptemp[p,a]]/.Sptemp->Spaa)/;$SpinorAutoExpand
Spab[p:ToBeExpandedExtern,a___]:=(SpinorExpand[Sptemp[p,a]]/.Sptemp->Spab)/;$SpinorAutoExpand
Spba[p:ToBeExpandedExtern,a___]:=(SpinorExpand[Sptemp[p,a]]/.Sptemp->Spba)/;$SpinorAutoExpand
Spbb[p:ToBeExpandedExtern,a___]:=(SpinorExpand[Sptemp[p,a]]/.Sptemp->Spbb)/;$SpinorAutoExpand
Spaa[b___,p:ToBeExpandedExtern]:=(SpinorExpand[Sptemp[b,p]]/.Sptemp->Spaa)/;$SpinorAutoExpand
Spab[b___,p:ToBeExpandedExtern]:=(SpinorExpand[Sptemp[b,p]]/.Sptemp->Spab)/;$SpinorAutoExpand
Spba[b___,p:ToBeExpandedExtern]:=(SpinorExpand[Sptemp[b,p]]/.Sptemp->Spba)/;$SpinorAutoExpand
Spbb[b___,p:ToBeExpandedExtern]:=(SpinorExpand[Sptemp[b,p]]/.Sptemp->Spbb)/;$SpinorAutoExpand


$SpinorAutoExpand=True


ExpandSToSpinors[x_]:=x//.{s[i_,j_]:>Spaa[i,j] Spbb[j,i],s[i:((_?SpinorQ|_Integer)..)]:>Plus@@((Spaa[#[[1]],#[[2]]] Spbb[#[[2]],#[[1]]])&/@Union[Sort/@Tuples[{i},2]] )}


ConvertSpinorsToS[x_]:= x//.{Spaa[i_?SpinorQ,j_?SpinorQ]^n1_. Spbb[j_,i_]^n2_.:>s[i,j] Spaa[i,j]^(n1-1) Spbb[j,i]^(n2-1)/;n1>0&&n2>0,Spaa[i_?SpinorQ,j_?SpinorQ]^n1_. Spbb[j_,i_]^n2_.:>s[i,j]^(-1) Spaa[i,j]^(n1+1) Spbb[j,i]^(n2+1)/;n1<0&&n2<0,(*Spab[a_?SpinorQ,b_Sm,a_]:>s[a,Sp[b[[1]]]]*)Spab[a_?SpinorQ,b_?SpinorQ,a_]:>s[a,b](*(sp:(Spaa|Spab|Spbb))[Sp[i_Integer],b_Sm,Sm[i_],rest___]:>s[Sp[i],Sp[b[[1]]]] sp[Sp[i],rest],(sp:(Spaa|Spab|Spbb))[rest___,Sm[i_Integer],b_Sm,Sp[i_]]:>s[Sp[i],Sp[b[[1]]]] sp[rest,Sp[i]],

(sp:(Spaa|Spab|Spbb))[a_SpinorQ,b_Sm,a_,rest___]:>s[a,Sp[b[[1]]]] sp[a,rest],(sp:(Spaa|Spab|Spbb))[rest___,a_?SpinorQ,b_Sm,a_]:>s[a,Sp[b[[1]]]] sp[rest,a]*),

(sp:(Spaa|Spab|Spbb))[a_?SpinorQ,b_?SpinorQ,a_,rest___]:>s[a,b] sp[a,rest],(sp:(Spaa|Spab|Spbb))[rest___,a_?SpinorQ,b_?SpinorQ,a_]:>s[a,b] sp[rest,a]}//.{(CLa[a_?SpinorQ].La[b_?SpinorQ]) ^n1_.(Lat[b_?SpinorQ].CLat[a_?SpinorQ])^n2_.:>s[a,b] (CLa[a].La[b]) ^(n1-1)(Lat[b].CLat[a])^(n2-1)/;n1>0&&n2>0,(CLa[a_?SpinorQ].La[b_?SpinorQ]) ^n1_.(Lat[b_?SpinorQ].CLat[a_?SpinorQ])^n2_.:>1/s[a,b] (CLa[a].La[b]) ^(n1+1)(Lat[b].CLat[a])^(n2+1)/;n1<0&&n2<0,Lat[a_?SpinorQ].Sm2[b_?SpinorQ] .La[a_]:>s[a,b],Dot[CLa[a_?SpinorQ],CSm2[b_?SpinorQ],Sm2[a_],rest__]:>s[a,b] Dot[CLa[a],rest],Dot[Lat[a_?SpinorQ],Sm2[b_?SpinorQ],CSm2[a_],rest__]:>s[a,b] Dot[Lat[a],rest],
Dot[rest__,Sm2[a_?SpinorQ],CSm2[b_?SpinorQ],CLat[a_?SpinorQ]]:>s[a,b] Dot[rest,CLat[a]],
Dot[rest__,CSm2[a_?SpinorQ],Sm2[b_],La[a_?SpinorQ]]:>s[a,b] Dot[rest,La[a]]
}//.{(P1:(UbarSpa[a_?SpinorQ].USpa[b_?SpinorQ])) ^n1_.(P2:(UbarSpb[b_?SpinorQ].USpb[a_?SpinorQ]))^n2_.:>s[a,b] (P1) ^(n1-1)(P2)^(n2-1)/;n1>0&&n2>0,(P1:(UbarSpa[a_?SpinorQ].USpa[b_?SpinorQ])) ^n1_.(P2:(UbarSpb[b_?SpinorQ].USpb[a_?SpinorQ]))^n2_.:>1/s[a,b] (P1) ^(n1+1)(P2)^(n2+1)/;n1<0&&n2<0,UbarSpa[a_?SpinorQ].Sm4[b_?SpinorQ] .USpb[a_]:>s[a,b],

Dot[UbarSpa[a_?SpinorQ],Sm4[b_?SpinorQ],Sm4[a_],rest__]:>s[a,b] Dot[UbarSpa[a],rest],Dot[UbarSpb[a_?SpinorQ],Sm4[b_?SpinorQ],Sm4[a_],rest__]:>s[a,b] Dot[UbarSpb[a],rest],
Dot[rest__,Sm4[a_?SpinorQ],Sm4[b_?SpinorQ],USpb[a_?SpinorQ]]:>s[a,b] Dot[rest,USpb[a]],
Dot[rest__,Sm4[a_?SpinorQ],Sm4[b_],USpa[a_?SpinorQ]]:>s[a,b] Dot[rest,USpa[a]]
}


Schouten::nonspinor="Argument `1` of Schouten[...] should be a spinor."


Schouten[x_,b___,n_Integer,a___]:=Schouten[x,b,Sp[n],a]


Schouten[x_,___,y_?(Not[SpinorQ[#]]&),___]:=(Message[Schouten::nonspinor,y];Return[$Failed])


Schouten4Arule[i_,j_,k_,l_]:={(Spaa[i,j])^n1_. (Spaa[k,l])^n2_.:>(Spaa[i,k] Spaa[j,l]+Spaa[i,l] Spaa[k,j])^Min[n1,n2] (Spaa[i,j])^(n1-Min[n1,n2]) (Spaa[k,l])^(n2-Min[n1,n2])/;n2>0&&n1>0,

(Spaa[j,i])^n1_. (Spaa[k,l])^n2_.:>(-1)^n1 (Spaa[i,k] Spaa[j,l]+Spaa[i,l] Spaa[k,j])^Min[n1,n2] (Spaa[i,j])^(n1-Min[n1,n2]) (Spaa[k,l])^(n2-Min[n1,n2])/;n2>0&&n1>0,

(Spaa[j,i])^n1_. (Spaa[l,k])^n2_.:>(-1)^(n1+n2)(Spaa[i,k] Spaa[j,l]+Spaa[i,l] Spaa[k,j])^Min[n1,n2] (Spaa[i,j])^(n1-Min[n1,n2]) (Spaa[k,l])^(n2-Min[n1,n2])/;n2>0&&n1>0,

(Spaa[i,j])^n1_. (Spaa[l,k])^n2_.:>(-1)^(n2)(Spaa[i,k] Spaa[j,l]+Spaa[i,l] Spaa[k,j])^Min[n1,n2] (Spaa[i,j])^(n1-Min[n1,n2]) (Spaa[k,l])^(n2-Min[n1,n2])/;n2>0&&n1>0,
(CLa[i].La[j])^n1_. (CLa[k].La[l])^n2_.:>(-CLa[i].La[l] CLa[j].La[k]+CLa[i].La[k] CLa[j].La[l])^Min[n1,n2] (CLa[i].La[j])^(n1-Min[n1,n2]) (CLa[k].La[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(CLa[j].La[i])^n1_. (CLa[k].La[l])^n2_.:>(-1)^n1 (CLa[i].La[j])^(n1-Min[n1,n2]) (-CLa[i].La[l] CLa[j].La[k]+CLa[i].La[k] CLa[j].La[l])^Min[n1,n2] (CLa[k].La[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(CLa[j].La[i])^n1_. (CLa[l].La[k])^n2_.:>(-1)^(n1+n2) (CLa[i].La[j])^(n1-Min[n1,n2]) (-CLa[i].La[l] CLa[j].La[k]+CLa[i].La[k] CLa[j].La[l])^Min[n1,n2] (CLa[k].La[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(CLa[i].La[j])^n1_. (CLa[l].La[k])^n2_.:>(-1)^n2 (CLa[i].La[j])^(n1-Min[n1,n2]) (-CLa[i].La[l] CLa[j].La[k]+CLa[i].La[k] CLa[j].La[l])^Min[n1,n2] (CLa[k].La[l])^(n2-Min[n1,n2])/;n2>0&&n1>0
,(UbarSpa[i].USpa[j])^n1_. (UbarSpa[k].USpa[l])^n2_.:>(UbarSpa[i].USpa[k] UbarSpa[j].USpa[l]+UbarSpa[i].USpa[l] UbarSpa[k].USpa[j])^Min[n1,n2] (UbarSpa[i].USpa[j])^(n1-Min[n1,n2]) (UbarSpa[k].USpa[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(-UbarSpa[i].USpa[j])^n1_. (UbarSpa[k].USpa[l])^n2_.:>(-1)^n1 (UbarSpa[i].USpa[k] UbarSpa[j].USpa[l]+UbarSpa[i].USpa[l] UbarSpa[k].USpa[j])^Min[n1,n2] (UbarSpa[i].USpa[j])^(n1-Min[n1,n2]) (UbarSpa[k].USpa[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(-UbarSpa[i].USpa[j])^n1_. (-UbarSpa[k].USpa[l])^n2_.:>(-1)^(n1+n2) (UbarSpa[i].USpa[k] UbarSpa[j].USpa[l]+UbarSpa[i].USpa[l] UbarSpa[k].USpa[j])^Min[n1,n2] (UbarSpa[i].USpa[j])^(n1-Min[n1,n2]) (UbarSpa[k].USpa[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(UbarSpa[i].USpa[j])^n1_. (-UbarSpa[k].USpa[l])^n2_.:>(-1)^n2 (UbarSpa[i].USpa[k] UbarSpa[j].USpa[l]+UbarSpa[i].USpa[l] UbarSpa[k].USpa[j])^Min[n1,n2] (UbarSpa[i].USpa[j])^(n1-Min[n1,n2]) (UbarSpa[k].USpa[l])^(n2-Min[n1,n2])/;n2>0&&n1>0}


Schouten4Brule[i_,j_,k_,l_]:={(Spbb[i,j])^n1_. (Spbb[k,l])^n2_.:>(Spbb[i,k] Spbb[j,l]+Spbb[i,l] Spbb[k,j])^Min[n1,n2] (Spbb[i,j])^(n1-Min[n1,n2]) (Spbb[k,l])^(n2-Min[n1,n2])/;n2>0&&n1>0,

(Spbb[j,i])^n1_. (Spbb[k,l])^n2_.:>(-1)^n1 (Spbb[i,k] Spbb[j,l]+Spbb[i,l] Spbb[k,j])^Min[n1,n2] (Spbb[i,j])^(n1-Min[n1,n2]) (Spbb[k,l])^(n2-Min[n1,n2])/;n2>0&&n1>0,

(Spbb[j,i])^n1_. (Spbb[l,k])^n2_.:>(-1)^(n1+n2)(Spbb[i,k] Spbb[j,l]+Spbb[i,l] Spbb[k,j])^Min[n1,n2] (Spbb[i,j])^(n1-Min[n1,n2]) (Spbb[k,l])^(n2-Min[n1,n2])/;n2>0&&n1>0,

(Spbb[i,j])^n1_. (Spbb[l,k])^n2_.:>(-1)^(n2)(Spbb[i,k] Spbb[j,l]+Spbb[i,l] Spbb[k,j])^Min[n1,n2] (Spbb[i,j])^(n1-Min[n1,n2]) (Spbb[k,l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(Lat[i].CLat[j])^n1_. (Lat[k].CLat[l])^n2_.:>(-Lat[j].CLat[i])^(n1-Min[n1,n2]) (-Lat[k].CLat[j] Lat[l].CLat[i]+Lat[k].CLat[i] Lat[l].CLat[j])^Min[n1,n2] (-Lat[l].CLat[k])^(n2-Min[n1,n2])/;n2>0&&n1>0,(Lat[j].CLat[i])^n1_. (Lat[k].CLat[l])^n2_.:>(-1)^n1 (-Lat[j].CLat[i])^(n1-Min[n1,n2]) (-Lat[k].CLat[j] Lat[l].CLat[i]+Lat[k].CLat[i] Lat[l].CLat[j])^Min[n1,n2] (-Lat[l].CLat[k])^(n2-Min[n1,n2])/;n2>0&&n1>0,(Lat[j].CLat[i])^n1_. (Lat[l].CLat[k])^n2_.:>(-1)^(n1+n2) (-Lat[j].CLat[i])^(n1-Min[n1,n2]) (-Lat[k].CLat[j] Lat[l].CLat[i]+Lat[k].CLat[i] Lat[l].CLat[j])^Min[n1,n2] (-Lat[l].CLat[k])^(n2-Min[n1,n2])/;n2>0&&n1>0,(Lat[i].CLat[j])^n1_. (Lat[l].CLat[k])^n2_.:>(-1)^n2 (-Lat[j].CLat[i])^(n1-Min[n1,n2]) (-Lat[k].CLat[j] Lat[l].CLat[i]+Lat[k].CLat[i] Lat[l].CLat[j])^Min[n1,n2] (-Lat[l].CLat[k])^(n2-Min[n1,n2])/;n2>0&&n1>0,(-UbarSpb[j].USpb[i])^n1_. (-UbarSpb[l].USpb[k])^n2_.:>(UbarSpb[i].USpb[k] UbarSpb[j].USpb[l]+UbarSpb[i].USpb[l] UbarSpb[k].USpb[j])^Min[n1,n2] (UbarSpb[i].USpb[j])^(n1-Min[n1,n2]) (UbarSpb[k].USpb[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(UbarSpb[j].USpb[i])^n1_. (-UbarSpb[l].USpb[k])^n2_.:>(-1)^n1 (UbarSpb[i].USpb[k] UbarSpb[j].USpb[l]+UbarSpb[i].USpb[l] UbarSpb[k].USpb[j])^Min[n1,n2] (UbarSpb[i].USpb[j])^(n1-Min[n1,n2]) (UbarSpb[k].USpb[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(UbarSpb[j].USpb[i])^n1_. (UbarSpb[l].USpb[k])^n2_.:>(-1)^(n1+n2) (UbarSpb[i].USpb[k] UbarSpb[j].USpb[l]+UbarSpb[i].USpb[l] UbarSpb[k].USpb[j])^Min[n1,n2] (UbarSpb[i].USpb[j])^(n1-Min[n1,n2]) (UbarSpb[k].USpb[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(-UbarSpb[j].USpb[i])^n1_. (UbarSpb[l].USpb[k])^n2_.:>(-1)^n2 (UbarSpb[i].USpb[k] UbarSpb[j].USpb[l]+UbarSpb[i].USpb[l] UbarSpb[k].USpb[j])^Min[n1,n2] (UbarSpb[i].USpb[j])^(n1-Min[n1,n2]) (UbarSpb[k].USpb[l])^(n2-Min[n1,n2])/;n2>0&&n1>0}


ASchouten[x_,i_?SpinorQ,j_?SpinorQ,k_?SpinorQ,l_?SpinorQ]:=x//.Schouten4Arule[i,j,k,l]
BSchouten[x_,i_?SpinorQ,j_?SpinorQ,k_?SpinorQ,l_?SpinorQ]:=x//.Schouten4Brule[i,j,k,l]
Schouten[x_,i_?SpinorQ,j_?SpinorQ,k_?SpinorQ,l_?SpinorQ]:=x//.Schouten4Arule[i,j,k,l]//.Schouten4Brule[i,j,k,l]


Schouten3Brule[i_,j_,k_]:={(Spbb[i,j])^n1_. (Spbb[k,l_])^n2_.:>(Spbb[i,k] Spbb[j,l]+Spbb[i,l] Spbb[k,j])^Min[n1,n2] (Spbb[i,j])^(n1-Min[n1,n2]) (Spbb[k,l])^(n2-Min[n1,n2])/;n2>0&&n1>0,

(Spbb[j,i])^n1_. (Spbb[k,l_])^n2_.:>(-1)^n1 (Spbb[i,k] Spbb[j,l]+Spbb[i,l] Spbb[k,j])^Min[n1,n2] (Spbb[i,j])^(n1-Min[n1,n2]) (Spbb[k,l])^(n2-Min[n1,n2])/;n2>0&&n1>0,

(Spbb[j,i])^n1_. (Spbb[l_,k])^n2_.:>(-1)^(n1+n2)(Spbb[i,k] Spbb[j,l]+Spbb[i,l] Spbb[k,j])^Min[n1,n2] (Spbb[i,j])^(n1-Min[n1,n2]) (Spbb[k,l])^(n2-Min[n1,n2])/;n2>0&&n1>0,

(Spbb[i,j])^n1_. (Spbb[l_,k])^n2_.:>(-1)^(n2)(Spbb[i,k] Spbb[j,l]+Spbb[i,l] Spbb[k,j])^Min[n1,n2] (Spbb[i,j])^(n1-Min[n1,n2]) (Spbb[k,l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(Lat[i].CLat[j])^n1_. (Lat[k].CLat[l_])^n2_.:>(-Lat[j].CLat[i])^(n1-Min[n1,n2]) (-Lat[k].CLat[j] Lat[l].CLat[i]+Lat[k].CLat[i] Lat[l].CLat[j])^Min[n1,n2] (-Lat[l].CLat[k])^(n2-Min[n1,n2])/;n2>0&&n1>0,(Lat[j].CLat[i])^n1_. (Lat[k].CLat[l_])^n2_.:>(-1)^n1 (-Lat[j].CLat[i])^(n1-Min[n1,n2]) (-Lat[k].CLat[j] Lat[l].CLat[i]+Lat[k].CLat[i] Lat[l].CLat[j])^Min[n1,n2] (-Lat[l].CLat[k])^(n2-Min[n1,n2])/;n2>0&&n1>0,(Lat[j].CLat[i])^n1_. (Lat[l_].CLat[k])^n2_.:>(-1)^(n1+n2) (-Lat[j].CLat[i])^(n1-Min[n1,n2]) (-Lat[k].CLat[j] Lat[l].CLat[i]+Lat[k].CLat[i] Lat[l].CLat[j])^Min[n1,n2] (-Lat[l].CLat[k])^(n2-Min[n1,n2])/;n2>0&&n1>0,(Lat[i].CLat[j])^n1_. (Lat[l_].CLat[k])^n2_.:>(-1)^n2 (-Lat[j].CLat[i])^(n1-Min[n1,n2]) (-Lat[k].CLat[j] Lat[l].CLat[i]+Lat[k].CLat[i] Lat[l].CLat[j])^Min[n1,n2] (-Lat[l].CLat[k])^(n2-Min[n1,n2])/;n2>0&&n1>0,(-UbarSpb[j].USpb[i])^n1_. (-UbarSpb[l_].USpb[k])^n2_.:>(UbarSpb[i].USpb[k] UbarSpb[j].USpb[l]+UbarSpb[i].USpb[l] UbarSpb[k].USpb[j])^Min[n1,n2] (UbarSpb[i].USpb[j])^(n1-Min[n1,n2]) (UbarSpb[k].USpb[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(UbarSpb[j].USpb[i])^n1_. (-UbarSpb[l_].USpb[k])^n2_.:>(-1)^n1 (UbarSpb[i].USpb[k] UbarSpb[j].USpb[l]+UbarSpb[i].USpb[l] UbarSpb[k].USpb[j])^Min[n1,n2] (UbarSpb[i].USpb[j])^(n1-Min[n1,n2]) (UbarSpb[k].USpb[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(UbarSpb[j].USpb[i])^n1_. (UbarSpb[l_].USpb[k])^n2_.:>(-1)^(n1+n2) (UbarSpb[i].USpb[k] UbarSpb[j].USpb[l]+UbarSpb[i].USpb[l] UbarSpb[k].USpb[j])^Min[n1,n2] (UbarSpb[i].USpb[j])^(n1-Min[n1,n2]) (UbarSpb[k].USpb[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(-UbarSpb[j].USpb[i])^n1_. (UbarSpb[l_].USpb[k])^n2_.:>(-1)^n2 (UbarSpb[i].USpb[k] UbarSpb[j].USpb[l]+UbarSpb[i].USpb[l] UbarSpb[k].USpb[j])^Min[n1,n2] (UbarSpb[i].USpb[j])^(n1-Min[n1,n2]) (UbarSpb[k].USpb[l])^(n2-Min[n1,n2])/;n2>0&&n1>0}


Schouten3Arule[i_,j_,k_]:={(Spaa[i,j])^n1_. (Spaa[k,l_])^n2_.:>(Spaa[i,k] Spaa[j,l]+Spaa[i,l] Spaa[k,j])^Min[n1,n2] (Spaa[i,j])^(n1-Min[n1,n2]) (Spaa[k,l])^(n2-Min[n1,n2])/;n2>0&&n1>0,

(Spaa[j,i])^n1_. (Spaa[k,l_])^n2_.:>(-1)^n1 (Spaa[i,k] Spaa[j,l]+Spaa[i,l] Spaa[k,j])^Min[n1,n2] (Spaa[i,j])^(n1-Min[n1,n2]) (Spaa[k,l])^(n2-Min[n1,n2])/;n2>0&&n1>0,

(Spaa[j,i])^n1_. (Spaa[l_,k])^n2_.:>(-1)^(n1+n2)(Spaa[i,k] Spaa[j,l]+Spaa[i,l] Spaa[k,j])^Min[n1,n2] (Spaa[i,j])^(n1-Min[n1,n2]) (Spaa[k,l])^(n2-Min[n1,n2])/;n2>0&&n1>0,

(Spaa[i,j])^n1_. (Spaa[l_,k])^n2_.:>(-1)^(n2)(Spaa[i,k] Spaa[j,l]+Spaa[i,l] Spaa[k,j])^Min[n1,n2] (Spaa[i,j])^(n1-Min[n1,n2]) (Spaa[k,l])^(n2-Min[n1,n2])/;n2>0&&n1>0,
(CLa[i].La[j])^n1_. (CLa[k].La[l_])^n2_.:>(-CLa[i].La[l] CLa[j].La[k]+CLa[i].La[k] CLa[j].La[l])^Min[n1,n2] (CLa[i].La[j])^(n1-Min[n1,n2]) (CLa[k].La[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(CLa[j].La[i])^n1_. (CLa[k].La[l_])^n2_.:>(-1)^n1 (CLa[i].La[j])^(n1-Min[n1,n2]) (-CLa[i].La[l] CLa[j].La[k]+CLa[i].La[k] CLa[j].La[l])^Min[n1,n2] (CLa[k].La[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(CLa[j].La[i])^n1_. (CLa[l_].La[k])^n2_.:>(-1)^(n1+n2) (CLa[i].La[j])^(n1-Min[n1,n2]) (-CLa[i].La[l] CLa[j].La[k]+CLa[i].La[k] CLa[j].La[l])^Min[n1,n2] (CLa[k].La[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(CLa[i].La[j])^n1_. (CLa[l_].La[k])^n2_.:>(-1)^n2 (CLa[i].La[j])^(n1-Min[n1,n2]) (-CLa[i].La[l] CLa[j].La[k]+CLa[i].La[k] CLa[j].La[l])^Min[n1,n2] (CLa[k].La[l])^(n2-Min[n1,n2])/;n2>0&&n1>0
,(UbarSpa[i].USpa[j])^n1_. (UbarSpa[k].USpa[l_])^n2_.:>(UbarSpa[i].USpa[k] UbarSpa[j].USpa[l]+UbarSpa[i].USpa[l] UbarSpa[k].USpa[j])^Min[n1,n2] (UbarSpa[i].USpa[j])^(n1-Min[n1,n2]) (UbarSpa[k].USpa[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(-UbarSpa[i].USpa[j])^n1_. (UbarSpa[k].USpa[l_])^n2_.:>(-1)^n1 (UbarSpa[i].USpa[k] UbarSpa[j].USpa[l]+UbarSpa[i].USpa[l] UbarSpa[k].USpa[j])^Min[n1,n2] (UbarSpa[i].USpa[j])^(n1-Min[n1,n2]) (UbarSpa[k].USpa[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(-UbarSpa[i].USpa[j])^n1_. (-UbarSpa[k].USpa[l_])^n2_.:>(-1)^(n1+n2) (UbarSpa[i].USpa[k] UbarSpa[j].USpa[l]+UbarSpa[i].USpa[l] UbarSpa[k].USpa[j])^Min[n1,n2] (UbarSpa[i].USpa[j])^(n1-Min[n1,n2]) (UbarSpa[k].USpa[l])^(n2-Min[n1,n2])/;n2>0&&n1>0,(UbarSpa[i].USpa[j])^n1_. (-UbarSpa[k].USpa[l_])^n2_.:>(-1)^n2 (UbarSpa[i].USpa[k] UbarSpa[j].USpa[l]+UbarSpa[i].USpa[l] UbarSpa[k].USpa[j])^Min[n1,n2] (UbarSpa[i].USpa[j])^(n1-Min[n1,n2]) (UbarSpa[k].USpa[l])^(n2-Min[n1,n2])/;n2>0&&n1>0}


Schouten[x_,i_?SpinorQ,j_?SpinorQ,k_?SpinorQ]:=x//.Schouten3Arule[i,j,k]//.Schouten3Brule[i,j,k]
ASchouten[x_,i_?SpinorQ,j_?SpinorQ,k_?SpinorQ]:=x//.Schouten3Arule[i,j,k]
BSchouten[x_,i_?SpinorQ,j_?SpinorQ,k_?SpinorQ]:=x//.Schouten3Brule[i,j,k]


Off[RuleDelayed::rhs]


SpA[a_?SpinorQ]:=Spaa[a,__]|Spaa[__,a]|Spab[a,__]|Spba[__,a]


SpA[a_,r_]:=Spaa[a,Pattern[r,BlankSequence[]]]|Spaa[Pattern[r,BlankSequence[]],a]|Spab[a,Pattern[r,BlankSequence[]]]|Spba[Pattern[r,BlankSequence[]],a]


SpA[a_,r_,sp_]:=(sp:(Spaa|Spab))[a,Pattern[r,BlankSequence[]]]|(sp:(Spaa|Spba))[Pattern[r,BlankSequence[]],a]


SpADeclared[a_,r_,sp_]:=(sp:(Spaa|Spab))[a,Pattern[r,PatternTest[BlankNullSequence[],Function[Or[SMatrixQ[Slot[1]],SpinorQ[Slot[1]]]]]]]|(sp:(Spaa|Spba))[Pattern[r,PatternTest[BlankNullSequence[],Function[Or[SMatrixQ[Slot[1]],SpinorQ[Slot[1]]]]]],a]


SpB[a_?SpinorQ]:=Spbb[a,__]|Spbb[__,a]|Spba[a,__]|Spab[__,a]


SpB[a_,r_,sp_]:=(sp:(Spbb|Spba))[a,Pattern[r,BlankSequence[]]]|(sp:(Spbb|Spab))[Pattern[r,BlankSequence[]],a]


SpBDeclared[a_,r_,sp_]:=(sp:(Spbb|Spba))[a,Pattern[r,PatternTest[BlankNullSequence[],Function[Or[SMatrixQ[Slot[1]],SpinorQ[Slot[1]]]]]]]|(sp:(Spbb|Spab))[Pattern[r,PatternTest[BlankNullSequence[],Function[Or[SMatrixQ[Slot[1]],SpinorQ[Slot[1]]]]]],a]


LaADeclared[l_,r_,la_]:=Dot[CLa[l],Pattern[r,PatternTest[BlankNullSequence[],Sm2Q]],la:(La|CLat)[_]]|Dot[la:(CLa|Lat)[_],Pattern[r,PatternTest[BlankNullSequence[],Sm2Q]],La[l]]


LaBDeclared[l_,r_,la_]:=Dot[Lat[l],Pattern[r,PatternTest[BlankNullSequence[],Sm2Q]],la:(La|CLat)[_]]|Dot[la:(CLa|Lat)[_],Pattern[r,PatternTest[BlankNullSequence[],Sm2Q]],CLat[l]]


UADeclared[l_,r_,la_]:=Dot[UbarSpa[l],Pattern[r,BlankNullSequence[Sm4]],la:(USpa|USpb)[_]]|Dot[la:(UbarSpa|UbarSpb)[_],Pattern[r,BlankNullSequence[Sm4]],USpa[l]]


UBDeclared[l_,r_,la_]:=Dot[UbarSpb[l],Pattern[r,BlankNullSequence[Sm4]],la:(USpa|USpb)[_]]|Dot[la:(UbarSpa|UbarSpb)[_],Pattern[r,BlankNullSequence[Sm4]],USpb[l]]


On[RuleDelayed::rhs]


RevSign[a_?SpinorQ][a_?SpinorQ,sm___,_?SpinorQ]:=1


RevSign[sp_?SpinorQ][a_?SpinorQ,sm___,_?SpinorQ]:=-(-1)^NbrDM[sm]


TrueOrderOfRest[a_][a_,r__]:=r
TrueOrderOfRest[a_][r__,a_]:=Sequence@@Reverse[{r}]
ReverseOrderOfRest[a_][r__,a_]:=r
ReverseOrderOfRest[a_][a_,r__]:=Sequence@@Reverse[{r}]


arule[l_]:=(Sp:(SpADeclared[l,r,sp]))^n0_.((Sp1:(SpADeclared[l,r1,sp1]))^n1_. (Sp2:(SpADeclared[l,r2,sp2]))^n2_.) rest:((SpA[l]^_.)...):>((rest FixSecond[sp][ReverseOrderOfRest[l]@@Sp2,TrueOrderOfRest[l]@@Sp]/FixSecond[sp1][ReverseOrderOfRest[l]@@Sp2,TrueOrderOfRest[l]@@Sp1] (Sp)^(n0-1) ((Sp1)^(n1+1) (Sp2)^(n2+1)/sp2[l,TrueOrderOfRest[l]@@Sp2])+rest FixSecond[sp][ReverseOrderOfRest[l]@@Sp1,TrueOrderOfRest[l]@@Sp]/FixSecond[sp2][ReverseOrderOfRest[l]@@Sp1,TrueOrderOfRest[l]@@Sp2] (Sp)^(n0-1)((Sp1)^(n1+1) (Sp2)^(n2+1)/sp1[l,TrueOrderOfRest[l]@@Sp1])) (RevSign[l]@@Sp) (RevSign[l]@@Sp1) (RevSign[l]@@Sp2))/;n0>0&&n1<0&&n2<0


RevSignB[a_?SpinorQ][_?SpinorQ,sm___,a_?SpinorQ]:=1


RevSignB[sp_?SpinorQ][_?SpinorQ,sm___,_?SpinorQ]:=-(-1)^NbrDM[sm]


brule[l_]:=(Sp:(SpBDeclared[l,r,sp]))^(n0_.)(Sp1:(SpBDeclared[l,r1,sp1]))^(n1_) (Sp2:(SpBDeclared[l,r2,sp2]))^n2_ rest:((SpB[l]^_.)...):>(FixFirst[sp][ReverseOrderOfRest[l]@@Sp,TrueOrderOfRest[l]@@Sp2]/FixFirst[sp1][ReverseOrderOfRest[l]@@Sp1,TrueOrderOfRest[l]@@Sp2] (rest Sp^(n0-1)Sp1^(n1+1) Sp2^(n2+1))/sp2[ReverseOrderOfRest[l]@@Sp2,l]+FixFirst[sp][ReverseOrderOfRest[l]@@Sp,TrueOrderOfRest[l]@@Sp1]/FixFirst[sp2][ReverseOrderOfRest[l]@@Sp2,TrueOrderOfRest[l]@@Sp1] (rest  Sp^(n0-1)Sp1^(n1+1) Sp2^(n2+1))/sp1[ReverseOrderOfRest[l]@@Sp1,l]) (RevSignB[l]@@Sp) (RevSignB[l]@@Sp1) (RevSignB[l]@@Sp2)/;n0>0&&n1<0&&n2<0


Schouten[x_,l_?SpinorQ]:=x//.brule[l]//.arule[l]//.arule2dim[l]//.brule2dim[l]//.arule4dim[l]//.brule4dim[l]
ASchouten[x_,l_?SpinorQ]:=x//.arule[l]//.arule2dim[l]//.arule4dim[l]
BSchouten[x_,l_?SpinorQ]:=x//.brule[l]//.brule2dim[l]//.brule4dim[l]


newrule1=(fnb:(Spaa|Spab))[l,mb___?SMatrixQ,rb_?SpinorQ]/((fnd:(Spaa|Spab))[l,md___?SMatrixQ,rd_?SpinorQ] (fnf:(Spaa|Spab))[l,mf___?SMatrixQ,rf_?SpinorQ]):>FixSecond[fnb][rf,Sequence@@Reverse[{mf}],mb,rb]/FixSecond[fnd][rf,Sequence@@Reverse[{mf}],md,rd] 1/fnf[l,mf,rf]+FixSecond[fnb][rd,Sequence@@Reverse[{md}],mb,rb]/FixSecond[fnf][rd,Sequence@@Reverse[{md}],mf,rf] 1/fnd[l,md,rd];


newrule2={(fnb:(Spaa|Spab))[l,mb___?SMatrixQ,rb_?SpinorQ]/((fnd:(Spaa|Spab))[l,md___?SMatrixQ,rd_?SpinorQ] (fnf:(Spaa|Spab))[l,mf___?SMatrixQ,rf_?SpinorQ]):>FixSecond[fnb][rf,Sequence@@Reverse[{mf}],mb,rb]/FixSecond[fnd][rf,Sequence@@Reverse[{mf}],md,rd] 1/fnf[l,mf,rf]+FixSecond[fnb][rd,Sequence@@Reverse[{md}],mb,rb]/FixSecond[fnf][rd,Sequence@@Reverse[{md}],mf,rf] 1/fnd[l,md,rd],(fnb:(Spaa|Spab))[l,mb___?SMatrixQ,rb_?SpinorQ]/((fnd:(Spaa|Spab))[l,md___?SMatrixQ,rd_?SpinorQ] (fnf:(Spaa|Spab))[l,mf___?SMatrixQ,rf_?SpinorQ]):>FixSecond[fnb][rf,Sequence@@Reverse[{mf}],mb,rb]/FixSecond[fnd][rf,Sequence@@Reverse[{mf}],md,rd] 1/fnf[l,mf,rf]+FixSecond[fnb][rd,Sequence@@Reverse[{md}],mb,rb]/FixSecond[fnf][rd,Sequence@@Reverse[{md}],mf,rf] 1/fnd[l,md,rd]}


Sm2Q[x_]:=MatchQ[x,Sm2[_?SMatrixQ]|CSm2[_?SMatrixQ]]


ChangeC[x_]:=x/.{Sm2->CSm2,CSm2->Sm2,La->CLa,CLa->La,Lat->CLat,CLat->Lat}


ChangeU[x_]:=x/.{UbarSpa->USpa,USpa->UbarSpa,UbarSpb->USpb,USpb->UbarSpb}


COMBINE[{la1:(Lat|CLa)[_],sm1___?Sm2Q},{la2:(La|CLat)[_],sm2___?Sm2Q}]:=Dot[la1,sm1,sm2,la2]
COMBINE[{la1:(Lat|CLa)[_],sm1___?Sm2Q},{la2:(CLa|Lat)[_],sm2___?Sm2Q}]:=(-1)^Length[{sm2}] Dot[la1,sm1,Sequence@@Reverse[ChangeC/@{sm2}],ChangeC[la2]]
COMBINE[{la1:(La|CLat)[_],sm1___?Sm2Q},{la2:(CLa|Lat)[_],sm2___?Sm2Q}]:=(-1)^Length[{sm2,sm1}] Dot[ChangeC[la1],Sequence@@Reverse[ChangeC/@{sm1}],Sequence@@Reverse[ChangeC/@{sm2}],ChangeC[la2]]
COMBINE[{la1:(La|CLat)[_],sm1___?Sm2Q},{la2:(La|CLat)[_],sm2___?Sm2Q}]:=(-1)^Length[{sm1}]  Dot[ChangeC[la1],Sequence@@Reverse[ChangeC/@{sm1}],sm2,la2]


COMBINE[{ub:(UbarSpa|UbarSpb)[_],sm1___Sm4},{u:(USpa|USpb)[_],sm2___Sm4}]:=Dot[ub,sm1,sm2,u]
COMBINE[{ub1:(UbarSpa|UbarSpb)[_],sm1___Sm4},{ub2:(UbarSpa|UbarSpb)[_],sm2___Sm4}]:=(-1)^Length[{sm2}] Dot[ub1,sm1,Sequence@@Reverse[{sm2}],ChangeU[ub2]]
COMBINE[{u:(USpa|USpb)[_],sm1___Sm4},{ub:(UbarSpa|UbarSpb)[_],sm2___Sm4}]:=(-1)^Length[{sm2,sm1}] Dot[ChangeU[u],Sequence@@Reverse[{sm1}],Sequence@@Reverse[{sm2}],ChangeU[ub]]
COMBINE[{u1:(USpa|USpb)[_],sm1___Sm4},{u2:(USpa|USpb)[_],sm2___Sm4}]:=(-1)^Length[{sm1}]  Dot[ChangeU[u1],Sequence@@Reverse[{sm1}],sm2,u2]


LA[a_?SpinorQ]:=Dot[CLa[a],__]|Dot[__,La[a]]
LB[a_?SpinorQ]:=Dot[Lat[a],__]|Dot[__,CLat[a]]


arule2dim[l_]:=(Sp:(LaADeclared[l,r,la]))^n0_.((Sp1:(LaADeclared[l,r1,la1]))^n1_. (Sp2:(LaADeclared[l,r2,la2]))^n2_.)rest:((LA[l]^_.)...) :>(-1)^Count[{la,la1,la2},_Lat|_CLa](rest Sp^(n0-1) Sp1^(n1+1)Sp2^(n2+1) COMBINE[{la1,r1},{la,r}]/COMBINE[{la1,r1},{la2,r2}]/COMBINE[{La[l]},{la1,r1}]-rest Sp^(n0-1) Sp1^(n1+1)Sp2^(n2+1)COMBINE[{la2,r2},{la,r}]/COMBINE[{la1,r1},{la2,r2}]/COMBINE[{La[l]},{la2,r2}])/;n0>0&&n1<0&&n2<0


brule2dim[l_]:=(Sp:(LaBDeclared[l,r,la]))^n0_.((Sp1:(LaBDeclared[l,r1,la1]))^n1_. (Sp2:(LaBDeclared[l,r2,la2]))^n2_.)rest:((LB[l]^_.)...) :>(-1)^Count[{la,la1,la2},_Lat|_CLa](rest Sp^(n0-1) Sp1^(n1+1)Sp2^(n2+1) COMBINE[{la1,r1},{la,r}]/COMBINE[{la1,r1},{la2,r2}]/COMBINE[{Lat[l]},{la1,r1}]-rest Sp^(n0-1) Sp1^(n1+1)Sp2^(n2+1) COMBINE[{la2,r2},{la,r}]/COMBINE[{la1,r1},{la2,r2}]/COMBINE[{Lat[l]},{la2,r2}])/;n0>0&&n1<0&&n2<0


arule4dim[l_]:=(Sp:(UADeclared[l,r,u]))^n0_.((Sp1:(UADeclared[l,r1,u1]))^n1_. (Sp2:(UADeclared[l,r2,u2]))^n2_.)rest:((LA[l]^_.)...) :>(-1)^Count[{u,u1,u2},_UbarSpa|_UbarSpb](rest Sp^(n0-1) Sp1^(n1+1)Sp2^(n2+1) COMBINE[{u1,r1},{u,r}]/COMBINE[{u1,r1},{u2,r2}]/COMBINE[{UbarSpa[l]},{u1,r1}]-rest Sp^(n0-1) Sp1^(n1+1)Sp2^(n2+1)COMBINE[{u2,r2},{u,r}]/COMBINE[{u1,r1},{u2,r2}]/COMBINE[{UbarSpa[l]},{u2,r2}])/;n0>0&&n1<0&&n2<0


brule4dim[l_]:=(Sp:(UBDeclared[l,r,u]))^n0_.((Sp1:(UBDeclared[l,r1,u1]))^n1_. (Sp2:(UBDeclared[l,r2,u2]))^n2_.)rest:((LB[l]^_.)...) :>(-1)^Count[{u,u1,u2},_UbarSpa|_UbarSpb](rest Sp^(n0-1) Sp1^(n1+1)Sp2^(n2+1) COMBINE[{u1,r1},{u,r}]/COMBINE[{u1,r1},{u2,r2}]/COMBINE[{UbarSpb[l]},{u1,r1}]-rest Sp^(n0-1) Sp1^(n1+1)Sp2^(n2+1)COMBINE[{u2,r2},{u,r}]/COMBINE[{u1,r1},{u2,r2}]/COMBINE[{UbarSpb[l]},{u2,r2}])/;n0>0&&n1<0&&n2<0


Spaa[a_?SpinorQ,a_?SpinorQ]:=0
Spbb[b_?SpinorQ,b_?SpinorQ]:=0
Spaa[___,a_?SpinorQ,a_?SpinorQ,___]:=0
Spab[___,a_?SpinorQ,a_?SpinorQ,___]:=0
Spba[___,a_?SpinorQ,a_?SpinorQ,___]:=0
Spbb[___,a_?SpinorQ,a_?SpinorQ,___]:=0

Unprotect[Dot]
Dot[___,0,___]:=0

Dot[CLa[a_?SpinorQ],La[a_?SpinorQ]]:=0;
Dot[Lat[a_?SpinorQ],CLat[a_?SpinorQ]]:=0;

Dot[Sm2[a_?SpinorQ],CSm2[a_?SpinorQ]]:=0;
Dot[CSm2[a_?SpinorQ],Sm2[a_?SpinorQ]]:=0;

Dot[Sm2[a_?SpinorQ],La[a_?SpinorQ]]:=0;
Dot[Lat[a_?SpinorQ],Sm2[a_?SpinorQ]]:=0;
Dot[CSm2[a_?SpinorQ],CLat[a_?SpinorQ]]:=0;
Dot[CLa[a_?SpinorQ],CSm2[a_?SpinorQ]]:=0;

Dot[UbarSpa[a_?SpinorQ],USpa[a_?SpinorQ]]:=0;
Dot[UbarSpb[a_?SpinorQ],USpb[a_?SpinorQ]]:=0;

Dot[Sm4[a_?SpinorQ],Sm4[a_?SpinorQ]]:=0;

Dot[Sm4[a_?SpinorQ],USpa[a_?SpinorQ]]:=0;
Dot[UbarSpa[a_?SpinorQ],Sm4[a_?SpinorQ]]:=0;
Dot[Sm4[a_?SpinorQ],USpb[a_?SpinorQ]]:=0;
Dot[UbarSpb[a_?SpinorQ],Sm4[a_?SpinorQ]]:=0;

Protect[Dot]

(*
Spaa[Sp[i_],Sm[i_],___]:=0
Spab[Sp[i_],Sm[i_],___]:=0
Spba[Sp[i_],Sm[i_],___]:=0
Spbb[Sp[i_],Sm[i_],___]:=0
Spaa[___,Sm[i_],Sm[i_],___]:=0
Spab[___,Sm[i_],Sm[i_],___]:=0
Spba[___,Sm[i_],Sm[i_],___]:=0
Spbb[___,Sm[i_],Sm[i_],___]:=0
Spaa[___,Sm[i_],Sp[i_]]:=0
Spab[___,Sm[i_],Sp[i_]]:=0
Spba[___,Sm[i_],Sp[i_]]:=0
Spbb[___,Sm[i_],Sp[i_]]:=0*)


Spaa[a_?SpinorQ,p___?SMatrixQ,a_?SpinorQ]:=-Spaa[a,Sequence@@Reverse[{p}],a]/;Not[OrderedQ[{{p},Reverse[{p}]}]]


Spaa[a_?SpinorQ,p___?SMatrixQ,b_?SpinorQ]:=-Spaa[b,Sequence@@Reverse[{p}],a]/;Not[OrderedQ[{a,b}]]


Spbb[a_?SpinorQ,p___?SMatrixQ,a_?SpinorQ]:=-Spbb[a,Sequence@@Reverse[{p}],a]/;Not[OrderedQ[{Reverse[{p}],{p}}]]


Spbb[a_?SpinorQ,p___?SMatrixQ,b_?SpinorQ]:=-Spbb[b,Sequence@@Reverse[{p}],a]/;OrderedQ[{a,b}]&&UnsameQ[a,b]


Spba[a_?SpinorQ,p___?SMatrixQ,b_?SpinorQ]:=Spab[b,Sequence@@Reverse[{p}],a]


CRev[x_]:=x/.{Sm2->CSm2,CSm2->Sm2,La->CLa,CLa->La,CLat->CLa,CLa->CLat}

Unprotect[Dot];

Dot[CLa[a_?SpinorQ], sms__,clat : La[a_?SpinorQ]] := -Dot[CLa[a], Sequence @@ Reverse[CRev[{sms}]], La[a]] /;RightCSM2Order[{sms}] && EvenQ[Length[{sms}]] &&   Not[OrderedQ[{First /@ {sms}, Reverse[First /@ {sms}]}]]

Dot[CLa[a_?SpinorQ],sms__,clat:La[b_?SpinorQ]]:=-Dot[CLa[b],Sequence@@Reverse[CRev[{sms}]],La[a]]/;RightCSM2Order[{sms}]&&EvenQ[Length[{sms}]]&&OrderedQ[{b,a}]&&UnsameQ[a,b]

Dot[CLa[a_?SpinorQ],la:La[b_?SpinorQ]]:=-Dot[CLa[b],La[a]]/;OrderedQ[{b,a}]&&UnsameQ[a,b]

Dot[Lat[a_?SpinorQ],sms__,clat:CLat[a_?SpinorQ]]:=-Dot[Lat[a],Sequence@@Reverse[CRev[{sms}]],CLat[a]]/;RightSM2Order[{sms}]&&EvenQ[Length[{sms}]]&&Not[OrderedQ[{Reverse[First/@{sms}],First/@{sms}}]]

Dot[Lat[a_?SpinorQ],sms__,clat:CLat[b_?SpinorQ]]:=-Dot[Lat[b],Sequence@@Reverse[CRev[{sms}]],CLat[a]]/;RightSM2Order[{sms}]&&EvenQ[Length[{sms}]]&&OrderedQ[{a,b}]&&UnsameQ[a,b]

Dot[Lat[a_?SpinorQ],clat:CLat[b_?SpinorQ]]:=-Dot[Lat[b],CLat[a]]/;OrderedQ[{a,b}]&&UnsameQ[a,b]

Dot[CLa[a_?SpinorQ],sms__,clat:CLat[b_?SpinorQ]]:=Dot[Lat[b],Sequence@@Reverse[CRev[{sms}]],La[a]]/;RightCSM2Order[{sms}]&&OddQ[Length[{sms}]]

(* normal ordering for four-dimensional representation *)

Dot[UbarSpa[a_?SpinorQ], sms__Sm4, USpa[a_?SpinorQ]] := -Dot[UbarSpa[a], Sequence @@ Reverse[{sms}], USpa[a]] /; EvenQ[Length[{sms}]] &&   Not[OrderedQ[{First /@ {sms}, Reverse[First /@ {sms}]}]]

Dot[UbarSpa[a_?SpinorQ], sms__Sm4, USpa[b_?SpinorQ]] := -Dot[UbarSpa[b], Sequence @@ Reverse[{sms}], USpa[a]] /; EvenQ[Length[{sms}]]&&OrderedQ[{b,a}]&&UnsameQ[a,b]

Dot[UbarSpa[a_?SpinorQ],USpa[b_?SpinorQ]] := -Dot[UbarSpa[b],USpa[a]] /; OrderedQ[{b,a}]&&UnsameQ[a,b]

Dot[UbarSpb[a_?SpinorQ], sms__Sm4, USpb[a_?SpinorQ]] := -Dot[UbarSpb[a], Sequence @@ Reverse[{sms}], USpb[a]] /; EvenQ[Length[{sms}]] &&   Not[OrderedQ[{ Reverse[First /@ {sms}],First /@ {sms}}]]

Dot[UbarSpb[a_?SpinorQ], sms__Sm4, USpb[b_?SpinorQ]] := -Dot[UbarSpb[b], Sequence @@ Reverse[{sms}], USpb[a]] /; EvenQ[Length[{sms}]]&&OrderedQ[{a,b}]&&UnsameQ[a,b] 

Dot[UbarSpb[a_?SpinorQ],USpb[b_?SpinorQ]] := -Dot[UbarSpb[b], USpb[a]] /; OrderedQ[{a,b}]&&UnsameQ[a,b] 

Dot[UbarSpb[b_?SpinorQ], sms__Sm4, USpa[a_?SpinorQ]] := Dot[UbarSpa[a], Sequence @@ Reverse[{sms}], USpb[b]] /;  OddQ[Length[{sms}]] 



Protect[Dot]


Unprotect[Reverse]
Reverse[x_?SMatrixQ]:=x
Protect[Reverse]


Compactify::nonspinor="Second argument `1` of Compactify[...] should be a spinor."


Compactify2DimRule={
Dot[CLa[b_?SpinorQ],sms__?(MatchQ[#,_Sm2|_CSm2]&),la:La[a_?SpinorQ]]:>CLa[b].La[(Dot@@First/@{sms})[a]]/;RightCSM2Order[{sms}]&&EvenQ[Length[{sms}]],

Dot[CLa[b_?SpinorQ],sms__?(MatchQ[#,_Sm2|_CSm2]&),la:CLat[a_?SpinorQ]]:>CLa[b].La[(Dot@@First/@{sms})[a]]/;RightCSM2Order[{sms}]&&OddQ[Length[{sms}]],


Dot[Lat[b_?SpinorQ],sms__?(MatchQ[#,_Sm2|_CSm2]&),la:CLat[a_?SpinorQ]]:>Lat[b].CLat[(Dot@@First/@{sms})[a]]/;RightSM2Order[{sms}]&&EvenQ[Length[{sms}]],

Dot[Lat[b_?SpinorQ],sms__?(MatchQ[#,_Sm2|_CSm2]&),la:La[a_?SpinorQ]]:>Lat[b].CLat[(Dot@@First/@{sms})[a]]/;RightSM2Order[{sms}]&&OddQ[Length[{sms}]]

}


Compactify4DimRule={
Dot[ub:UbarSpa[b_?SpinorQ],sms__Sm4,u:USpa[a_?SpinorQ]]:>UbarSpa[b].USpa[(Dot@@First/@{sms})[a]]/;EvenQ[Length[{sms}]],
Dot[ub:UbarSpb[b_?SpinorQ],sms__Sm4,u:USpb[a_?SpinorQ]]:>UbarSpb[b].USpb[(Dot@@First/@{sms})[a]]/;EvenQ[Length[{sms}]],
Dot[ub:UbarSpa[b_?SpinorQ],sms__Sm4,u:USpb[a_?SpinorQ]]:>UbarSpa[b].USpa[(Dot@@First/@{sms})[a]]/;OddQ[Length[{sms}]],
Dot[ub:UbarSpb[b_?SpinorQ],sms__Sm4,u:USpa[a_?SpinorQ]]:>UbarSpb[b].USpb[(Dot@@First/@{sms})[a]]/;OddQ[Length[{sms}]]
}


ACompactify2DimRule[l_]:={
Dot[CLa[l],sms__?(MatchQ[#,_Sm2|_CSm2]&),la:La[a_?SpinorQ]]:>CLa[l].La[(Dot@@First/@{sms})[a]]/;RightCSM2Order[{sms}]&&EvenQ[Length[{sms}]]&&UnsameQ[a,l],

Dot[CLa[l],sms__?(MatchQ[#,_Sm2|_CSm2]&),la:CLat[a_?SpinorQ]]:>CLa[l].La[(Dot@@First/@{sms})[a]]/;RightCSM2Order[{sms}]&&OddQ[Length[{sms}]]&&UnsameQ[a,l],

Dot[CLa[b_?SpinorQ],sms__?(MatchQ[#,_Sm2|_CSm2]&),la:La[l]]:>-CLa[l].La[(Dot@@First/@Reverse[{sms}])[b]]/;RightCSM2Order[{sms}]&&EvenQ[Length[{sms}]]&&UnsameQ[b,l],

Dot[Lat[a_?SpinorQ],sms__?(MatchQ[#,_Sm2|_CSm2]&),la:La[l]]:>CLa[l].La[(Dot@@First/@Reverse[{sms}])[a]]/;RightSM2Order[{sms}]&&OddQ[Length[{sms}]]&&UnsameQ[a,l]

}


BCompactify2DimRule[l_]:={

Dot[Lat[l],sms__?(MatchQ[#,_Sm2|_CSm2]&),la:CLat[a_?SpinorQ]]:>Lat[l].CLat[(Dot@@First/@{sms})[a]]/;RightSM2Order[{sms}]&&EvenQ[Length[{sms}]]&&UnsameQ[a,l],

Dot[Lat[l],sms__?(MatchQ[#,_Sm2|_CSm2]&),la:La[a_?SpinorQ]]:>Lat[l].CLat[(Dot@@First/@{sms})[a]]/;RightSM2Order[{sms}]&&OddQ[Length[{sms}]]&&UnsameQ[a,l],

Dot[CLa[a_?SpinorQ],sms__?(MatchQ[#,_Sm2|_CSm2]&),la:CLat[l]]:>Lat[l].CLat[(Dot@@First/@Reverse[{sms}])[a]]/;RightCSM2Order[{sms}]&&OddQ[Length[{sms}]]&&UnsameQ[a,l]
,Dot[Lat[a_?SpinorQ],sms__?(MatchQ[#,_Sm2|_CSm2]&),la:CLat[l]]:>-Lat[l].CLat[(Dot@@First/@Reverse[{sms}])[a]]/;RightSM2Order[{sms}]&&EvenQ[Length[{sms}]]&&UnsameQ[a,l]

}


ACompactify4DimRule[l_]:={
Dot[UbarSpa[l],sms__Sm4,u:USpa[a_?SpinorQ]]:>UbarSpa[l].USpa[(Dot@@First/@{sms})[a]]/;EvenQ[Length[{sms}]]&&UnsameQ[a,l],

Dot[UbarSpa[l],sms__Sm4,USpb[a_?SpinorQ]]:>UbarSpa[l].USpa[(Dot@@First/@{sms})[a]]/;OddQ[Length[{sms}]]&&UnsameQ[a,l],

Dot[UbarSpa[b_?SpinorQ],sms__Sm4,USpa[l]]:>-UbarSpa[l].USpa[(Dot@@First/@Reverse[{sms}])[b]]/;EvenQ[Length[{sms}]]&&UnsameQ[b,l],

Dot[UbarSpb[a_?SpinorQ],sms__Sm4,USpa[l]]:>UbarSpa[l].USpa[(Dot@@First/@Reverse[{sms}])[a]]/;OddQ[Length[{sms}]]&&UnsameQ[a,l]
}


BCompactify4DimRule[l_]:={
Dot[UbarSpb[l],sms__Sm4,u:USpb[a_?SpinorQ]]:>UbarSpb[l].USpb[(Dot@@First/@{sms})[a]]/;EvenQ[Length[{sms}]]&&UnsameQ[a,l],

Dot[UbarSpb[l],sms__Sm4,USpa[a_?SpinorQ]]:>UbarSpb[l].USpb[(Dot@@First/@{sms})[a]]/;OddQ[Length[{sms}]]&&UnsameQ[a,l],

Dot[UbarSpb[b_?SpinorQ],sms__Sm4,USpb[l]]:>-UbarSpb[l].USpb[(Dot@@First/@Reverse[{sms}])[b]]/;EvenQ[Length[{sms}]]&&UnsameQ[b,l],

Dot[UbarSpa[a_?SpinorQ],sms__Sm4,USpb[l]]:>UbarSpb[l].USpb[(Dot@@First/@Reverse[{sms}])[a]]/;OddQ[Length[{sms}]]&&UnsameQ[a,l]
}


Compactify[x_,n_Integer]:=Compactify[x,Sp[n]]
ACompactify[x_,n_Integer]:=ACompactify[x,Sp[n]]
BCompactify[x_,n_Integer]:=BCompactify[x,Sp[n]]


Compactify[x_,ns_?(Not[SpinorQ[#]]&)]:=(Message[Compactify::nonspinor,ns];Return[$Failed])


Compactify[x_,l_?SpinorQ]:=x//.{(Spaa|Spab)[l,p__?SMatrixQ,m_?(UnsameQ[#,l]&)]:>Spaa[l,Dot[p][m]],(Spaa|Spba)[m_?(UnsameQ[#,l]&),p__?SMatrixQ,l]:>(-1)^NbrDM[Dot[p]] Spaa[Reverse[Dot[p]][m],l],(Spbb|Spba)[l,p__?SMatrixQ,m_?(UnsameQ[#,l]&)]:>Spbb[l,Dot[p][m]],(Spbb|Spab)[m_?(UnsameQ[#,l]&),p__?SMatrixQ,l]:>(-1)^NbrDM[Dot[p]] Spbb[Reverse[Dot[p]][m],l]}//.ACompactify2DimRule[l]//.BCompactify2DimRule[l]//.ACompactify4DimRule[l]//.BCompactify4DimRule[l]


ACompactify[x_,l_?SpinorQ]:=x//.{(Spaa|Spab)[l,p__?SMatrixQ,m_?(UnsameQ[#,l]&)]:>Spaa[l,Dot[p][m]],(Spaa|Spba)[m_?(UnsameQ[#,l]&),p__?SMatrixQ,l]:>(-1)^NbrDM[Dot[p]] Spaa[Reverse[Dot[p]][m],l]}//.ACompactify2DimRule[l]//.ACompactify4DimRule[l]


BCompactify[x_,l_?SpinorQ]:=x//.{(Spbb|Spba)[l,p__?SMatrixQ,m_?(UnsameQ[#,l]&)]:>Spbb[l,Dot[p][m]],(Spbb|Spab)[m_?(UnsameQ[#,l]&),p__?SMatrixQ,l]:>(-1)^NbrDM[Dot[p]] Spbb[Reverse[Dot[p]][m],l]}//.BCompactify2DimRule[l]//.BCompactify4DimRule[l]


Compactify[x_]:=x//.{(Spaa|Spab)[l_?SpinorQ,p__?SMatrixQ,m_?SpinorQ]:>Spaa[l,Dot[p][m]],(Spbb|Spba)[l_?SpinorQ,p__?SMatrixQ,m_?SpinorQ]:>Spbb[l,Dot[p][m]]}//.Compactify2DimRule//.Compactify4DimRule


NbrDM[]:=0
NbrDM[_?SpinorQ,rest___]:=1+NbrDM[rest]
NbrDM[Dot[m_?SMatrixQ ,ms__?SMatrixQ],rest___]:=Length[{m,ms}]+NbrDM[rest]
NbrDM[_?SMatrixQ,rest___]:=1+NbrDM[rest]


ToSequence[d_Dot]:=Sequence@@d
ToSequence[sm_?SMatrixQ]:=sm


UnCompact::nonspinor="Second argument `1` of UnCompact[...] should be a spinor."


UnCompact[x_,i_Integer]:=UnCompact[x,Sp[i]]


UnCompact[x_,ns_?(Not[SpinorQ[#]]&)]:=(Message[UnCompact::nonspinor,ns];Return[$Failed])


Ext[Sp_,_?EvenQ,_?EvenQ]=Sp

Ext[Spaa,_?EvenQ,_?OddQ]=Spab
Ext[Spaa,_?OddQ,_?EvenQ]=-Spba[##]&
Ext[Spaa,_?OddQ,_?OddQ]=-Spbb[##]&

Ext[Spab,_?EvenQ,_?OddQ]=Spaa
Ext[Spab,_?OddQ,_?EvenQ]=-Spbb[##]&
Ext[Spab,_?OddQ,_?OddQ]=-Spba[##]&

Ext[Spbb,_?EvenQ,_?OddQ]=Spba
Ext[Spbb,_?OddQ,_?EvenQ]=-Spab[##]&
Ext[Spbb,_?OddQ,_?OddQ]=-Spaa[##]&

Ext[Spba,_?EvenQ,_?OddQ]=Spbb
Ext[Spba,_?OddQ,_?EvenQ]=-Spaa[##]&
Ext[Spba,_?OddQ,_?OddQ]=-Spab[##]&


UnCompactifyLaRuleA={Dot[bb___,cla:(_CLa|_Sm2),La[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[a_?SpinorQ]],aa___]:>Switch[Length[sm],
0,Dot[bb,cla,CSm2[sm],CLat[a],aa],
_?EvenQ,Dot[bb,cla,Sequence@@alternate[Sm2,CSm2][sm],La[a],aa],
_?OddQ,Dot[bb,cla,Sequence@@alternate[Sm2,CSm2][sm],CLat[a],aa]],

Dot[bb___,La[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[a_?SpinorQ]],cla:(_CLa|_Sm2),aa___]:>Switch[Length[sm],
0,Dot[bb,CLat[a],CSm2[sm],cla,aa],
_?EvenQ,Dot[bb,La[a],Sequence@@alternate[CSm2,Sm2][Reverse[sm]],cla,aa],
_?OddQ,Dot[bb,CLat[a],Sequence@@alternate[Sm2,CSm2][Reverse[sm]],cla,aa]],

Dot[bb___,la:(_La|_CSm2),CLa[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[a_?SpinorQ]],aa___]:>Switch[Length[sm],
0,-Dot[bb,la,Sm2[sm],Lat[a],aa],
_?EvenQ,Dot[bb,la,Sequence@@alternate[CSm2,Sm2][sm],CLa[a],aa],
_?OddQ,-Dot[bb,la,Sequence@@alternate[CSm2,Sm2][sm],Lat[a],aa]],

Dot[bb___,CLa[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[a_?SpinorQ]],la:(_La|_CSm2),aa___]:>Switch[Length[sm],
0,-Dot[bb,Lat[a],Sm2[sm],la,aa],
_?EvenQ,Dot[bb,CLa[a],Sequence@@alternate[Sm2,CSm2][Reverse[sm]],la,aa],
_?OddQ,-Dot[bb,Lat[a],Sequence@@alternate[CSm2,Sm2][Reverse[sm]],la,aa]]
}


UnCompactifyLaRuleB={
Dot[bb___,lat:(_Lat|_CSm2),CLat[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[a_?SpinorQ]],aa___]:>Switch[Length[sm],
0,Dot[bb,lat,Sm2[sm],La[a],aa],
_?EvenQ,Dot[bb,lat,Sequence@@alternate[CSm2,Sm2][sm],CLat[a],aa],
_?OddQ,Dot[bb,lat,Sequence@@alternate[CSm2,Sm2][sm],La[a],aa]],

Dot[bb___,CLat[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[a_?SpinorQ]],lat:(_CLa|_Sm2),aa___]:>Switch[Length[sm],
0,Dot[bb,La[a],Sm2[sm],lat,aa],
_?EvenQ,Dot[bb,CLat[a],Sequence@@alternate[Sm2,CSm2][Reverse[sm]],lat,aa],
_?OddQ,Dot[bb,La[a],Sequence@@alternate[CSm2,Sm2][Reverse[sm]],lat,aa]],

Dot[bb___,clat:(_CLat|_Sm2),Lat[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[a_?SpinorQ]],aa___]:>Switch[Length[sm],
0,-Dot[bb,clat,CSm2[sm],CLa[a],aa],
_?EvenQ,Dot[bb,clat,Sequence@@alternate[Sm2,CSm2][sm],Lat[a],aa],
_?OddQ,-Dot[bb,clat,Sequence@@alternate[Sm2,CSm2][sm],CLa[a],aa]],

Dot[bb___,Lat[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[a_?SpinorQ]],clat:(_CLat|_Sm2),aa___]:>Switch[Length[sm],
0,-Dot[bb,CLa[a],CSm2[sm],clat,aa],
_?EvenQ,Dot[bb,Lat[a],Sequence@@alternate[CSm2,Sm2][Reverse[sm]],clat,aa],
_?OddQ,-Dot[bb,CLa[a],Sequence@@alternate[Sm2,CSm2][Reverse[sm]],clat,aa]]
}


UnCompactifyLaRuleAs[ss_]:={Dot[bb___,cla:(_CLa|_Sm2),La[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[ss]],aa___]:>Switch[Length[sm],
0,Dot[bb,cla,CSm2[sm],CLat[ss],aa],
_?EvenQ,Dot[bb,cla,Sequence@@alternate[Sm2,CSm2][sm],La[ss],aa],
_?OddQ,Dot[bb,cla,Sequence@@alternate[Sm2,CSm2][sm],CLat[ss],aa]],

Dot[bb___,La[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[ss]],cla:(_CLa|_Sm2),aa___]:>Switch[Length[sm],
0,Dot[bb,CLat[ss],CSm2[sm],cla,aa],
_?EvenQ,Dot[bb,La[ss],Sequence@@alternate[CSm2,Sm2][Reverse[sm]],cla,aa],
_?OddQ,Dot[bb,CLat[ss],Sequence@@alternate[Sm2,CSm2][Reverse[sm]],cla,aa]],

Dot[bb___,la:(_La|_CSm2),CLa[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[ss]],aa___]:>Switch[Length[sm],
0,-Dot[bb,la,Sm2[sm],Lat[ss],aa],
_?EvenQ,Dot[bb,la,Sequence@@alternate[CSm2,Sm2][sm],CLa[ss],aa],
_?OddQ,-Dot[bb,la,Sequence@@alternate[CSm2,Sm2][sm],Lat[ss],aa]],

Dot[bb___,CLa[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[ss]],la:(_La|_CSm2),aa___]:>Switch[Length[sm],
0,-Dot[bb,Lat[ss],Sm2[sm],la,aa],
_?EvenQ,Dot[bb,CLa[ss],Sequence@@alternate[Sm2,CSm2][Reverse[sm]],la,aa],
_?OddQ,-Dot[bb,Lat[ss],Sequence@@alternate[CSm2,Sm2][Reverse[sm]],la,aa]]
}


UnCompactifyLaRuleBs[ss_]:={
Dot[bb___,lat:(_Lat|_CSm2),CLat[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[ss]],aa___]:>Switch[Length[sm],
0,Dot[bb,lat,Sm2[sm],La[ss],aa],
_?EvenQ,Dot[bb,lat,Sequence@@alternate[CSm2,Sm2][sm],CLat[ss],aa],
_?OddQ,Dot[bb,lat,Sequence@@alternate[CSm2,Sm2][sm],La[ss],aa]],

Dot[bb___,CLat[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[ss]],lat:(_CLa|_Sm2),aa___]:>Switch[Length[sm],
0,Dot[bb,La[ss],Sm2[sm],lat,aa],
_?EvenQ,Dot[bb,CLat[ss],Sequence@@alternate[Sm2,CSm2][Reverse[sm]],lat,aa],
_?OddQ,Dot[bb,La[ss],Sequence@@alternate[CSm2,Sm2][Reverse[sm]],lat,aa]],

Dot[bb___,clat:(_CLat|_Sm2),Lat[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[ss]],aa___]:>Switch[Length[sm],
0,-Dot[bb,clat,CSm2[sm],CLa[ss],aa],
_?EvenQ,Dot[bb,clat,Sequence@@alternate[Sm2,CSm2][sm],Lat[ss],aa],
_?OddQ,-Dot[bb,clat,Sequence@@alternate[Sm2,CSm2][sm],CLa[ss],aa]],

Dot[bb___,Lat[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[ss]],clat:(_CLat|_Sm2),aa___]:>Switch[Length[sm],
0,-Dot[bb,CLa[ss],CSm2[sm],clat,aa],
_?EvenQ,Dot[bb,Lat[ss],Sequence@@alternate[CSm2,Sm2][Reverse[sm]],clat,aa],
_?OddQ,-Dot[bb,CLa[ss],Sequence@@alternate[Sm2,CSm2][Reverse[sm]],clat,aa]]
}


AUnCompactify4Dim={Dot[bb___,USpa[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[a_?SpinorQ]]]:>Switch[Length[sm],
0,Dot[bb,Sm4[sm],USpb[a]],
_?EvenQ,Dot[bb,Sequence@@(Sm4/@sm),USpa[a]],
_?OddQ,Dot[bb,Sequence@@(Sm4/@sm),USpb[a]]],

Dot[UbarSpa[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[a_?SpinorQ]],aa__]:>Switch[Length[sm],
0,-Dot[UbarSpb[a],Sm4[sm],aa],
_?EvenQ,Dot[UbarSpa[a],Sequence@@(Sm4/@Reverse[sm]),aa],
_?OddQ,-Dot[UbarSpb[a],Sequence@@(Sm4/@Reverse[sm]),aa]]}

BUnCompactify4Dim=
{Dot[bb___,USpb[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[a_?SpinorQ]]]:>Switch[Length[sm],
0,Dot[bb,Sm4[sm],USpa[a]],
_?EvenQ,Dot[bb,Sequence@@(Sm4/@sm),USpb[a]],
_?OddQ,Dot[bb,Sequence@@(Sm4/@sm),USpa[a]]],

Dot[UbarSpb[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[a_?SpinorQ]],aa__]:>Switch[Length[sm],
0,-Dot[UbarSpa[a],Sm4[sm],aa],
_?EvenQ,Dot[UbarSpb[a],Sequence@@(Sm4/@Reverse[sm]),aa],
_?OddQ,-Dot[UbarSpa[a],Sequence@@(Sm4/@Reverse[sm]),aa]]
}


AUnCompactify4DimS[a_]:={Dot[bb___,USpa[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[a]]]:>Switch[Length[sm],
0,Dot[bb,Sm4[sm],USpb[a]],
_?EvenQ,Dot[bb,Sequence@@(Sm4/@sm),USpa[a]],
_?OddQ,Dot[bb,Sequence@@(Sm4/@sm),USpb[a]]],

Dot[UbarSpa[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[a]],aa__]:>Switch[Length[sm],
0,-Dot[UbarSpb[a],Sm4[sm],aa],
_?EvenQ,Dot[UbarSpa[a],Sequence@@(Sm4/@Reverse[sm]),aa],
_?OddQ,-Dot[UbarSpb[a],Sequence@@(Sm4/@Reverse[sm]),aa]]}

BUnCompactify4DimS[a_]:=
{Dot[bb___,USpb[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[a]]]:>Switch[Length[sm],
0,Dot[bb,Sm4[sm],USpa[a]],
_?EvenQ,Dot[bb,Sequence@@(Sm4/@sm),USpb[a]],
_?OddQ,Dot[bb,Sequence@@(Sm4/@sm),USpa[a]]],

Dot[UbarSpb[(sm:(_?SMatrixQ|Dot[_?SMatrixQ,_?SMatrixQ..]))[a]],aa__]:>Switch[Length[sm],
0,-Dot[UbarSpa[a],Sm4[sm],aa],
_?EvenQ,Dot[UbarSpb[a],Sequence@@(Sm4/@Reverse[sm]),aa],
_?OddQ,-Dot[UbarSpa[a],Sequence@@(Sm4/@Reverse[sm]),aa]]
}


UnCompact[x_]:=x//.{(sp:(Spaa|Spab|Spba|Spbb))[l:(dl:(_Dot|_?SMatrixQ))[ml_?PureSpinorQ],ms___,r:(dr:(_Dot|_?SMatrixQ))[mr_?PureSpinorQ]]:>Ext[sp,NbrDM[dl],NbrDM[dr]][ml,ToSequence[Reverse[dl]],ms,ToSequence[dr],mr],(sp:(Spaa|Spab|Spba|Spbb))[l_?PureSpinorQ,ms___,r:(d:(_Dot|_?SMatrixQ))[m_?PureSpinorQ]]:>Ext[sp,0,NbrDM[d]][l,ms,ToSequence[d],m],(sp:(Spaa|Spab|Spba|Spbb))[l:(d:(_Dot|_?SMatrixQ))[m_?PureSpinorQ],ms___,r_?PureSpinorQ]:>Ext[sp,NbrDM[d],0][m,ToSequence[Reverse[d]],ms,r]}//.UnCompactifyLaRuleA//.UnCompactifyLaRuleB//.AUnCompactify4Dim//.BUnCompactify4Dim

UnCompact[x_,ss_?SpinorQ]:=x//.{(sp:(Spaa|Spab|Spba|Spbb))[l:(dl:(_Dot|_?SMatrixQ))[ss],ms___,r:(dr:(_Dot|_?SMatrixQ))[mr_?PureSpinorQ]]:>Ext[sp,NbrDM[dl],NbrDM[dr]][ss,ToSequence[Reverse[dl]],ms,ToSequence[dr],mr],(sp:(Spaa|Spab|Spba|Spbb))[l:(dl:(_Dot|_?SMatrixQ))[ml_?PureSpinorQ],ms___,r:(dr:(_Dot|_?SMatrixQ))[ss]]:>Ext[sp,NbrDM[dl],NbrDM[dr]][ml,ToSequence[Reverse[dl]],ms,ToSequence[dr],ss],(sp:(Spaa|Spab|Spba|Spbb))[l_?PureSpinorQ,ms___,r:(d:(_Dot|_?SMatrixQ))[ss]]:>Ext[sp,0,NbrDM[d]][l,ms,ToSequence[d],ss],(sp:(Spaa|Spab|Spba|Spbb))[l:(d:(_Dot|_?SMatrixQ))[ss],ms___,r_?PureSpinorQ]:>Ext[sp,NbrDM[d],0][ss,ToSequence[Reverse[d]],ms,r]}//.UnCompactifyLaRuleAs[ss]//.UnCompactifyLaRuleBs[ss]//.AUnCompactify4DimS[ss]//.BUnCompactify4DimS[ss]


To2DimSpinor[Spaa[a_?SpinorQ,b_?SpinorQ]]:=CLa[a].La[b]


To2DimSpinor[Spbb[a_?SpinorQ,b_?SpinorQ]]:=Lat[a].CLat[b]


To2DimSpinor[Spab[a_?SpinorQ,P___?SMatrixQ,b_?SpinorQ]]:=Dot[Lat[b],Sequence@@Reverse[alternate[CSm2,Sm2][{P}]],La[a]]
To2DimSpinor[Spba[b_?SpinorQ,P___?SMatrixQ,a_?SpinorQ]]:=Dot[Lat[b],Sequence@@alternate[CSm2,Sm2][{P}],La[a]]
To2DimSpinor[Spbb[a_?SpinorQ,P___?SMatrixQ,b_?SpinorQ]]:=Dot[Lat[a],Sequence@@alternate[CSm2,Sm2][{P}],CLat[b]]
To2DimSpinor[Spaa[a_?SpinorQ,P___?SMatrixQ,b_?SpinorQ]]:=Dot[CLa[a],Sequence@@alternate[Sm2,CSm2][{P}],La[b]]


To2DimSpinor[d:Dot[Sm[_?SMatrixQ],Sm[_?SMatrixQ]...]]:=Dot@@alternate[CSm2,Sm2][First/@d]
To2DimSpinor[Sm[P_?SMatrixQ]]:=Sm2[P]
To2DimSpinor[SmBA[b_?SpinorQ,a_?SpinorQ]]:=SmBA2[b,a]


To2DimSpinor[x_]:=x/.s:((Spaa|Spab|Spba|Spbb)[_?SpinorQ,___?SMatrixQ,_?SpinorQ]|Sm[_?SMatrixQ]|SmBA[_?SpinorQ,_?SpinorQ]):>To2DimSpinor[s]


To4DimSpinor[x_]:=x//.{
Spaa[a_?SpinorQ,b_?SpinorQ]:>UbarSpa[a].USpa[b]
,Spaa[a_?SpinorQ,p__?SMatrixQ,b_?SpinorQ]:>Dot[UbarSpa[a],Sequence@@(Sm4/@{p}),USpa[b]],

Spbb[a_?SpinorQ,b_?SpinorQ]:>UbarSpb[a].USpb[b],Spbb[a_?SpinorQ,p__?SMatrixQ,b_?SpinorQ]:>Dot[UbarSpb[a],Sequence@@(Sm4/@{p}),USpb[b]],

Spab[a_?SpinorQ,p__?SMatrixQ,b_?SpinorQ]:>Dot[UbarSpa[a],Sequence@@(Sm4/@{p}),USpb[b]],

Spba[b_?SpinorQ,p__?SMatrixQ,a_?SpinorQ]:>Dot[UbarSpb[b],Sequence@@(Sm4/@{p}),USpa[a]],Sm[sm_?SMatrixQ]->Sm4[sm],SmBA[b_?SpinorQ,a_?SpinorQ]->SmBA4[b,a]
}


RightSM2Order[{}]:=True
RightCSM2Order[{}]:=True
RightSM2Order[{sm__}]:=And@@alternate[MatchQ[#,_CSm2]&,MatchQ[#,_Sm2]&][{sm}]
RightCSM2Order[{sm__}]:=And@@alternate[MatchQ[#,_Sm2]&,MatchQ[#,_CSm2]&][{sm}]


ToSpinorLabel2DimRule={
Dot[Lat[b_?SpinorQ],sms___,CLat[a_?SpinorQ]]:>Spbb[b,Sequence@@First/@{sms},a]/;RightSM2Order[{sms}],
Dot[CLa[b_?SpinorQ],sms__,CLat[a_?SpinorQ]]:>Spab[b,Sequence@@First/@{sms},a]/;RightCSM2Order[{sms}],
Dot[Lat[b_?SpinorQ],sms__,La[a_?SpinorQ]]:>Spba[b,Sequence@@First/@{sms},a]/;RightSM2Order[{sms}],
Dot[CLa[b_?SpinorQ],sms___,La[a_?SpinorQ]]:>Spaa[b,Sequence@@First/@{sms},a]/;RightCSM2Order[{sms}],
Dot[CLa[b_?SpinorQ],La[a_?SpinorQ]]->Spaa[b,a],
Dot[Lat[b_?SpinorQ],CLat[a_?SpinorQ]]->Spbb[b,a],
Dot[sms__,La[a_?SpinorQ]]:>(Dot@@(First/@{sms}))[a]/;RightSM2Order[Reverse[{sms}]]&&MatchQ[First/@{sms},{__?SMatrixQ}],
Dot[sms__,CLat[a_?SpinorQ]]:>(Dot@@(First/@{sms}))[a]/;RightCSM2Order[Reverse[{sms}]]&&MatchQ[First/@{sms},{__?SMatrixQ}]
,Dot[Lat[a_?SpinorQ],sms__]:>(Dot@@(First/@Reverse[{sms}]))[a]/;RightSM2Order[{sms}]&&MatchQ[First/@{sms},{__?SMatrixQ}],
Dot[CLa[a_?SpinorQ],sms__]:>(Dot@@(First/@Reverse[{sms}]))[a]/;RightCSM2Order[{sms}]&&MatchQ[First/@{sms},{__?SMatrixQ}]
,d:Dot[(Sm2[_?SMatrixQ]|CSm2[_?SMatrixQ]),(Sm2[_?SMatrixQ]|CSm2[_?SMatrixQ])..]:>   (First/@d)/;(RightCSM2Order[List@@d]||RightSM2Order[List@@d]),La[a_?SpinorQ].Lat[b_?SpinorQ]:>SmBA[b,a],Lat[b_?SpinorQ].La[a_?SpinorQ]:>SmBA[b,a],CLat[b_?SpinorQ].CLa[a_?SpinorQ]:>SmBA[b,a],
CLa[a_?SpinorQ].CLat[b_?SpinorQ]:>SmBA[b,a],
Sm2->Sm,CSm2->Sm,SmBA2->SmBA
}


ToSpinorLabel4DimRule={
Dot[UbarSpa[a_?SpinorQ],sms__Sm4,USpa[b_?SpinorQ]]:>Spaa[a,Sequence@@First/@{sms},b],
Dot[UbarSpb[a_?SpinorQ],sms__Sm4,USpb[b_?SpinorQ]]:>Spbb[a,Sequence@@First/@{sms},b],
Dot[USpa[a_?SpinorQ],sms__Sm4,UbarSpa[b_?SpinorQ]]:>Spaa[b,Sequence@@First/@Reverse[{sms}],a],
Dot[USpb[a_?SpinorQ],sms__Sm4,USpb[b_?SpinorQ]]:>Spbb[b,Sequence@@First/@Reverse[{sms}],a],

Dot[UbarSpa[a_?SpinorQ],sms__Sm4,USpb[b_?SpinorQ]]:>Spab[a,Sequence@@First/@{sms},b],
Dot[UbarSpb[b_?SpinorQ],sms__Sm4,USpa[a_?SpinorQ]]:>Spba[b,Sequence@@First/@{sms},a],
Dot[USpb[b_?SpinorQ],sms__Sm4,UbarSpa[a_?SpinorQ]]:>Spab[a,Sequence@@First/@Reverse[{sms}],b],
Dot[USpa[a_?SpinorQ],sms__Sm4,UbarSpb[b_?SpinorQ]]:>Spba[b,Sequence@@First/@Reverse[{sms}],a],

Dot[UbarSpa[a_?SpinorQ],USpa[b_?SpinorQ]]:>Spaa[a,b],
Dot[UbarSpb[a_?SpinorQ],USpb[b_?SpinorQ]]:>Spbb[a,b],


Dot[sms__Sm4,(USpa|USpb|UbarSpa|UbarSpb)[a_?SpinorQ]]:>(Dot@@(First/@{sms}))[a]/;MatchQ[First/@{sms},{__?SMatrixQ}],

d:Dot[(Sm4[_?SMatrixQ]),(Sm4[_?SMatrixQ])..]:>   (First/@d),

(* does not wirk, since USpa*UbarSpb + USpb*UbarSpa would be transform to 2 SmBA! *)

(*USpa[a_?SpinorQ].UbarSpb[b_?SpinorQ]:>SmBA[b,a],USpb[b_?SpinorQ].USpa[a_?SpinorQ]:>SmBA[b,a]*)

Sm4->Sm,SmBA4->SmBA
}


ToSpinorLabel[x_]:=x/.ToSpinorLabel2DimRule/.ToSpinorLabel4DimRule


Sm2[i_Integer]:=Sm2[Sp[i]];
CSm2[i_Integer]:=CSm2[Sp[i]];
Sm4[i_Integer]:=Sm4[Sp[i]];



SMs=(Sm|Sm2|CSm2|Sm4)


SMSpinorExpand[sm_][x_]:=x/.{smInt[p_Plus]:>(sm[#]&)/@p,smInt[coeff__ a_?SpinorQ]:>coeff sm[a]}


SMToBeExpanded:=_Plus|coeff__ _?SpinorQ


Sm[p:SMToBeExpanded]:=SMSpinorExpand[Sm][smInt[p]]/;$SpinorAutoExpand
Sm2[p:SMToBeExpanded]:=SMSpinorExpand[Sm2][smInt[p]]/;$SpinorAutoExpand
CSm2[p:SMToBeExpanded]:=SMSpinorExpand[CSm2][smInt[p]]/;$SpinorAutoExpand
Sm4[p:SMToBeExpanded]:=SMSpinorExpand[Sm4][smInt[p]]/;$SpinorAutoExpand



$SpinorAutoExpand=True


Sm2/:N[Sm2[a:(_?NumSpinorQ|_?NumVectorQ|_?NumSMatrixQ)],p_:$MachinePrecision]:=N[SlashM2D[a],p]


CSm2/:N[CSm2[a:(_?NumSpinorQ|_?NumVectorQ|_?NumSMatrixQ)],p_:$MachinePrecision]:=N[SlashM2D2[a],p]


Conjugate2Dim[x_]:=x/.{Sm2->CSm2,CSm2->Sm2,La->CLa,CLa->La,CLat->Lat,Lat->CLat}


Sm4/:N[Sm4[a:(_?NumSpinorQ|_?NumVectorQ|_?NumSMatrixQ)],p_:$MachinePrecision]:=N[SlashM[a],p]


PWeight[i_Integer]:=PWeight[Sp[i]]
PWeight[a_][t_Times]:=Plus@@PWeight[a]/@List@@t
PWeight[a_][p_Power]:=p[[2]] PWeight[a][p[[1]]]

PWeight[a_][p_Plus]:=Block[{ll=PWeight[a]/@List@@p},If[Length[Union[ll]]==1,ll[[1]],$Failed]]

PWeight[a_][Spaa[a_,_]|Spaa[_,a_]]:=1
PWeight[a_][Spaa[a_,__,a_]|Spaa[a_,__,a_]]:=2
PWeight[a_][Spaa[__,a_]|Spaa[a_,__]]:=1

PWeight[a_][Spbb[a_,_]|Spbb[_,a_]]:=-1
PWeight[a_][Spbb[a_,__,a_]|Spbb[a_,__,a_]]:=-2
PWeight[a_][Spbb[__,a_]|Spbb[a_,__]]:=-1

PWeight[a_][Spab[a_,__,a_]]:=0
PWeight[a_][Spab[a_,__]]:=1
PWeight[a_][Spab[__,a_]]:=-1

PWeight[a_][(Spaa|Spab|Spba|Spbb)[__,a_,__]]:=0

PWeight[a_][s[___,a_,___]]:=0

PWeight[a_][x_]:=0/;FreeQ[x,a]


APWeight[i_Integer]:=APWeight[Sp[i]]
APWeight[a_][t_Times]:=Plus@@APWeight[a]/@List@@t
APWeight[a_][p_Power]:=p[[2]] APWeight[a][p[[1]]]

APWeight[a_][p_Plus]:=Block[{ll=APWeight[a]/@List@@p},If[Length[Union[ll]]==1,ll[[1]],$Failed]]

APWeight[a_][Spaa[a_,_]|Spaa[_,a_]]:=1
APWeight[a_][Spaa[a_,__,a_]|Spaa[a_,__,a_]]:=2
APWeight[a_][Spaa[__,a_]|Spaa[a_,__]]:=1

APWeight[a_][Spbb[a_,_]|Spbb[_,a_]]:=0
APWeight[a_][Spbb[a_,__,a_]|Spbb[a_,__,a_]]:=0
APWeight[a_][Spbb[__,a_]|Spbb[a_,__]]:=0

APWeight[a_][Spab[a_,__,a_]]:=0
APWeight[a_][Spab[a_,__]]:=1
APWeight[a_][Spab[__,a_]]:=0

APWeight[a_][(Spaa|Spab|Spba|Spbb)[__,a_,__]]:=0

APWeight[a_][s[___,a_,___]]:=0

APWeight[a_][x_]:=0/;FreeQ[x,a]


BPWeight[i_Integer]:=BPWeight[Sp[i]]
BPWeight[a_][t_Times]:=Plus@@BPWeight[a]/@List@@t
BPWeight[a_][p_Power]:=p[[2]] BPWeight[a][p[[1]]]

BPWeight[a_][p_Plus]:=Block[{ll=BPWeight[a]/@List@@p},If[Length[Union[ll]]==1,ll[[1]],$Failed]]

BPWeight[a_][Spaa[a_,_]|Spaa[_,a_]]:=0
BPWeight[a_][Spaa[a_,__,a_]|Spaa[a_,__,a_]]:=0
BPWeight[a_][Spaa[__,a_]|Spaa[a_,__]]:=0

BPWeight[a_][Spbb[a_,_]|Spbb[_,a_]]:=1
BPWeight[a_][Spbb[a_,__,a_]|Spbb[a_,__,a_]]:=2
BPWeight[a_][Spbb[__,a_]|Spbb[a_,__]]:=1

BPWeight[a_][Spab[a_,__,a_]]:=0
BPWeight[a_][Spab[a_,__]]:=0
BPWeight[a_][Spab[__,a_]]:=1

BPWeight[a_][(Spaa|Spab|Spba|Spbb)[__,a_,__]]:=0

BPWeight[a_][s[___,a_,___]]:=0

BPWeight[a_][x_]:=0/;FreeQ[x,a]


APWeight[a_][Dot[CLa[a_],__,La[a_]]]:=2
APWeight[a_][Dot[CLa[a_],__]]:=1
APWeight[a_][Dot[__,La[a_]]]:=1
APWeight[a_][Dot[__,Sm2[a_],__]]:=0

BPWeight[a_][Dot[Lat[a_],__,CLat[a_]]]:=2
BPWeight[a_][Dot[Lat[a_],__]]:=1
BPWeight[a_][Dot[__,CLat[a_]]]:=1
BPWeight[a_][Dot[__,Sm2[a_],__]]:=0

APWeight[a_][Dot[UbarSpa[a_],__,USpa[a_]]]:=2
APWeight[a_][Dot[UbarSpa[a_],__]]:=1
APWeight[a_][Dot[__,USpa[a_]]]:=1
APWeight[a_][Dot[__,Sm4[a_],__]]:=0

BPWeight[a_][Dot[UbarSpb[a_],__,USpb[a_]]]:=2
BPWeight[a_][Dot[UbarSpb[a_],__]]:=1
BPWeight[a_][Dot[__,USpb[a_]]]:=1
BPWeight[a_][Dot[__,Sm4[a_],__]]:=0




ChangeSecond[Spaa]=Spab
ChangeSecond[Spab]=Spaa
ChangeSecond[Spba]=Spbb
ChangeSecond[Spbb]=Spba
ChangeFirst[Spaa]=Spba
ChangeFirst[Spab]=Spbb
ChangeFirst[Spba]=Spaa
ChangeFirst[Spbb]=Spab


SpOpen[x_]:=x//.{(*(sp:(Spaa|Spab|Spba|Spbb))[b_?SpinorQ,before___?SMatrixQ,s_?(SMatrixQ[#]&&OnShellQ[#]&),after___?SMatrixQ,a_?SpinorQ]->FixFirst[sp][b,before,s] FixSecond[sp][s,after,a],*)(sp:(Spaa|Spab|Spbb|Spba))[b_?SpinorQ,before___,s_?(SMatrixQ[#]&&OnShellQ[#]&),after___?SMatrixQ,a_?SpinorQ]:>Switch[Length[{after}],_?EvenQ,ChangeSecond[sp],_?OddQ,sp][b,before,s] FixSecond[sp][s,after,a],(sp:(Spaa|Spab|Spbb|Spba))[b_?SpinorQ,before___?SMatrixQ,s_?(SMatrixQ[#]&&OnShellQ[#]&),after___,a_?SpinorQ]:>Switch[Length[{before}],_?EvenQ,ChangeFirst[sp],_?OddQ,sp][s,after,a] FixFirst[sp][b,before,s] ,Dot[a___,Sm2[s_?OnShellQ],b___]:>Dot[a,CLat[s]] Dot[CLa[s],b],Dot[a___,CSm2[s_?OnShellQ],b___]:>Dot[a,La[s]] Dot[Lat[s],b]}//.{Dot[aa___,Sm4[s_?OnShellQ],USpa[a_?SpinorQ]]:>Dot[aa,USpb[s]] Dot[UbarSpa[s],USpa[a]],Dot[aa___,Sm4[s_?OnShellQ],USpb[a_?SpinorQ]]:>Dot[aa,USpa[s]] Dot[UbarSpb[s],USpb[a]],
Dot[UbarSpb[a_?SpinorQ],Sm4[s_?OnShellQ],b___]:>Dot[UbarSpb[a],USpb[s]] Dot[UbarSpa[s],b],
Dot[UbarSpa[a_?SpinorQ],Sm4[s_?OnShellQ],b___]:>Dot[UbarSpa[a],USpa[s]] Dot[UbarSpb[s],b],
Dot[UbarSpa[a_?SpinorQ],sm__Sm4,Sm4[s_?OnShellQ],b___]:>Switch[Length[{sm}],_?OddQ,Dot[UbarSpa[a],sm,USpb[s]] Dot[UbarSpa[s],b],
_?EvenQ,Dot[UbarSpa[a],sm,USpa[s]] Dot[UbarSpb[s],b]],Dot[UbarSpb[a_?SpinorQ],sm__Sm4,Sm4[s_?OnShellQ],b___]:>Switch[Length[{sm}],_?OddQ,Dot[UbarSpb[a],sm,USpa[s]] Dot[UbarSpb[s],b],
_?EvenQ,Dot[UbarSpb[a],sm,USpb[s]] Dot[UbarSpa[s],b]]
}


(*SpOpen[x_,i_Integer|Sp[i_Integer]]:=SpOpen[x,Sm[i]]*)


SpOpen[x_,i_Integer]:=SpOpen[x,Sp[i]]


SpOpen[x_,s_?SpinorQ(*|s_Sm*)]:=x//.{(sp:(Spaa|Spab|Spbb|Spba))[b_?SpinorQ,before___,s,after___?SMatrixQ,a_?SpinorQ]:>Switch[Length[{after}],_?EvenQ,ChangeSecond[sp],_?OddQ,sp][b,before,s] FixSecond[sp][s,after,a],(sp:(Spaa|Spab|Spbb|Spba))[b_?SpinorQ,before___?SMatrixQ,s,after___,a_?SpinorQ]:>Switch[Length[{before}],_?EvenQ,ChangeFirst[sp],_?OddQ,sp][s,after,a] FixFirst[sp][b,before,s],Dot[a___,Sm2[s],b___]:>Dot[a,CLat[s]] Dot[CLa[s],b],Dot[a___,CSm2[s],b___]:>Dot[a,La[s]] Dot[Lat[s],b]}//.{Dot[aa___,Sm4[s],USpa[a_?SpinorQ]]:>Dot[aa,USpb[s]] Dot[UbarSpa[s],USpa[a]],Dot[aa___,Sm4[s],USpb[a_?SpinorQ]]:>Dot[aa,USpa[s]] Dot[UbarSpb[s],USpb[a]],
Dot[UbarSpb[a_?SpinorQ],Sm4[s],b___]:>Dot[UbarSpb[a],USpb[s]] Dot[UbarSpa[s],b],
Dot[UbarSpa[a_?SpinorQ],Sm4[s],b___]:>Dot[UbarSpa[a],USpa[s]] Dot[UbarSpb[s],b],
Dot[UbarSpa[a_?SpinorQ],sm__Sm4,Sm4[s],b___]:>Switch[Length[{sm}],_?OddQ,Dot[UbarSpa[a],sm,USpb[s]] Dot[UbarSpa[s],b],
_?EvenQ,Dot[UbarSpa[a],sm,USpa[s]] Dot[UbarSpb[s],b]],Dot[UbarSpb[a_?SpinorQ],sm__Sm4,Sm4[s],b___]:>Switch[Length[{sm}],_?OddQ,Dot[UbarSpb[a],sm,USpa[s]] Dot[UbarSpb[s],b],
_?EvenQ,Dot[UbarSpb[a],sm,USpb[s]] Dot[UbarSpa[s],b]]
}


RevSign[_?SpinorQ,sm___,_?SpinorQ(*|_Sm*)]:=-(-1)^NbrDM[sm]


(* contracts last of the first and first ot the last*)
MIX[Spaa,Spba]=Spaa
MIX[Spaa,Spbb]=Spab
MIX[Spab,Spaa]=Spaa
MIX[Spab,Spab]=Spab
MIX[Spba,Spba]=Spba
MIX[Spba,Spbb]=Spbb
MIX[Spbb,Spaa]=Spba
MIX[Spbb,Spab]=Spbb
(* contract two first*)
MIX2[Spaa,Spba]=Spaa
MIX2[Spaa,Spbb]=Spab
MIX2[Spab,Spba]=Spba
MIX2[Spab,Spbb]=Spbb
MIX2[Spba,Spaa]=Spaa
MIX2[Spba,Spab]=Spab
MIX2[Spbb,Spaa]=Spba
MIX2[Spbb,Spab]=Spbb
(* contract two last*)
MIX3[Spaa,Spab]=Spaa
MIX3[Spaa,Spbb]=Spab
MIX3[Spab,Spaa]=Spaa
MIX3[Spab,Spba]=Spab
MIX3[Spba,Spab]=Spba
MIX3[Spba,Spbb]=Spbb
MIX3[Spbb,Spaa]=Spba
MIX3[Spbb,Spba]=Spbb


Conj[UbarSpa]=USpa
Conj[UbarSpb]=USpb
Conj[USpa]=UbarSpa
Conj[USpb]=UbarSpb


SpClose[x_]:=x//.{(SP1:(Sp1:(Spaa|Spba))[r1__,a_?SpinorQ])^n1_. (SP2:(Sp2:(Spba|Spbb))[a_,r2__])^n2_.:>MIX[Sp1,Sp2][r1,a,r2]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0),

(SP1:(Sp1:(Spaa|Spab))[a_?SpinorQ,r1___?SMatrixQ,b_?SpinorQ])^n1_. (SP2:(Sp2:(Spba|Spbb))[a_,r2__])^n2_.:>RevSign[a,r1,b] MIX2[Sp1,Sp2][b,Sequence@@Reverse[{r1}],a,r2]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0),

(SP1:(Sp1:(Spaa|Spab))[a_?SpinorQ,r1___])^n1_. (SP2:(Sp2:(Spba|Spbb))[a_,r2___?SMatrixQ,b_?SpinorQ])^n2_.:>RevSign[a,r2,b] MIX2[Sp2,Sp1][b,Sequence@@Reverse[{r2}],a,r1]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0),

(SP1:(Sp1:(Spaa|Spab))[a_?SpinorQ,r1___])^n1_.  (SP2:(Sp2:(Spab|Spbb))[r2__,a_])^n2_.:>MIX[Sp2,Sp1][r2,a,r1]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0),

(SP1:(Sp1:(Spaa|Spba))[b_?SpinorQ,r1___?SMatrixQ,a_?SpinorQ])^n1_. (SP2:(Sp2:(Spab|Spbb))[r2__,a_])^n2_.:>RevSign[a,r1,b] MIX3[Sp2,Sp1][r2,a,Sequence@@Reverse[{r1}],b]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0)
,(SP1:(Sp1:(Spaa|Spba))[r1__,a_?SpinorQ])^n1_. (SP2:(Sp2:(Spab|Spbb))[b_?SpinorQ,r2___?SMatrixQ,a_])^n2_.:>RevSign[a,r2,b] MIX3[Sp1,Sp2][r1,a,Sequence@@Reverse[{r2}],b]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0)
}//.{Dot[aa__,CLat[a_?SpinorQ]] Dot[CLa[a_?SpinorQ],bb__]:>Dot[aa,Sm2[a],bb],Dot[aa__,La[a_?SpinorQ]] Dot[Lat[a_?SpinorQ],bb__]:>Dot[aa,CSm2[a],bb],Dot[aa__,CLat[a_?SpinorQ]] (d2:Dot[bb__,La[a_?SpinorQ]]):>(-1)^(Length[d2]+1) Dot[aa,Sm2[a],Sequence@@Conjugate2Dim[Reverse[{bb}]]],Dot[CLa[a_?SpinorQ],aa__] (d2:Dot[Lat[a_?SpinorQ],bb__]):>(-1)^(Length[d2]+1) Dot[Sequence@@Conjugate2Dim[Reverse[{bb}]],Sm2[a],aa]}//.{(SP1:Dot[bb__,USpa[b_?SpinorQ]])^n1_. (SP2:Dot[UbarSpb[b_?SpinorQ],aa__])^n2_.:>Dot[bb,Sm4[b],aa]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0),(SP1:Dot[bb__,USpb[b_?SpinorQ]])^n1_. (SP2:Dot[UbarSpa[b_?SpinorQ],aa__])^n2_.:>Dot[bb,Sm4[b],aa]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0),(SP1:Dot[(ub1:(UbarSpa|UbarSpb))[b1_?SpinorQ],bb1___Sm4,USpb[b_?SpinorQ]])^n1_. (SP2:Dot[bb2__,USpa[b_]])^n2_.:>-(-1)^Length[{bb1}]Dot[bb2,Sm4[b],Sequence@@Reverse[{bb1}],Conj[ub1][b1]]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0),(SP1:Dot[(ub1:(UbarSpa|UbarSpb))[b1_?SpinorQ],bb1___Sm4,USpa[b_?SpinorQ]])^n1_. (SP2:Dot[bb2__,USpb[b_]])^n2_.:>-(-1)^Length[{bb1}]Dot[bb2,Sm4[b],Sequence@@Reverse[{bb1}],Conj[ub1][b1]]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0),(SP1:Dot[UbarSpa[b_?SpinorQ],bb1___Sm4,(ub1:(USpa|USpb))[b1_?SpinorQ]])^n1_. (SP2:Dot[UbarSpb[b_],bb2__])^n2_.:>-(-1)^Length[{bb1}]Dot[Conj[ub1][b1],Sequence@@Reverse[{bb1}],Sm4[b],bb2]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0),(SP1:Dot[UbarSpb[b_?SpinorQ],bb1___Sm4,(ub1:(USpa|USpb))[b1_?SpinorQ]])^n1_. (SP2:Dot[UbarSpa[b_],bb2__])^n2_.:>-(-1)^Length[{bb1}]Dot[Conj[ub1][b1],Sequence@@Reverse[{bb1}],Sm4[b],bb2]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0)}


SpClose[x_,i_Integer]:=SpClose[x,Sp[i]]


SpClose[x_,a_?SpinorQ]:=x//.{(SP1:(Sp1:(Spaa|Spba))[r1__,a])^n1_. (SP2:(Sp2:(Spba|Spbb))[a,r2__])^n2_.:>FixFirst[Sp1][r1,a,r2]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0),

(SP1:(Sp1:(Spaa|Spab))[a,r1___])^n1_. (SP2:(Sp2:(Spba|Spbb))[a,r2__])^n2_.:>RevSign[a,r1] FixSecond[Sp2][Sequence@@Reverse[{r1}],a,r2]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0),

(SP1:(Sp1:(Spaa|Spab))[a,r1___])^n1_.  (SP2:(Sp2:(Spab|Spbb))[r2__,a])^n2_.:>FixFirst[Sp2][r2,a,r1]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0),

(SP1:(Sp1:(Spaa|Spba))[r1___,a])^n1_. (SP2:(Sp2:(Spab|Spbb))[r2__,a])^n2_.:>RevSign[a,r1] FixFirst[Sp2][r2,a,Sequence@@Reverse[{r1}]]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0)
}//.{Dot[aa__,CLat[a]]  Dot[CLa[a],bb__]:>Dot[aa,Sm2[a],bb],Dot[aa__,La[a]] Dot[Lat[a],bb__]:>Dot[aa,CSm2[a],bb],Dot[aa__,CLat[a]] (d2:Dot[bb__,La[a]]):>(-1)^(Length[d2]+1) Dot[aa,Sm2[a],Sequence@@Conjugate2Dim[Reverse[{bb}]]],Dot[CLa[a],aa__] (d2:Dot[Lat[a],bb__]):>(-1)^(Length[d2]+1) Dot[Sequence@@Conjugate2Dim[Reverse[{bb}]],Sm2[a],aa]}//.{(SP1:Dot[bb__,USpa[a]])^n1_. (SP2:Dot[UbarSpb[a],aa__])^n2_.:>Dot[bb,Sm4[a],aa]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0),(SP1:Dot[bb__,USpb[a]])^n1_. (SP2:Dot[UbarSpa[a],aa__])^n2_.:>Dot[bb,Sm4[a],aa]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0),(SP1:Dot[(ub1:(UbarSpa|UbarSpb))[b1_?SpinorQ],bb1___Sm4,USpb[a]])^n1_. (SP2:Dot[bb2__,USpa[a]])^n2_.:>-(-1)^Length[{bb1}]Dot[bb2,Sm4[a],Sequence@@Reverse[{bb1}],Conj[ub1][b1]]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0),(SP1:Dot[(ub1:(UbarSpa|UbarSpb))[b1_?SpinorQ],bb1___Sm4,USpa[a]])^n1_. (SP2:Dot[bb2__,USpb[a]])^n2_.:>-(-1)^Length[{bb1}]Dot[bb2,Sm4[a],Sequence@@Reverse[{bb1}],Conj[ub1][b1]]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0),(SP1:Dot[UbarSpa[a],bb1___Sm4,(ub1:(USpa|USpb))[b1_?SpinorQ]])^n1_. (SP2:Dot[UbarSpb[a],bb2__])^n2_.:>-(-1)^Length[{bb1}]Dot[Conj[ub1][b1],Sequence@@Reverse[{bb1}],Sm4[a],bb2]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0),(SP1:Dot[UbarSpb[a],bb1___Sm4,(ub1:(USpa|USpb))[b1_?SpinorQ]])^n1_. (SP2:Dot[UbarSpa[a],bb2__])^n2_.:>-(-1)^Length[{bb1}]Dot[Conj[ub1][b1],Sequence@@Reverse[{bb1}],Sm4[a],bb2]^Sign[n1] SP1^(n1-Sign[n1]) SP2^(n2-Sign[n2])/;(n1>0&&n2>0)||(n1<0&&n2<0)}//.{(xx_?(APWeight[a][#]>0&))^n1_. (yy_?(BPWeight[a][#]>0&))^n2_.:>(xx^(n1-Sign[n1]) yy^(n2-Sign[n2]) SpClose[Expand[(xx/.aa_?(APWeight[a][#]==1&) bb_?(APWeight[a][#]!=1&)->aa CC[bb] ) (yy/.aa_?(BPWeight[a][#]==1&) bb_?(BPWeight[a][#]!=-1&)->aa CC[bb])] ,a]^Sign[n1]/.CC->Identity)/;(n1>0&&n2>0)||(n1<0&&n2<0)}


FSpAab[a:(_?SpinorQ|(_?SMatrixQ)[_?SpinorQ]|_Dot),ms___?SMatrixQ,b:(_?SpinorQ|(_?SMatrixQ)[_?SpinorQ])|_Dot]:=If[EvenQ[NbrDM[ms]],Spaa,Spab][a,ms,b]

FSpabA[a : (_?SpinorQ | (_?SMatrixQ)[_?SpinorQ] | _Dot),ms___?SMatrixQ,b : (_?SpinorQ | (_?SMatrixQ)[_?SpinorQ] | _Dot)]:=If[EvenQ[NbrDM[ms]],Spaa,Spba][a,ms,b]


FSpBab[a : (_?SpinorQ | (_?SMatrixQ)[_?SpinorQ] | _Dot),ms___?(SMatrixQ[#]||SpinorQ[#]&),b : (_?SpinorQ | (_?SMatrixQ)[_?SpinorQ] | _Dot)]:=If[EvenQ[NbrDM[ms]],Spbb,Spba][a,ms,b]

FSpabB[a : (_?SpinorQ | (_?SMatrixQ)[_?SpinorQ] | _Dot),ms___?SMatrixQ,b : (_?SpinorQ | (_?SMatrixQ)[_?SpinorQ] | _Dot)]:=If[EvenQ[NbrDM[ms]],Spbb,Spab][a,ms,b]


FixFirst[Spaa|Spab]:=FSpAab
FixFirst[Spbb|Spba]:=FSpBab

FixSecond[Spaa|Spba]:=FSpabA
FixSecond[Spbb|Spab]:=FSpabB


SpinorLikeQ[x__]:=(MatchQ[Seq[x],Seq[___?SMatrixQ,_?SpinorQ]])


RHSschouten=FixSecond[fnb][rf,Sequence@@Reverse[{mf}],mb,rb]/FixSecond[fnd][rf,Sequence@@Reverse[{mf}],md,rd] 1/fnf[l,mf,rf]+FixSecond[fnb][rd,Sequence@@Reverse[{md}],mb,rb]/FixSecond[fnf][rd,Sequence@@Reverse[{md}],mf,rf] 1/fnd[l,md,rd]


ASpinorShift[x_,i_Integer?Positive,z_]:=ASpinorShift[x,Sp[i],z]


ASpinorShift[x_,ss_?SpinorQ,z_]:=x/.{(sp:(Spaa|Spab|Spba|Spbb))[b__,ss,a__]:>ASpinorShift[SpOpen[sp[b,ss,a],ss],ss,z],Spaa[ss,a__,ss]:>Spaa[ss+z,a,ss+z],(sp:(Spaa|Spab))[ss,a__]:>sp[ss+z,a],(sp:(Spaa|Spba))[b__,ss]:>sp[b,ss+z],La[ss]:>La[ss]+La[z],CLa[ss]:>CLa[ss]+CLa[z],
USpa[ss]:>USpa[ss]+USpa[z],
UbarSpa[ss]:>UbarSpa[ss]+UbarSpa[z],
s[b___,ss,a___]:>s[b,ss,a]+Plus@@(Spab[z,#,ss]&/@{b,a}),MP[ss,b_]|MP[b_,ss]:>MP[b,ss]+1/2 Spab[z,b,ss],SmBA[b_,ss]:> SmBA[b,ss]+SmBA[b,z],SmBA2[b_,ss]:> SmBA2[b,ss]+SmBA2[b,z],CSmBA2[b_,ss]:> CSmBA2[b,ss]+CSmBA2[b,z],SmBA4[b_,ss]:> SmBA4[b,ss]+SmBA4[b,z],Sm[ss]:>Sm[ss]+SmBA[ss,z],Sm2[ss]->Sm2[ss]+CLat[ss].CLa[z],CSm2[ss]->CSm2[ss]+La[z].Lat[ss],
Sm4[ss]->Sm4[ss]+SmBA4[ss,z]}


BSpinorShift[x_,i_Integer?Positive,z_]:=BSpinorShift[x,Sp[i],z]


(*BSpinorShift[x_,Sp[i_],z_]:=x/.{(sp:(Spaa|Spab|Spba|Spbb))[b__,Sm[i],a__]:>BSpinorShift[SpOpen[sp[b,Sm[i],a],i],i,z],Spbb[Sp[i],a__,Sp[i]]:>Spbb[Sp[i]+z,a,Sp[i]+z],(sp:(Spbb|Spba))[Sp[i],a__]:>sp[Sp[i]+z,a],(sp:(Spbb|Spab))[b__,Sp[i]]:>sp[b,Sp[i]+z],Lat[Sp[i]]:>Lat[Sp[i]]+Lat[z],CLat[Sp[i]]:>CLat[Sp[i]]+CLat[z],s[b___,Sp[i]|i,a___]:>s[b,Sp[i],a]+Plus@@(Spba[z,#,i]&/@{b,a}),SmBA[Sp[i],a_]:> SmBA[Sp[i],a]+SmBA[z,a],Sm2[Sp[i]]->Sm2[Sp[i]]+CLat[z].CLa[Sp[i]],CSm2[Sp[i]]->CSm2[Sp[i]]+La[Sp[i]].Lat[z]}*)


BSpinorShift[x_,ss_?SpinorQ,z_]:=x/.{(sp:(Spaa|Spab|Spba|Spbb))[b__,ss,a__]:>BSpinorShift[SpOpen[sp[b,ss,a],ss],ss,z],Spbb[ss,a__,ss]:>Spbb[ss+z,a,ss+z],(sp:(Spbb|Spba))[ss,a__]:>sp[ss+z,a],(sp:(Spbb|Spab))[b__,ss]:>sp[b,ss+z],Lat[ss]:>Lat[ss]+Lat[z],CLat[ss]:>CLat[ss]+CLat[z],USpb[ss]:>USpb[ss]+USpb[z],
UbarSpb[ss]:>UbarSpb[ss]+UbarSpb[z],
s[b___,ss,a___]:>s[b,ss,a]+Plus@@(Spba[z,#,ss]&/@{b,a}),MP[ss,b_]|MP[b_,ss]:>MP[ss,b]+1/2 Spba[z,b,ss],SmBA[ss,a_]:> SmBA[ss,a]+SmBA[z,a],SmBA2[ss,a_]:> SmBA2[ss,a]+SmBA2[z,a],CSmBA2[ss,a_]:> CSmBA2[ss,a]+CSmBA2[z,a],SmBA4[ss,a_]:> SmBA4[ss,a]+SmBA4[z,a],Sm[ss]:>Sm[ss]+SmBA[z,ss],Sm2[ss]->Sm2[ss]+CLat[z].CLa[ss],CSm2[ss]->CSm2[ss]+La[ss].Lat[z],Sm4[ss]->Sm4[ss]+SmBA4[z,ss]}


ShiftBA[i_Integer,a_,z_][x_]:=ShiftBA[Sp[i],a,z][x]


ShiftBA[b_,i_Integer,z_][x_]:=ShiftBA[b,Sp[i],z][x]


ShiftBA[b_,a_,z_][x_]:=Block[{zz},ASpinorShift[BSpinorShift[x,b,-zz a],a,zz b]/.zz->z]


BSpinorReplace[x_,i_Integer,z_]:=BSpinorReplace[x,Sp[i],z]
ASpinorReplace[x_,i_Integer,z_]:=ASpinorReplace[x,Sp[i],z]
BSpinorReplace[x_,a_,i_Integer]:=BSpinorReplace[x,a,Sp[i]]
ASpinorReplace[x_,a_,i_Integer]:=ASpinorReplace[x,a,Sp[i]]


BSpinorReplace[x_,ss_?SpinorQ,z_]:=x/.{Spbb[ss,ms__,ss]->Spbb[z,ms,z],(sp:(Spaa|Spab|Spba|Spbb))[b__,ss,a__]:>BSpinorReplace[SpOpen[sp[b,ss,a],ss],ss,z],(sp:(Spbb|Spba))[ss,a__]:>sp[z,a],(sp:(Spbb|Spab))[b__,ss]:>sp[b,z],Lat[ss]:>Lat[z],CLat[ss]:>CLat[z],USpb[ss]->USpb[z],UbarSpb[ss]->UbarSpb[z],s[b___,ss,a___]:>Plus@@(Spba[z,#,ss]&/@{b,a})+If[Length[{b,a}]>1,s[a,b],0],
MP[ss,b_]|MP[b_,ss]:>1/2 Spab[ss,b,z],Sm[ss]->SmBA[z,ss],
Sm2[ss]->SmBA2[z,ss],
CSm2[ss]->CSmBA2[z,ss],
Sm4[ss]->SmBA4[z,ss],
SmBA[ss,a_]:> SmBA[z,a],SmBA2[ss,a_]:> SmBA2[z,a],CSmBA2[ss,a_]:>CSmBA2[z,a],SmBA4[ss,a_]:> SmBA4[z,a]}


ASpinorReplace[x_,ss_?SpinorQ,z_]:=x/.{Spaa[ss,ms__,ss]->Spaa[z,ms,z],(sp:(Spaa|Spab|Spba|Spbb))[b__,ss,a__]:>ASpinorReplace[SpOpen[sp[b,ss,a],ss],ss,z],(sp:(Spaa|Spab))[ss,a__]:>sp[z,a],(sp:(Spaa|Spba))[b__,ss]:>sp[b,z],La[ss]:>La[z],CLa[ss]:>CLa[z],USpa[ss]->USpa[z],UbarSpa[ss]->UbarSpa[z],s[b___,ss,a___]:>Plus@@(Spab[z,#,ss]&/@{b,a})+If[Length[{b,a}]>1,s[a,b],0],MP[ss,b_]|MP[b_,ss]:>1/2 Spab[z,b,ss],Sm[ss]->SmBA[ss,z],
Sm2[ss]->SmBA2[ss,z],
CSm2[ss]->CSmBA2[ss,z],
Sm4[ss]->SmBA4[ss,z],
SmBA[b_,ss]:> SmBA[b,z],SmBA2[b_,ss]:> SmBA2[b,z],CSmBA2[b_,ss]:> CSmBA2[b,z],SmBA4[b_,ss]:> SmBA4[b,z]}


gg=DiagonalMatrix[{1,-1,-1,-1}];


Ga0=DiagonalMatrix[{1,1,-1,-1}];
Ga1={{0,0,0,1},{0,0,1,0},{0,-1,0,0},{-1,0,0,0}};
Ga2={{0,0,0,-\[ImaginaryI]},{0,0,\[ImaginaryI],0},{0,\[ImaginaryI],0,0},{-\[ImaginaryI],0,0,0}};
Ga3={{0,0,1,0},{0,0,0,-1},{-1,0,0,0},{0,1,0,0}};
Ga5={{0,0,1,0},{0,0,0,1},{1,0,0,0},{0,1,0,0}};


Ga={Ga0,Ga1,Ga2,Ga3};


N[ProjPlus,p_:$MachinePrecision]:=((DiagonalMatrix[{1,1,1,1}]+Ga5)/2)
N[ProjMinus,p_:$MachinePrecision]:=((DiagonalMatrix[{1,1,1,1}]-Ga5)/2)
ProjPlus/:MatrixForm[ProjPlus]:=((DiagonalMatrix[{1,1,1,1}]+Ga5)/2)
ProjMinus/:MatrixForm[ProjMinus]:=((DiagonalMatrix[{1,1,1,1}]-Ga5)/2)


SetAttributes[Explicit,{Listable}]


Explicit[d_Dot]:=Explicit/@d


Explicit[Gamma0]:=Ga0
Explicit[Gamma1]:=Ga1
Explicit[Gamma2]:=Ga2
Explicit[Gamma3]:=Ga3
Explicit[Gamma5]:=Ga5


Subscript[Global`\[Gamma], 0]=Gamma0;
Subscript[Global`\[Gamma], 1]=Gamma1;
Subscript[Global`\[Gamma], 2]=Gamma2;
Subscript[Global`\[Gamma], 3]=Gamma3;
Subscript[Global`\[Gamma], 5]=Gamma5;
Off[General::shdw];

If[StringMatchQ[$Version,"*5.*"],Global`SubPlus[Global`P]=ProjPlus;
Global`SubMinus[Global`P]=ProjMinus]

If[StringMatchQ[$Version,"*6.*"],System`SubPlus[Global`P]=ProjPlus;
System`SubMinus[Global`P]=ProjMinus]
On[General::shdw];



N[Sm4[Gamma0],p_:$MachinePrecision]:=Ga0
N[Sm4[Gamma1],p_:$MachinePrecision]:=Ga1
N[Sm4[Gamma2],p_:$MachinePrecision]:=Ga2
N[Sm4[Gamma3],p_:$MachinePrecision]:=Ga3
N[Sm4[Gamma5],p_:$MachinePrecision]:=Ga5
N[Sm4[Gamma0]]:=Ga0
N[Sm4[Gamma1]]:=Ga1
N[Sm4[Gamma2]]:=Ga2
N[Sm4[Gamma3]]:=Ga3
N[Sm4[Gamma5]]:=Ga5

N[Gamma0,p_:$MachinePrecision]:=Ga0
N[Gamma1,p_:$MachinePrecision]:=Ga1
N[Gamma2,p_:$MachinePrecision]:=Ga2
N[Gamma3,p_:$MachinePrecision]:=Ga3
N[Gamma5,p_:$MachinePrecision]:=Ga5

Gamma0/:MatrixForm[Gamma0]:=Ga0
Gamma1/:MatrixForm[Gamma1]:=Ga1
Gamma2/:MatrixForm[Gamma2]:=Ga2
Gamma3/:MatrixForm[Gamma3]:=Ga3
Gamma5/:MatrixForm[Gamma5]:=Ga5


N[Sm2[Gamma0],p_:$MachinePrecision]:=sigma0
N[Sm2[Gamma0]]:=sigma0
N[Sm2[Gamma1],p_:$MachinePrecision]:=sigma1
N[Sm2[Gamma1]]:=sigma1
N[Sm2[Gamma2],p_:$MachinePrecision]:=sigma2
N[Sm2[Gamma2]]:=sigma2
N[Sm2[Gamma3],p_:$MachinePrecision]:=sigma3
N[Sm2[Gamma3]]:=sigma3


Explicit[Sm[a_?NumSpinorQ]]:=SlashM[a]
Explicit[a_?NumSpinorQ]:=SlashM[a]


Explicit[p_?NumVectorQ]:=SlashM[p]


(*Explicit[Sm[i_Integer]]:=Explicit[Sm[Sp[i]]]*)


Explicit[x_]:=x


NumSpinorList={}


NumVectorList={};
NumSMatrixList=Gamma0|Gamma1|Gamma2|Gamma3|Gamma5;


NumSpinorQ[i_Integer?Positive]:=NumSpinorQ[Sp[i]]


NumSpinorQ[x_]:=If[MatchQ[x,NumSpinorList],True,False]


NumVectorQ[x_]:=If[MatchQ[x,NumVectorList],True,False]


NumSMatrixQ[i_Integer?Positive]:=NumSMatrixQ[Sp[i]]
NumSMatrixQ[Sm[a_?SMatrixQ]]:=NumSMatrixQ[a]
NumSMatrixQ[x_]:=If[MatchQ[x,NumSpinorList]||MatchQ[x,NumSMatrixList]||MatchQ[x,NumVectorList],True,False]
NumSpinorQ[x_]:=If[MatchQ[x,NumSpinorList],True,False]


(*Declare4V[a_,xx:{_,_,_,_}]:=(
If[Min[Precision/@xx]<$SpinorPrecision,Message[$SpinorPrecision::lowprecision]];
Unprotect[Num4V];
Num4V[a]:=xx;
Protect[Num4V];
NumVectorList:=Evaluate[Alternatives@@Flatten[{a,NumVectorList}]//Flatten//Union];
Print["Four Momentum ",a," set to ",xx,"."])*)


DeclareLVectorMomentum[a_,xx:{_,_,_,_}]:=(
If[Not[LVectorQ[a]],DeclareLVector[a]];
If[Min[Precision/@xx]<$SpinorPrecision-4,Message[$SpinorPrecision::"lowprecision"]];Unprotect[Num4V];Num4V[a]=xx;Protect[Num4V];

NumVectorList:=Evaluate[Union[Flatten[Alternatives@@Flatten[{a,NumVectorList}]]]];NumDefs[];PRINT["Four Momentum ",a," set to ",xx,"."])


DeclareSpinorMomentum[i_Integer,xx:{_,_,_,_}]:=DeclareSpinorMomentum[Sp[i],xx]


DeclareSpinorMomentum[a_,xx:{_,_,_,_}]:=(
If[Not[SpinorQ[a]],DeclareSpinor[a]];
If[Min[Precision/@xx]<$SpinorPrecision-2,Message[$SpinorPrecision::lowprecision]];
Unprotect[Num4V];
Num4V[a]:=xx;
NumLa[a]=List/@Sol2Dim1[Num4V[a]];
NumLat[a]={Sol2Dim2[Num4V[a]]};
NumCLa[a]=Transpose[\[Epsilon]\[Epsilon].NumLa[a]];NumCLat[a]=\[Epsilon]\[Epsilon].Transpose[NumLat[a]];Protect[Num4V];
NumSpinorList:=Evaluate[Alternatives@@Flatten[{a,NumSpinorList}]//Flatten//Union];NumDefs[];
PRINT["Momentum for spinor ",a," set to ",xx,"."])


DeclareSpinorMomentum[x_,la:{{_?NumericQ},{_?NumericQ}},lat:{{_?NumericQ,_?NumericQ}}]:=Module[{p},
If[Not[SpinorQ[x]],DeclareSpinor[x]];
If[Min[Precision/@(Flatten[{la,lat}])]<$SpinorPrecision,Message[$SpinorPrecision::lowprecision]];Unprotect[Num4V];p=PfromBiSpinor[-Transpose[(\[Epsilon]\[Epsilon].la).(lat.\[Epsilon]\[Epsilon])]];
NumLa[x]=la;NumLat[x]=lat;
NumCLa[x]=Transpose[\[Epsilon]\[Epsilon].la];NumCLat[x]=\[Epsilon]\[Epsilon].Transpose[lat];Num4V[x]=p;NumSpinorList:=Evaluate[Alternatives@@Flatten[{x,NumSpinorList}]//Flatten//Union];
Protect[Num4V];
PRINT["Momentum for spinor ",x," set to ",p,"."]]


xi[n_,s_:1,p_:$SpinorPrecision]:=Module[{res},
res1=Table[Random[Real,1,p+3],{n}];
res1=res1-(Plus@@res1)/n;
res2=Table[Random[Real,1,p+3],{n}];
res2=res2-(Plus@@res2)/n;
res3=Table[Random[Real,1,p+3],{n}];
res3=res3-(Plus@@res3)/n;
res4=s Sqrt[res1^2+res2^2+res3^2];
Thread[{res4,res1,res2,res3}]/Plus@@(s res4)
]


GenMom[split_,p_:$SpinorPrecision][sp:{__?SpinorQ}]:=Module[{t1,t2,Boost,beta,g,n,rescaling=Random[Real,{2,5},p+3],\[Theta]=Random[Real,{0,2 \[Pi]},p+3],
\[Phi]=Random[Real,{0,2 \[Pi]},p+3]},
n=Length[sp];
If[n<4,Print["Cannot generate momenta, ",n, " momenta are not enough"];Return[$Failed]];
t1=xi[split,1,p];
t2=xi[n-split,-1,p];
Boost:={{g,g beta,0,0},{g beta,g,0,0},{0,0,1,0},{0,0,0,1}};
beta=Random[Real,1,p+3];
g=1/Sqrt[1-beta^2];
Rot1={{1,0,0,0},{0,Cos[\[Theta]],0,Sin[\[Theta]]},{0,0,1,0},{0,-Sin[\[Theta]],0,Cos[\[Theta]]}};
Rot2={{1,0,0,0},{0,Cos[\[Phi]],Sin[\[Phi]],0},{0,-Sin[\[Phi]],Cos[\[Phi]],0},{0,0,0,1}};
Bt1=Transpose[Rot2.Rot1.Boost.Transpose[t1]];
Bt2=Transpose[Rot2.Rot1.Boost.Transpose[t2]];
Unprotect[Num4V];(Num4V[sp[[#]]]=rescaling (Join[Bt1,Bt2][[#]]);NumLa[sp[[#]]]=List/@Sol2Dim1[Num4V[sp[[#]]]];
NumLat[sp[[#]]]={Sol2Dim2[Num4V[sp[[#]]]]};
NumCLa[sp[[#]]]=Transpose[\[Epsilon]\[Epsilon].NumLa[sp[[#]]]];NumCLat[sp[[#]]]=\[Epsilon]\[Epsilon].Transpose[NumLat[sp[[#]]]])&/@Range[1,Length[sp]];
Protect[Num4V];NumSpinorList:=Evaluate[Alternatives@@Flatten[{sp,NumSpinorList}]//Flatten//Union];
PRINT["Momenta for the spinors ",Sequence@@Delete[Flatten[{#, ", "}&/@Sort[sp]],-1]," generated."]
]


GenMomenta[sp:{__?SpinorQ},p_:$SpinorPrecision]:=(GenMom[Random[Integer,{2,Length[sp]-2}],p][sp];NumDefs[])


GenMomenta[{a___,i_Integer?Positive,b___},p_:$SpinorPrecision]:=(GenMomenta[{a,Sp[i],b},p];NumDefs[])


GenMomenta[{b___,{i_Integer?Positive,s:(1|-1)},a___},p_:$SpinorPrecision]:=(GenMomenta[{b,{Sp[i],s},a},p];NumDefs[])


GenMomenta[spUnsorted:{{(_?SpinorQ),1|-1}..},p_:$SpinorPrecision]:=Module[{sp,n=Length[spUnsorted],split=Count[Last/@spUnsorted,1]},
If[split<2,Print["Too many negative energies!"];Return[$Failed]];
If[split>n-2,Print["Too many positive energies!"];Return[$Failed]];
sp=First/@Sort[spUnsorted,#1[[2]]>#2[[2]]&];
GenMom[split,p][sp];NumDefs[]]


FindBoostParam[P:{_,_,_,_},s_,beta_,\[Theta]_,\[Phi]_,startVec_:{1,0,0,0}]:=Module[{sols,n,take,Boost,
g=1/Sqrt[1-beta^2],
Rot1={{1,0,0,0},{0,Cos[\[Theta]],0,Sin[\[Theta]]},{0,0,1,0},{0,-Sin[\[Theta]],0,Cos[\[Theta]]}},
Rot2={{1,0,0,0},{0,Cos[\[Phi]],Sin[\[Phi]],0},{0,-Sin[\[Phi]],Cos[\[Phi]],0},{0,0,0,1}}},
Boost={{g,g beta,0,0},{g beta,g,0,0},{0,0,1,0},{0,0,0,1}};
If[Min[Precision/@P,Precision/@startVec]<$SpinorPrecision,Message[$SpinorPrecision::lowprecision]];
If[!TimeLikeQ[P]&&TimeLikeQ[startVec]
,Print[P," not timelike!"];Return[$Failed]];
If[!SpaceLikeQ[P]&&SpaceLikeQ[startVec]
,Print[P," not spacelike!"];Return[$Failed]];
Off[Solve::ifun];sols=Solve[s Rot2.Rot1.Boost.startVec=={P[[1]],P[[2]],P[[3]],P[[4]]},{s,beta,\[Theta],\[Phi]}];
On[Solve::ifun];
n=Length[sols];
take=Random[Integer,{1,n}];
If[n==0,Return[0],If[n==1,Return[sols],Return[sols[[take]]]]]
]


FindBoostParamLightLike[P:{_,_,_,_},s_,beta_,\[Theta]_,\[Phi]_,startVec:({_,_,_,_})]:=Module[{sols,n,take,Boost,
Rot1={{1,0,0,0},{0,Cos[\[Theta]],0,Sin[\[Theta]]},{0,0,1,0},{0,-Sin[\[Theta]],0,Cos[\[Theta]]}},
Rot2={{1,0,0,0},{0,Cos[\[Phi]],Sin[\[Phi]],0},{0,-Sin[\[Phi]],Cos[\[Phi]],0},{0,0,0,1}}},
If[Min[Precision/@P,Precision/@startVec]<$SpinorPrecision,Message[$SpinorPrecision::lowprecision]];
If[!TimeLikeQ[P]&&TimeLikeQ[startVec]
,Print[P," not timelike!"];Return[$Failed]];
If[!SpaceLikeQ[P]&&SpaceLikeQ[startVec]
,Print[P," not spacelike!"];Return[$Failed]];
Off[Solve::ifun];
equs=(s Rot2.Rot1.startVec)[[{1,2,3}]]=={P[[2]],P[[3]],P[[4]]};
sols=Solve[equs,{s,\[Theta],\[Phi]}];
On[Solve::ifun];
n=Length[sols];
take=Random[Integer,{1,n}];
If[n==1,Return[sols],Return[sols[[take]]]]
]


xi[n_,signs_List,p_:$SpinorPrecision]:=Module[{res},
res1=Table[Random[Real,1,p+2],{n}];
res1=res1-(Plus@@res1)/n;
res2=Table[Random[Real,1,p+2],{n}];
res2=res2-(Plus@@res2)/n;
res3=Table[Random[Real,1,p+2],{n}];
res3=res3-(Plus@@res3)/n;
res4=signs  Sqrt[res1^2+res2^2+res3^2];
Thread[{res4,res1,res2,res3}]/Plus@@(res4)
]


xiP[n_,s_,P:{_,_,_,_},p_:$SpinorPrecision]:=Module[{res},
scale=2 Sqrt[P[[1]]^2+P[[2]]^2+P[[3]]^2+P[[4]]^2];
res1=Table[Random[Real,1,p+2],{n}];
res1=scale (2 res1-1);
res2=Table[Random[Real,1,p+2],{n}];
res2=scale (2 res2-1);
res3=Table[Random[Real,1,p+2],{n}];
res3=scale (2 res3-1);
res4=s  Sqrt[res1^2+res2^2+res3^2];
Thread[{res4,res1,res2,res3}]
]


TimeLikeQ[p:{_,_,_,_}]:=If[p.gg.p>0,True,False]
SpaceLikeQ[p:{_,_,_,_}]:=If[p.gg.p<0,True,False]
LightLikeQ[p:{_,_,_,_}]:=If[Chop[p.gg.p,10^-($SpinorPrecision)]==0,True,False]


GenMom[split_][(sp:{__?SpinorQ})->P:{_,_,_,_},p_:$SpinorPrecision]:=Module[{try=0,t1,Boost,beta,s,g,n,\[Theta],\[Phi],PP={0,0,0,1},params},
n=Length[sp];
If[n<2,Print["Cannot generate momenta, ",n, " momenta are not enough"];Return[$Failed]];

params=0;
While[params==0,
PP={0,0,0,1};
While[SpaceLikeQ[PP],
try++;Switch[{TimeLikeQ[P],Sign[P[[1]]],split<n/2},
{True,1,_}|{False,_,False},
t1=xi[split,1,p];
t2=xiP[n-split,-1,P,p];
PP=-P+Plus@@t2,
{True,-1,_}|{False,_,True},
t1=xi[n-split,-1,p];
t2=xiP[split,1,P,p];
PP=-P+Plus@@t2
]
];
Switch[{TimeLikeQ[P],Sign[P[[1]]],split<n/2},
{True,1,_}|{False,_,False},params=FindBoostParam[PP,s,beta,\[Theta],\[Phi],{-1,0,0,0}],
{True,-1,_}|{False,_,True},params=FindBoostParam[PP,s,beta,\[Theta],\[Phi],{1,0,0,0}]
];
];
Boost={{g,g beta,0,0},{g beta,g,0,0},{0,0,1,0},{0,0,0,1}};
g=1/Sqrt[1-beta^2];
Rot1={{1,0,0,0},{0,Cos[\[Theta]],0,Sin[\[Theta]]},{0,0,1,0},{0,-Sin[\[Theta]],0,Cos[\[Theta]]}};
Rot2={{1,0,0,0},{0,Cos[\[Phi]],Sin[\[Phi]],0},{0,-Sin[\[Phi]],Cos[\[Phi]],0},{0,0,0,1}};
Trans=s Rot2.Rot1.Boost/.params;
Bt1=Transpose[Trans.Transpose[t1]];
Unprotect[Num4V];Switch[{TimeLikeQ[P],Sign[P[[1]]],split<n/2},{True,1,_}|{False,_,False},
(Num4V[sp[[#]]]=(Join[Bt1,t2][[#]]))&/@Range[1,Length[sp]],
{True,-1,_}|{False,_,True},
(Num4V[sp[[#]]]=(Join[t2,Bt1][[#]]))&/@Range[1,Length[sp]]
];(NumLa[sp[[#]]]=List/@Sol2Dim1[Num4V[sp[[#]]]];
NumLat[sp[[#]]]={Sol2Dim2[Num4V[sp[[#]]]]};
NumCLa[sp[[#]]]=Transpose[\[Epsilon]\[Epsilon].NumLa[sp[[#]]]];NumCLat[sp[[#]]]=\[Epsilon]\[Epsilon].Transpose[NumLat[sp[[#]]]])&/@Range[1,Length[sp]];
Protect[Num4V];
NumSpinorList:=Evaluate[Alternatives@@Flatten[{sp,NumSpinorList}]//Flatten//Union];NumDefs[];
PRINT["Momenta for the spinors ",Sequence@@Delete[Flatten[{#, ", "}&/@Sort[sp]],-1]," generated."]
]


GenMomenta[{b___,i_Integer?Positive,a___}->P:{_,_,_,_},p_:$SpinorPrecision]:=GenMomenta[{b,Sp[i],a}->P,p]


GenMomenta[(sp:{__?SpinorQ})->P:{_,_,_,_}?SpaceLikeQ,p_:$SpinorPrecision]:=Module [{split=Random[Integer,{1,Length[sp]-1}]},
GenMom[split][sp->P,p]
]


GenMomenta[(sp:{__?SpinorQ})->P:{_,_,_,_}?TimeLikeQ,p_:$SpinorPrecision]:=Module [{split},
Switch[Sign[P[[1]]],1,split=Random[Integer,{2,Length[sp]-1}],
-1,split=Random[Integer,{1,Length[sp]-2}]
];
GenMom[split][sp->P,p]
]


GenMomenta[(sp:{__?SpinorQ})->P:{_,_,_,_}?LightLikeQ,p_:$SpinorPrecision]:=Module [{split=Random[Integer,If[P[[1]]>0,{2,Length[sp]-1},{1,Length[sp]-2}]]},
GenMom[split][sp->P,p]
]


GenMomenta[{b___,{i_Integer,s:(1|-1)},a___}->P:{_,_,_,_},p_:$SpinorPrecision]:=GenMomenta[{b,{Sp[i],s},a}->P,p]


GenMomenta[spUnsorted:{{(_?SpinorQ),1|-1}..}->P:{_,_,_,_}?LightLikeQ,p_:$SpinorPrecision]:=Module[{sp,n=Length[spUnsorted],split=Count[Last/@spUnsorted,1]},
If[split<If[P[[1]]>0,2,1],Print["Too many negative energies!"];Return[$Failed]];
If[split>If[P[[1]]>0,n-1,n-2],Print["Too many positive energies!"];Return[$Failed]];
sp=First/@Sort[spUnsorted,#1[[2]]>#2[[2]]&];
GenMom[split][sp->P,p]]


GenMomenta[spUnsorted:{{(_?SpinorQ),1|-1}..}->P:{_,_,_,_}?SpaceLikeQ,p_:$SpinorPrecision]:=Module[{sp,n=Length[spUnsorted],split=Count[Last/@spUnsorted,1]},
If[split<1,Print["Too many negative energies!"];Return[$Failed]];
If[split>n-1,Print["Too many positive energies!"];Return[$Failed]];
sp=First/@Sort[spUnsorted,#1[[2]]>#2[[2]]&];
GenMom[split][sp->P,p]]


GenMomenta[spUnsorted:{{(_?SpinorQ),1|-1}..}->P:{_,_,_,_}?TimeLikeQ,p_:$SpinorPrecision]:=Module[{sp,n=Length[spUnsorted],split=Count[Last/@spUnsorted,1]},
If[P[[1]]<0&&split<1||P[[1]]>0&&split<2,Print["Too few positive energies!"];Return[$Failed]];
If[(P[[1]]<0&&split>n-1)||(P[[1]]>0&&split>n-1),Print["Too few negative energies!"];Return[$Failed]];
sp=First/@Sort[spUnsorted,#1[[2]]>#2[[2]]&];
GenMom[split][sp->P,p]]


Num4V[i_Integer?Positive]:=Num4V[Sp[i]]
Num4V[p_Plus]:=Num4V/@p
Num4V[coeff__?(FreeQ[#,_?LVectorQ]&) v_?LVectorQ]:=coeff Num4V[v]
Num4V[coeff__?(FreeQ[#,_?LVectorQ]&) p_Plus]:=coeff Num4V[p]


Sol2Dim1[k_List]:=Module[{
sqk1p=Sqrt[k[[1]]+k[[4]]],

ptplus=k[[2]]+\[ImaginaryI] k[[3]]},
If[sqk1p==0,If[k[[1]]-k[[4]]==0,{(k[[2]]-\[ImaginaryI] k[[3]])/Sqrt[2 k[[2]]],(k[[2]]+\[ImaginaryI] k[[3]])/Sqrt[2 k[[2]]]},{(k[[2]]-\[ImaginaryI] k[[3]])/Sqrt[k[[1]]-k[[4]]],Sqrt[k[[1]]-k[[4]]]}],{sqk1p,ptplus/sqk1p}
]]


Sol2Dim2[k_List]:=Module[{factor=1,
sqk1p=Sqrt[k[[1]]+k[[4]]],
ptminus=k[[2]]-\[ImaginaryI] k[[3]]},
If[sqk1p==0,If[k[[1]]-k[[4]]==0,{(k[[2]]+\[ImaginaryI] k[[3]])/Sqrt[2 k[[2]]],(k[[2]]-\[ImaginaryI] k[[3]])/Sqrt[2 k[[2]]]},{(k[[2]]+\[ImaginaryI] k[[3]])/Sqrt[k[[1]]-k[[4]]],Sqrt[k[[1]]-k[[4]]]}],{sqk1p,ptminus/sqk1p}
]]


N[USpa[a_?NumSpinorQ],p_:$MachinePrecision]:=1/Sqrt[2] List/@Flatten[N[{NumLa[a],NumLa[a]},p]]


N[USpb[a_?NumSpinorQ],p_:$MachinePrecision]:=1/Sqrt[2] List/@Flatten[N[{NumCLat[a],-NumCLat[a]},p]]


N[UbarSpb[a_?NumSpinorQ],p_:$MachinePrecision]:=1/Sqrt[2] {Flatten[N[{NumLat[a],-NumLat[a]},p]]}


N[UbarSpa[a_?NumSpinorQ],p_:$MachinePrecision]:=1/Sqrt[2] {Flatten[N[{NumCLa[a],NumCLa[a]},p]]}


SlashM[a_?NumSpinorQ]:=Plus@@((gg.Num4V[a]) N[Ga,\[Infinity]])


SlashM[p_?NumVectorQ]:=Plus@@((gg.Num4V[p]) N[Ga,\[Infinity]])


N[Spaa[a_?NumSpinorQ,b_?NumSpinorQ],p_:$MachinePrecision]:=N[(NumCLa[a].NumLa[b])[[1,1]],p]
N[Spbb[a_?NumSpinorQ,b_?NumSpinorQ],p_:$MachinePrecision]:=N[(NumLat[a].NumCLat[b])[[1,1]],p]


N[Spaa[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ],p_:$MachinePrecision]:= (N[UbarSpa[a],p].(Dot@@(Explicit/@{dm})).N[USpa[b],p])[[1,1]]
N[Spab[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ],p_:$MachinePrecision]:=(N[UbarSpa[a].(Dot@@(Explicit/@{dm})).USpb[b],p])[[1,1]]
N[Spba[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ],p_:$MachinePrecision]:=(N[UbarSpb[a].(Dot@@(Explicit/@{dm})).USpa[b],p])[[1,1]]
N[Spbb[a_?NumSpinorQ,dm__?NumSMatrixQ,b_?NumSpinorQ],p_:$MachinePrecision]:=(N[UbarSpb[a].(Dot@@(Explicit/@{dm})).USpb[b],p])[[1,1]]


N[s[a_?NumSpinorQ,b_?NumSpinorQ],p_:$MachinePrecision]:=N[2 Num4V[a].gg.Num4V[b],p]


N[s[a:(_?NumSpinorQ|_?NumVectorQ),b:(_?NumSpinorQ|_?NumVectorQ)],p_:$MachinePrecision]:=N[(Num4V[a]+Num4V[b]).gg.(Num4V[a]+Num4V[b]),p]


N[s[a:((_?NumSpinorQ|_?NumVectorQ)..)],p_:$MachinePrecision]:=N[Plus@@((Num4V[#]&/@{a})).gg.Plus@@((Num4V[#]&/@{a})),p]


N[MP[a_?(NumVectorQ[#]||NumSpinorQ[#]&),b_?(NumVectorQ[#]||NumSpinorQ[#]&)],p_:$MachinePrecision]:=N[Num4V[a].gg.Num4V[b],p]


N[MP[a_?(NumVectorQ[#]||NumSpinorQ[#]&),b_?(NumVectorQ[#]||NumSpinorQ[#]&)],p_:$MachinePrecision]:=N[Num4V[a].gg.Num4V[b],p]


N[MP2[a_?(NumVectorQ[#]||NumSpinorQ[#]&)],p_:$MachinePrecision]:=N[Num4V[a].gg.Num4V[a],p]


(*Num4V[Sm[i_Integer]]:=Num4V[Sp[i]]*)


sigma={sigma0,sigma1,sigma2,sigma3}


sigma0={{1,0},{0,1}}
sigma1={{0,1},{1,0}}
sigma2={{0,-\[ImaginaryI]},{\[ImaginaryI],0}}
sigma3={{1,0},{0,-1}}


SlashM2D[a:(_?NumSpinorQ|_?NumVectorQ|_?NumSMatrixQ)]:=Plus@@((gg.Num4V[a]) sigma)


SlashM2D2[a:(_?NumSpinorQ|_?NumVectorQ|_?NumSMatrixQ)]:=Transpose[\[Epsilon]\[Epsilon].SlashM2D[a].Transpose[\[Epsilon]\[Epsilon]]]


alternate[f1_,f2_][d_]:=If[EvenQ[#],f1[d[[#]]],f2[d[[#]]]]&/@Range[1,Length[d]]


NumLa[i_Integer]:=NumLa[Sp[i]];
NumCLa[i_Integer]:=NumCLa[Sp[i]];
NumLat[i_Integer]:=NumLat[Sp[i]];
NumCLat[i_Integer]:=NumCLat[Sp[i]];


La/:N[La[(m_?NumSMatrixQ)[a_?NumSpinorQ]],p_:$MachinePrecision]:=N[SlashM2D2[m].NumCLat[a],p]


Lat/:N[Lat[(m_?NumSMatrixQ)[a_?NumSpinorQ]],p_:$MachinePrecision]:=(-1) N[NumCLa[a].SlashM2D2[m],p]


CLa/:N[CLa[u:((m_?NumSMatrixQ)[a_?NumSpinorQ])],p_:$MachinePrecision]:=Transpose[\[Epsilon]\[Epsilon].N[La[u],p]]


CLat/:N[CLat[u:((m_?NumSMatrixQ)[a_?NumSpinorQ])],p_:$MachinePrecision]:=\[Epsilon]\[Epsilon].Transpose[N[Lat[u],p]];


La/:N[La[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]],p_:$MachinePrecision]:=(N[Dot@@alternate[SlashM2D,SlashM2D2][d].If[OddQ[Length[d]],NumCLat[a],NumLa[a]],p])


Lat/:N[Lat[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]],p_:$MachinePrecision]:=((-1)^Length[d])(N[If[OddQ[Length[d]],NumCLa[a],NumLat[a]].(Dot@@Reverse[alternate[SlashM2D,SlashM2D2][d]]),p])


CLa/:N[CLa[u:((d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ])],p_:$MachinePrecision]:=Transpose[\[Epsilon]\[Epsilon].N[La[u],p]]


CLat/:N[CLat[u:((d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ])],p_:$MachinePrecision]:=\[Epsilon]\[Epsilon].Transpose[N[Lat[u],p]];


USpa/:N[USpa[(m_?NumSMatrixQ)[a_?NumSpinorQ]],p_:$MachinePrecision]:=N[Sm4[m],p].USpb[a]


USpb/:N[USpb[(m_?NumSMatrixQ)[a_?NumSpinorQ]],p_:$MachinePrecision]:=N[Sm4[m],p].USpa[a]


UbarSpa/:N[UbarSpa[(m_?NumSMatrixQ)[a_?NumSpinorQ]],p_:$MachinePrecision]:=(-1)UbarSpb[a].N[Sm4[m],p]


UbarSpb/:N[UbarSpb[(m_?NumSMatrixQ)[a_?NumSpinorQ]],p_:$MachinePrecision]:=(-1)UbarSpa[a].N[Sm4[m],p]


USpa/:N[USpa[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]],p_:$MachinePrecision]:=(N[(Sm4/@d).If[OddQ[Length[d]],USpb[a],USpa[a]],p])


USpb/:N[USpb[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]],p_:$MachinePrecision]:=(N[(Sm4/@d).If[OddQ[Length[d]],USpa[a],USpb[a]],p])


UbarSpa/:N[UbarSpa[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]],p_:$MachinePrecision]:=(-1)^Length[d](N[If[OddQ[Length[d]],UbarSpb[a],UbarSpa[a]].(Sm4/@Reverse[d]),p])


UbarSpb/:N[UbarSpb[(d:Dot[(_?NumSMatrixQ),(_?NumSMatrixQ)..])[a_?NumSpinorQ]],p_:$MachinePrecision]:=(-1)^Length[d](N[If[OddQ[Length[d]],UbarSpa[a],UbarSpb[a]].(Sm4/@Reverse[d]),p])


N[s:(Spaa[_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ],_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ]]),p_:$MachinePrecision]:=N[UnCompact[s],p]


N[s:(Spab[_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ],_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ]]),p_:$MachinePrecision]:=N[UnCompact[s],p]


N[s:(Spba[_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ],_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ]]),p_:$MachinePrecision]:=N[UnCompact[s],p]


N[s:(Spbb[_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ],_?NumSpinorQ|(_?NumSMatrixQ)[_?NumSpinorQ]|(Dot[_?NumSMatrixQ,(_?NumSMatrixQ)..])[_?NumSpinorQ]]),p_:$MachinePrecision]:=N[UnCompact[s],p]


NumDefs[]:=Null


OnShellQ[_?SpinorQ]:=True


OnShellQ[v:{_,_,_,_}]:=If[MatchQ[Simplify[v.gg.v],0],True,False]
OnShellQ[Sm[_?SpinorQ]]:=True


(*Spaa[Sm[i_Integer?Positive],rest___]:=Spaa[Sp[i],rest]
Spaa[rest___,Sm[i_Integer?Positive]]:=Spaa[rest,Sp[i]]
Spab[Sm[i_Integer?Positive],rest___]:=Spab[Sp[i],rest]
Spab[rest___,Sm[i_Integer?Positive]]:=Spab[rest,Sp[i]]
Spba[Sm[i_Integer?Positive],rest___]:=Spba[Sp[i],rest]
Spba[rest___,Sm[i_Integer?Positive]]:=Spba[rest,Sp[i]]
Spbb[Sm[i_Integer?Positive],rest___]:=Spbb[Sp[i],rest]
Spbb[rest___,Sm[i_Integer?Positive]]:=Spbb[rest,Sp[i]]*)



(*Spaa[b__,Sp[i_Integer?Positive],a__]:=Spaa[b,Sm[i],a]
Spab[b__,Sp[i_Integer?Positive],a__]:=Spab[b,Sm[i],a]
Spba[b__,Sp[i_Integer?Positive],a__]:=Spba[b,Sm[i],a]
Spbb[b__,Sp[i_Integer?Positive],a__]:=Spbb[b,Sm[i],a]*)


\[Sigma]0={{1,0},{0,1}};
\[Sigma]1={{0,1},{1,0}};
\[Sigma]2={{0,-\[ImaginaryI]},{\[ImaginaryI],0}};
\[Sigma]3={{1,0},{0,-1}};


\[Sigma]={\[Sigma]0,\[Sigma]1,\[Sigma]2,\[Sigma]3};


La[i_Integer?Positive]:=La[Sp[i]]
(*La[Sm[i_Integer?Positive]]:=La[Sp[i]]*)
N[La[a_?NumSpinorQ],p_:$MachinePrecision]:=N[NumLa[a],p]


Lat[i_Integer?Positive]:=Lat[Sp[i]]
(*Lat[Sm[i_Integer?Positive]]:=Lat[Sp[i]]*)
N[Lat[a_?NumSpinorQ],p_:$MachinePrecision]:=N[NumLat[a],p]


\[Epsilon]\[Epsilon]={{0,1},{-1,0}};


CLa[i_Integer?Positive]:=CLa[Sp[i]]
(*CLa[Sm[i_Integer?Positive]]:=CLa[Sp[i]]*)
N[CLa[a_?NumSpinorQ],p_:$MachinePrecision]:=N[NumCLa[a],p]


CLat[i_Integer?Positive]:=CLat[Sp[i]]
(*CLat[Sm[i_Integer?Positive]]:=CLat[Sp[i]]*)
N[CLat[a_?NumSpinorQ],p_:$MachinePrecision]:=N[NumCLat[a],p]


PfromBiSpinor[{{kminus_,ktm_},{ktp_,kplus_}}]:={(kplus+kminus)/2,(-ktp-ktm)/2,(-ktp+ktm)/(2 \[ImaginaryI]),(kplus-kminus)/2}
PfromSm2[{{kminus_,ktm_},{ktp_,kplus_}}]:={(kplus+kminus)/2,(-ktp-ktm)/2,(-ktp+ktm)/(2 \[ImaginaryI]),(kplus-kminus)/2}
PfromCSm2[{{kplus_,mktm_},{mktp_,kminus_}}]:={(kplus+kminus)/2,(mktp+mktm)/2,(mktp-mktm)/(2 \[ImaginaryI]),(kplus-kminus)/2}
PfromSm4[{{E_,_,_,ktp_},{_,_,ktm_,z_},{_,_,_,_},{_,_,_,_}}]:={E,(-ktp-ktm)/2,(ktp-ktm)/(2 \[ImaginaryI]),z}


Las=(La|Lat|CLa|CLat)


LaSpinorExpand[la_][x_]:=x/.{laInt[p_Plus]:>(la[#]&)/@p,laInt[coeff__?(FreeQ[#,_SpinorQ]&) a_?SpinorQ]:>coeff la[a]}


LaToBeExpanded:=_Plus|coeff__?(Not[MatchQ[#,_?SpinorQ]]&) _?SpinorQ


La[p:LaToBeExpanded]:=LaSpinorExpand[La][laInt[p]]/;$SpinorAutoExpand
Lat[p:LaToBeExpanded]:=LaSpinorExpand[Lat][laInt[p]]/;$SpinorAutoExpand
CLa[p:LaToBeExpanded]:=LaSpinorExpand[CLa][laInt[p]]/;$SpinorAutoExpand
CLat[p:LaToBeExpanded]:=LaSpinorExpand[CLat][laInt[p]]/;$SpinorAutoExpand


$SpinorAutoExpand=True


USpa[i_Integer]:=USpa[Sp[i]]
USpb[i_Integer]:=USpb[Sp[i]]
UbarSpa[i_Integer]:=UbarSpa[Sp[i]]
UbarSpb[i_Integer]:=UbarSpb[Sp[i]]


Us=(USpa|USpb|UbarSpa|UbarSpb)


USpinorExpand[u_][x_]:=x/.{uInt[p_Plus]:>(u[#]&)/@p,uInt[coeff__?(FreeQ[#,_SpinorQ]&) a_?SpinorQ]:>coeff u[a]}


UToBeExpanded:=_Plus|coeff__?(Not[MatchQ[#,_?SpinorQ]]&) _?SpinorQ


USpa[p:UToBeExpanded]:=USpinorExpand[USpa][uInt[p]]/;$SpinorAutoExpand
USpb[p:UToBeExpanded]:=USpinorExpand[USpb][uInt[p]]/;$SpinorAutoExpand
UbarSpa[p:UToBeExpanded]:=USpinorExpand[UbarSpa][uInt[p]]/;$SpinorAutoExpand
UbarSpb[p:UToBeExpanded]:=USpinorExpand[UbarSpb][uInt[p]]/;$SpinorAutoExpand


$SpinorAutoExpand=True


SetAttributes[Evaluate[(ToExpression/@$SpinorsFunctions)],{Protected,ReadProtected}]


SetAttributes[{Spaa,Spbb,Spab,Spba,s,Sm,Sm2,CSm2,Sp,La,CLa,Lat,CLat,SmBA,SmBA2,CSmBA2,SmBA4},NHoldAll]


If[Length[$FrontEnd]==1,NotebookOpen[ToFileName[{$SpinorsPath},"SamPalette.nb"],WindowFrame->"Palette",WindowSize->{221,337},WindowToolbars->{},WindowMargins->{{Automatic,0},{Automatic,1}},WindowElements->{},WindowFrameElements->"CloseBox",WindowClickSelect->False,Active->True,CellOpen->True,ShowCellLabel->False,ShowCellTags->False,ShowCellBracket->False,ImageMargins->{{0,Inherited},{Inherited,0}},ButtonBoxOptions->{ButtonStyle->"Paste"},ScreenRectangle->{{0,1280},{0,1024}},ClosingAutoSave->True,Editable->False,WindowToolbars->{},PageWidth->292,WindowElements->"CloseButton",WindowFrameElements->"CloseBox",WindowClickSelect->False,WindowTitle->"S@M Palette",ScrollingOptions->{"PagewiseScrolling"->False},ShowCellBracket->False,CellMargins->{{0,0},{Inherited,0}},Active->True,CellOpen->True,ShowCellLabel->False,ShowCellTags->False,ImageMargins->{{10,Inherited},{Inherited,0}},Background->Automatic,Magnification->1
]]


End[]
EndPackage[]


str=OpenRead[ToFileName[{$SpinorsPath},"SpinorsVersion"]];


$SpinorsVersion=Read[str,String];


Close[str];


Print[
"\n-------  SPINORS @ MATHEMATICA (S@M)  -------\n\n
\t\tVersion:  "<>$SpinorsVersion<>"\n\n Authors:\n\tDaniel Maitre (SLAC),\n\tPierpaolo Mastrolia (University of Zurich)\n\nA list of all functions provided by the package\nis stored in the variable\n\t$SpinorsFunctions
"];


==> auxiliary_files/mathematica_code/Utils/Utils.m <==

(* ::Package:: *)

(* ::Title:: *)
(* Package: Utils`*)


(* ::Chapter:: *)
(* Preamble*)


BeginPackage["Utils`"];

Unprotect["Utils`*"];
ClearAll["Utils`*"];
ClearAll["Utils`Private`*"];

StartProgressBar::usage = "Starts the progress indicator.

Example:

   StartProgressBar[Dynamic[k], 100];
   For[k = 1, k <= 100, k++,
       UpdateProgressBar[k, 100];
       DoSomething[];
      ];
   StopProgressBar[100];
";


(* ::Section:: *)
(*Exports*)


UpdateProgressBar::usage = "Updates the progress indicator.";

StopProgressBar::usage = "Stops the progress bar.";

PrimaryPermutations::usage = "removes elements that are linked by reversal and cyclicity";
PrimaryPermutationsNoReversal::usage = "removes elements that are linked by cyclic permutations";

IntersectionBasis::usage = "Finds a basis of the intersection of a list of generating sets of subspaces";

RationalReconstruct::usage = "";

CyclicPermutations::usage = "Generate all cyclic permutations of a list.";
CyPerms::usage = "(DEPRECATED, use CyclicPermutations) Generate all cyclic permutations of a list.";

BellList::usage = "";

AllFreeQ::usage = "AllFreeQ[expr,List[...]] returns True, if expr is FreeQ of all elements in List.";

ResidueDiscreteFourier::usage = "Computes residues numerically via discrete fourier projection.";

ExtractSymbolName::usage = "Strips all contexts and uniqueness postfixes from symbols.";

PassRules::usage = "Filters rules for passing options from one function to another.";

ShuffleProduct::usage = "Implementation of the shuffle product of two (or several) lists.";

AndPattern::usage = "";

shead::usage = "";
headPattern::usage = "";


heavySymbols::usage = "";

printTestResults::usage = "";

NumericSameQ::usage = "Behaves like SameQ, with the additional condition that all arguments are
numeric.";


SplitAt::usage = "";

SubsetSplit::usage = "";


RotateToFirst::usage = "";

GetPivots::usage = "";

GetBasis::usage = "";
GetBasisPositions::usage = "";

GetQuotientBasis::usage = "";
GetQuotientBasisPositions::usage = "";

CycleCount::usage = "";

PickCycles::usage = "";

SortedTally::usage = "";

RotateTo::usage = "";

EqualIntegerPartitions::usage = "";
EqualListPartition::usage = "";

GenerateOptimizedEvaluationFunctionFF::usage = "";
GenerateOptimizedEvaluationFunction::usage = "";

IncreasingIntegerSequence::usage = "";

IntegerNullspace::usage = "";

RandomIntegerMatrixRankDeficient::usage = "";

SymmetricTensorProductElements::usage = "SymmetricTensorProductElements[l,r]: Returns the unique elements in the symmetrized rank `r` tensor product of list `l`.";
SymmetricTensorProductSize::usage = "SymmetricTensorProductSize[l,r]: Returns the number of unique elements in the symmetrized rank `r` tensor product of list `l`.";
SymmetricTensorProductSize::usage = "SymmetricTensorProductSize[n,i]: Returns the number of unique elements in the symmetrized rank `r` tensor product of `n` elements.";


DistributeList::usage = "DistributeList[list, n]: Generates all possible ways of splitting list into n smaller lists.";

(* ::Chapter:: *)
(* Private*)


Begin["`Private`"];


(* ::Section::Closed:: *)
(* Progress Bar *)

(*
  Source: FlexibleSUSY
  Licensed under GPL-3.0
  Link: https://github.com/FlexibleSUSY/FlexibleSUSY
*)

StartProgressBar[dyn:Dynamic[x_], total_, len_:50] :=
    If[$Notebooks,
       PrintTemporary @ Row[{ProgressIndicator[dyn, {0, total}], " Total: ", total}]
      ];

UpdateProgressBar[x_, total_, len_:50] :=
  If[!$Notebooks,
    WriteString["stdout", "[" <> StringJoin[
        Join[Table[".",{i,Round[len*x/total]}],
             Table[" ",{i,Round[len*(1-x/total)]}]]
       ] <> "] " <> ToString[x] <> "/" <> ToString[total] <> "\r"];
   ];

StopProgressBar[total_, len_:50] :=
    If[!$Notebooks,
       WriteString["stdout", "[" <> StringJoin[
           Table[".",{i,Round[len]}]
       ] <> "] " <> ToString[total] <> "/" <> ToString[total] <> "\n"];
      ];


(* ::Section::Closed:: *)
(* Intersection Basis *)

(*

  Author: Wile E.
  Modified by: Sebastian Poegel
  Licensed under CC BY-SA 4.0
  Link: https://mathematica.stackexchange.com/q/64165/73380
*)

IntersectionBasis[prime_Integer] := {};
IntersectionBasis[{},prime_Integer] := {};
IntersectionBasis[{}, __,prime_Integer] := {};
IntersectionBasis[__, {},prime_Integer] := {};
IntersectionBasis[l1_,prime_Integer] := IntersectionBasis[l1, l1,prime];
IntersectionBasis[l1_, l2_, l3__, prime_Integer] :=
  IntersectionBasis[IntersectionBasis[l1, l2,prime], l3,prime];
IntersectionBasis[l1_, l2_,prime_Integer] :=
  Catch[With[{ker = NullSpace[Transpose[Join[l1, l2]],Modulus->prime]},
    If[ker === {}, Throw[{}],
      DeleteCases[RowReduce[ker[[All, 1 ;; Length[l1]]] . l1 ,Modulus->prime], {0 ..}]]]];



(* ::Section::Closed:: *)
(* Cyclic Permutations *)
(*
   Author: ciao
   Modified by: Sebastian Poegel
   Licensed under CC BY-SA 3.0
   Link: https://mathematica.stackexchange.com/a/120593/73380

*)

CyclicPermutations[{}] := {{}};
CyclicPermutations[n_Integer] := HankelMatrix[#,RotateRight@#]& @ Range[n];
CyclicPermutations[x_List] := Map[x[[#]] &, HankelMatrix[#, RotateRight@#] &@Range[Length@x], {2}];
CyPerms[x_] := CyclicPermutations[x];



(* ::Section::Closed:: *)
(* Primary Permutations *)

(*
  Author: Mr. Wizard
  Licensed under CC BY-SA 3.0
  Link: https://mathematica.stackexchange.com/a/28875/73380
*)

(* Deletes Cyclic Duplicates. Taken from mathematica stackexchange. *)
PrimaryPermutations[a_List] := Module[{f1, f2},
   f1 = RotateLeft[#, Ordering[#, 1] - 1] &;
   f2 = (# ~Extract~ Ordering[#, 1] &[f1 /@ {#, Reverse@#}] )&;
   DeleteDuplicatesBy[a,f2]
];


(* Deletes Cyclic Duplicates. Taken from mathematica stackexchange. *)
PrimaryPermutationsNoReversal[a_List] := Module[{f1, f2},
   f1 = RotateLeft[#, Ordering[#, 1] - 1] &;
   f2 = (# ~Extract~ Ordering[#, 1] &[f1 /@ {#, #}] )&;
   DeleteDuplicatesBy[a,f2]
];


(* ::Section::Closed:: *)
(*BellList*)

(*
  Author: Robert M. Dickau
  Link: https://web.archive.org/web/20190331234613/http://mathforum.org/advanced/robertd/bell.html
*)


BellList[1] = {{{1}}}; (* the basic case *)

BellList[n_Integer?Positive] := BellList[n] = (* do some caching *)
    Flatten[
      Join[
        Map[ReplaceList[#,{S__}->{S,{n}}]&, BellList[n-1]],

        Map[ReplaceList[#,{b___,{S__},a___}->{b,{S,n},a}]&, BellList[n-1]]],
      1];


(* ::Section::Closed:: *)
(* AllFreeQ *)


AllFreeQ[expr_,form_List]:=And@@(FreeQ[expr,#]&/@form);


(* ::Section::Closed:: *)
(*Rational Reconstruct*)

(* Author: Sebastian Poegel *)

SetAttributes[RationalReconstruct,Listable];

RationalReconstruct[a_, n_Integer] := If[a === 0, 0, Divide @@ (Reverse@LatticeReduce[{{1, a}, {0, n}}][[1]])];
RationalReconstruct[n_Integer] := Function[a, RationalReconstruct[a, n]];



(* ::Section::Closed:: *)
(* Residue Discrete Fourier *)

(* Author: Sebastian Poegel *)

Options[ResidueDiscreteFourier]={PrecisionGoal->MachinePrecision};

ResidueDiscreteFourier[expr_,{var_,p_,order_,t0_},OptionsPattern[]] := Module[{},
   1/(2*p+1)*SetPrecision[Sum[Divide@@(({expr,var^order})/.{var->t0*Exp[I*2*Pi*j/(2*p+1)]}),{j,-p,p}],OptionValue[PrecisionGoal]]
];


(* ::Section::Closed:: *)
(* Extract Symbol Name *)


(* Removes contexts, and strips unique postfixes *)
(*
  Author: Mr.Wizard
  Licensed under CC BY-SA 3.0
  Link: https://mathematica.stackexchange.com/a/9099
*)

ExtractSymbolName[expr_]:=Module[{T, SR = StringReplace[#, a__ ~~ "$" ~~ DigitCharacter .. :> a] &},
  expr
    /. s_Symbol :> T @ MakeExpression @ SR @ SymbolName @ Unevaluated @ s
    /. T@_@x___ :> x
];



(* ::Section::Closed:: *)
(*PassRules*)

(* Author: Sebastian Poegel *)

PassRules[fctFrom_,fctTo_,opts__] := FilterRules[Join[Flatten@{opts},Options[fctFrom]],Options[fctTo]];
PassRules[fctFrom_,fctTo_] := FilterRules[Options[fctFrom],Options[fctTo]];
PassRules[fct_,fct_] := {};


(* ::Section::Closed:: *)
(*Shuffle Product*)

(* Author: Sebastian Poegel *)

ShuffleProduct[list1_]:={list1};
ShuffleProduct[list1_List,list2_List,listsRest__]:=ShuffleProduct[#,listsRest]&/@ShuffleProduct[list1,list2]//Apply[Join];
ShuffleProduct[list1_List,list2_List]:=Fold[ShuffleProductInsertUpToDepth,{{list1,Length@list1}},list2][[All,1]];
ShuffleProductInsertUpToDepth[listsAndDepths_,newElement_]:=ShuffleProductInsertElementToSingleList[newElement]@@@listsAndDepths//Apply[Join];
ShuffleProductInsertElementToSingleList[newElement_]:=Function[{list,maxDepth},{Insert[list,newElement,-(#+1)],#}&/@Range[0,maxDepth]];


(* ::Section::Closed:: *)
(* AndPattern *)

(* Author: Sebastian Poegel *)

(* Returns a meta pattern that requires matching all patterns given as arguments *)

AndPattern[patts___] := Except[Alternatives @@ Map[Except, {patts}]];

(* ::Section::Closed:: *)
(*SplitAt*)
(* Author: Sebastian Poegel *)


SplitAt[{},___]:={};
SplitAt[list_List,{position_Integer,positionsRest__Integer}]/;!OrderedQ[{position,positionsRest}]:=
	SplitAt[list,Sort[{position,positionsRest}]];


SplitAt[list_List,{lastPos__Integer}] /; Length@list === lastPos :=
    {list, Splice@ConstantArray[{},Length@{lastPos}]};

SplitAt[list_List,{position_Integer,positionsRest__Integer}] /; OrderedQ[{position,positionsRest}]:=
	{list[[;;position]],Splice@SplitAt[list[[position+1;;]],{positionsRest}-position]};

	
SplitAt[list_List,{position_Integer}]:=Replace[{list[[;;position]],list[[position+1;;]]},{{a__},{}}:>{{a}}];
SplitAt[list_List,position_Integer]:=SplitAt[list,{position}];


(* ::Section:: *)
(*shead & headPattern *)


(* ::Text:: *)
(*
  Author: Leonid Shifrin
  Licensed under CC BY-SA 3.0
  Link: https://stackoverflow.com/a/5961851
*)


SetAttributes[shead, HoldAllComplete];
shead[expr_] := Scan[Return, Unevaluated[expr], {-1}, Heads -> True];


headPattern[head_] := _?(Function[Null, shead[#] === head, HoldFirst]);


(* ::Section:: *)
(*Memory Use Analysis*)

(*
  Author: Leonid Shifrin
  Licensed under CC BY-SA 4.0
  Link: https://mathematica.stackexchange.com/a/6179/73380
*)


$globalProperties =
    {OwnValues, DownValues, SubValues, UpValues, NValues, 
     FormatValues, Options, DefaultValues, Attributes, Messages};


SetAttributes[getDefinitions, HoldAllComplete];
getDefinitions[s_Symbol] :=
    Flatten@Through[
        Map[Function[prop, Function[sym, prop[sym], HoldAll]],
           $globalProperties
        ][Unevaluated[s]]
      ];

symbolMemoryUsage[sname_String] :=
   ToExpression[sname, InputForm, 
      Function[s, ByteCount[getDefinitions[s]], HoldAllComplete]
   ];

heavySymbols[context_, sizeLim_: 10^6] :=
   Pick[#, UnitStep[# - sizeLim] &@Map[symbolMemoryUsage, #], 1] &@
        Names[context <> "*"];

(* ::Section:: *)
(*Print Test Results*)

(*
  Author: Pinti
  Licensed under CC BY-SA 4.0
  Link: https://mathematica.stackexchange.com/a/176573/73380
*)


getTestResults[tr_TestReportObject]:=Module[
  {fields,results,abbreviations},

  (* Add other querries to this list. *)
  fields={"TestIndex","Outcome","AbsoluteTimeUsed","MemoryUsed","TestID"};
  abbreviations={"TestIndex"->"Idx","AbsoluteTimeUsed"->"Time [s]"};

  results=ReplaceRepeated[
    Outer[#1[#2]&,Values[tr["TestResults"]],fields],
    {x_Quantity:>QuantityMagnitude[x],x_Real:>Round[x,0.001]}
  ];

  Join[{fields/.abbreviations},results]
];

printTestResults[tr_TestReportObject]:=Module[
  {list,indx,time,noTests},

  list=getTestResults[tr];
  indx=MapIndexed[
    If[
      MemberQ[#1,"Failure"|"MessagesFailure"|"Error"],
      First[#2],
      Nothing
    ]&,
    list
  ];
  time=Round[QuantityMagnitude[tr["TimeElapsed"]],0.01];
  noTests=Length[tr["TestResults"]];

  Print[noTests," tests run in ",time," seconds."];

  If[
    TrueQ@tr["AllTestsSucceeded"],
    Print["All tests succeeded!"],
    Print[tr["TestsFailedCount"]," tests failed!"];
  ];

  Print@Grid[list,
    Alignment->Left,
    Dividers->{None,{2->True}},
    Background->{None,Thread[indx->Pink]}
  ];
  tr
];

(* ::Section:: *)
(* NumericSameQ *)
(* Author: Sebastian Poegel *)

NumericSameQ[x__] := And@@NumericQ/@{x} && SameQ[x];

(* ::Section:: *)
(* SubsetSplit *)
(* Author: Sebastian Poegel *)

SubsetSplit[list_List,opts___]:={#,Complement[list,#]}&/@Subsets[list,opts];

(* ::Section:: *)
(* RotateToFirst *)
(* Author: Sebastian Poegel *)

RotateToFirst[list_List] := RotateLeft[list, Ordering[list, 1] - 1];

(* ::Section:: *)
(* Quotient Basis and Tools *)
(* Author: Sebastian Poegel *)

GetPivots[matrixRR_]:=FirstPosition[#,1,Nothing]&/@matrixRR//Flatten;

Options[GetBasis] = {Modulus->0};
GetBasis[matrix_,opts:OptionsPattern[]]:=Extract[matrix,
  GetBasisPositions[matrix,PassRules[GetBasis,GetBasisPositions,opts]]
];

Options[GetBasisPositions] = {Modulus->0};
GetBasisPositions[matrix_,opts:OptionsPattern[]]:=
  FirstPosition[#, 1, Nothing] & /@
      RowReduce[Transpose@matrix,PassRules[GetBasis,RowReduce,opts]];

Options[GetQuotientBasisPositions] = {Modulus->0};
GetQuotientBasisPositions[basisSubspace_,basisSpace_,opts:OptionsPattern[]]:=
    Module[{rr},
      rr=RowReduce[Transpose@Join[basisSubspace,basisSpace],PassRules[GetQuotientBasisPositions,RowReduce,opts]];
      (GetPivots@rr-Length@basisSubspace)//.{_?(!Positive[#]&):>Nothing}
    ];

Options[GetQuotientBasis] = Options[GetQuotientBasisPositions];
GetQuotientBasis[basisSubspace_,basisSpace_,opts:OptionsPattern[]]:=
  Extract[
    basisSpace,
    List/@GetQuotientBasisPositions[
      basisSubspace,
      basisSpace,
      PassRules[GetQuotientBasis,GetQuotientBasisPositions,opts]
    ]
  ];

(* ::Section:: *)
(* Cycle functions *)
(* Author: Sebastian Poegel *)

PickCycles[n_,c_]:=Select[Permutations[Range@n],CycleCount[#]==c &];

CycleCount[perm_]:=(Length@@PermutationCycles[perm]+Length[perm]-Length@Flatten[PermutationCycles[perm][[1]]]);

(* ::Section:: *)
(* SortedTally *)
(* Author: Sebastian Poegel *)

SortedTally[args_]:=SortBy[First]@Tally[args];

(* ::Section:: *)
(* RotateTo *)
(* Author: Sebastian Poegel *)

RotateTo[x_List, el_] := RotateLeft[x, FirstPosition[x, el] - 1];
RotateTo[el_] := RotateTo[#, el] &;

(* ::Section:: *)
(* EqualIntegerPartitions *)
(* Author: Sebastian Poegel *)
EqualIntegerPartitions[n_Integer,partitions_Integer]:=
    ConstantArray[Quotient[n,partitions],partitions]+Join[ConstantArray[1,Mod[n,partitions]],
      ConstantArray[0,partitions-Mod[n,partitions]]];

(* ::Section:: *)
(* EqualListPartition *)
(* Author: Sebastian Poegel *)
EqualListPartition[list_List,n_Integer]:=
    SplitAt[list,FoldList[Plus,EqualIntegerPartitions[Length@list,n]]];


(* ::Section:: *)
(* GenerateOptimizedEvaluationFunction *)
(* Author: Sebastian Poegel *)

GenerateOptimizedEvaluationFunctionFF[basis_,parameters_List,prime_Integer]:=
Module[{basisMod,pars,C$},
  basisMod = Quiet[
    basis //.{
      Power[a_,x_]:>PowerMod[a,x,prime],
      HoldPattern[Rational[a_,b_]]:>a*PowerMod[b,-1,prime]
    }/.MapThread[Rule,{parameters,Table[Indexed[pars,i],{i,Length@parameters}]}],
    {PowerMod::pmod}
  ];

  Experimental`OptimizeExpression[basisMod,
    "OptimizationSymbol"->C$,
    "OptimizationLevel"->2
  ]/.{
    Experimental`OptimizedExpression[x__]:>
        Function @@ Hold[{pars},PolynomialMod[x,prime]]
  }
];

GenerateOptimizedEvaluationFunction[expr_,parameters_List]:=
    Module[{pars,exprReparametrized},
      exprReparametrized =
          expr /. MapThread[Rule,{parameters,Table[Indexed[pars,i],{i, Length@parameters}]}];

      Experimental`OptimizeExpression[
        exprReparametrized,
        "OptimizationSymbol"->C$,
        "OptimizationLevel"->2
      ]/.{
        Experimental`OptimizedExpression[x__]:>
            Function @@ Hold[{pars},x]
      }
    ];

(* ::Section:: *)
(* IncreasingIntegerSequence *)
(* Author: Sebastian Poegel *)
IncreasingIntegerSequence[length_Integer,maxInt_Integer] :=
    IncreasingIntegerSequence[length,1,maxInt];
IncreasingIntegerSequence[length_Integer,minInt_Integer,maxInt_Integer]:=Module[{vars,bounds},
  vars=Table[Unique["var"],{length}];
  bounds = Prepend[{#2,#1,maxInt}&@@@Partition[vars,2,1],{First@vars,1,maxInt}];
  Flatten[Table@@{vars,Sequence@@bounds},length-1]
];


(* ::Section:: *)
(* IntegerNullspace *)
(* Author: Sebastian Poegel *)

IntegerNullspace[list_List]/;Length@list>=2:=
    BuildIntegerNullspace[{},list,Quiet[FindIntegerNullVector[list,30],FindIntegerNullVector::norel]];
IntegerNullspace[___]:={};

BuildIntegerNullspace[nvs_List,list_List,newnv_List]:=
    Join[
      nvs,
      {newnv},
      Insert[#,0,FirstPosition[newnv,Except[0,_Integer]]]&/@
          IntegerNullspace[Delete[list,FirstPosition[newnv,Except[0,_Integer]]]]
    ]
BuildIntegerNullspace[nvs_List,list_List,_]:=nvs;

(* ::Section:: *)
(* IntegerNullspace *)
(* Author: Sebastian Poegel *)
RandomIntegerMatrixRankDeficient[n_Integer,rank_Integer,p_Integer]:=
    Mod[RandomInteger[{1,p},{n, rank}] . RandomInteger[{1,p},{rank,n}],p];

(* ::Section:: *)
(* SymmetricTensorProductElements *)
(* Author: Sebastian Poegel *)
SymmetricTensorProductElements[elements_List,tensorRank_Integer]:=
    Times@@@Map[elements[[#]]&,IncreasingIntegerSequence[tensorRank,Length@elements],{-1}];

SymmetricTensorProductSize[n_Integer,rank_Integer]:=1/rank!*Pochhammer[n,rank];
SymmetricTensorProductSize[els_List,rank_Integer]:=SymmetricTensorProductSize[Length@els,rank];


(* ::Section:: *)
(* DistributeList *)
(* Author: Sebastian Poegel *)
DistributeList[{},nBoxes_Integer]:=
    {ConstantArray[{},nBoxes]};

DistributeList[list_List,nBoxes_Integer]:=
    SplitAt[list,#]&/@(IncreasingIntegerSequence[nBoxes-1,1+Length@list]-1)

(* ::Chapter:: *)
(* Closing*)


End[];


EndPackage[];

